Improved analysis of the (O_7, O_7) contribution to $\bar{B} \rightarrow X_s \gamma \gamma$ at $O(\alpha_s)$

The present study is devoted for an improved analysis of the self-interference contribution of the electromagnetic dipole operator O_7 to the double differential decay width $d\Gamma/(ds_1 ds_2)$ for the inclusive $\bar{B} \to X_s \gamma \gamma$ process, where the kinematical variables s_1 and s_2 are defined as s_i=(p_b - q_i)^2/m_b^2 with p_b, q_1, q_2 being the momenta of the b-quark and two photons. This calculation completes the NLL QCD prediction of the numerically important self-interference contribution of O_7 by keeping the full dependence on the strange-quark mass m_s, which is introduced to control possible collinear configurations of one of the photons with the strange quark. Our results are given for exact m_s, in contrast to an earlier work where only logarithmic and constant terms in m_s were retained. This improved NLL result for the (O_7, O_7)-interference contribution shows that finite m_s effects are only sizable near the kinematical endpoints of the spectrum $d\Gamma/(ds_1 ds_2)$. At the level of the branching ratio, in the phase-space region considered in this paper, it is observed that $Br[\bar{B} \to X_s \gamma \gamma]$ does not develop a sizable m_s dependence: the impact on this branching ratio is less than 5% when m_s is varied between 400-600 MeV. For the same phase-space region finite strange quark mass effects for the branching ratio are less than 7%.

==> doublediff.F <==
%auto-ignore

#if QUAD
#define RealType real*16
#define ComplexType complex*32
#endif
    
      program main

      implicit double precision (a-z)
      integer iix4,iimu

c **** input ****
c ===============
c
c  s1,s2: point in phase-space (as defined in the paper)
c
c  mb:     pole mass of b-quark
c
c  iix4:   iix4=1 <--> x4=(ms/mb)^2 = (0.4/4.8)^2 
c          iix4=2 <--> x4=(ms/mb)^2 = (0.5/4.8)^2 
c          iix4=3 <--> x4=(ms/mb)^2 = (0.6/4.8)^2 
c   
c  iimu:   iimu=1 <--> renscale=mb/2 
c          iimu=2 <--> renscale=mb
c          iimu=3 <--> renscale=2*mb 
c    
c  epsrel: relative accuracy of the CUBA-integration routine

c **** output ****
c ===============
c
c  mu:     renormalization scale
c  ms:     (constituent) mass of strange quark
c
c  gammall77:   d_gamma_LL_77/(ds1 ds1)
c  gammallall:  d_gamma_LL_all/(ds1 ds1)
c  gammanll77:  d_gamma_NLL_77/(ds1 ds1)
c  gammanllall: d_gamma_NLL_all/(ds1 ds1)
c
c  branchll77:   d_branch_LL_77/(ds1 ds1)
c  branchllall:  d_branch_LL_all/(ds1 ds1)
c  branchnll77:  d_branch_NLL_77/(ds1 ds1)
c  branchnllall: d_branch_NLL_all/(ds1 ds1)


      s1=1.0d0/5.0d0
      s2=1.0d0/3.0d0

      mb=4.8d0

      iix4=2
      iimu=2
      
      epsrel=1.0d-3
      
      call spectrum(s1,s2,mb,iix4,iimu,epsrel,
     .              mu,ms,
     .              gammall77,gammallall,
     .              gammanll77,gammanllall,
     .              branchll77,branchllall,
     .              branchnll77,branchnllall)


      write(6,*) 's1=',s1
      write(6,*) 's2=',s2
      write(6,*) 'mb=',mb
      write(6,*) 'mu/mb=',mu/mb
      write(6,*) 'ms/mb=',ms/mb
      write(6,*) 'epsrel=',epsrel
      
      write(6,*) 
      write(6,*) 'd_gamma_LL_77=',gammall77
      write(6,*) 'd_gamma_LL_all=',gammallall
      write(6,*) 'd_gamma_NLL_77=',gammanll77
      write(6,*) 'd_gamma_NLL_all=',gammanllall

      write(6,*) 
      write(6,*) 'd_branch_LL_77=',branchll77
      write(6,*) 'd_branch_LL_all=',branchllall
      write(6,*) 'd_branch_NLL_77=',branchnll77
      write(6,*) 'd_branch_NLL_all=',branchnllall

      write(6,*) 

      stop 
      end

      subroutine spectrum(s1,s2,mmb,iix4,iimu,epsrel,
     .                    renscale,mms,              
     .                    gammall77,gammallall,
     .                    gammanll77,gammanllall,
     .                    branchll77,branchllall,
     .                    branchnll77,branchnllall)

      implicit double precision (a-h,o-z)
#include "looptools.h"

c--------------------- begin of CUBA stuff -------------------------------------------------

	integer ndimhigh,ncomp,last, seed, mineval, maxeval
        integer iicut,iimu,iix4
	parameter (ndimhigh = 3)
	parameter (ncomp = 1)
	parameter (userdata = 0)
	parameter (epsabs = 0D0)
	parameter (last = 4)
	parameter (seed = 0)
	parameter (mineval = 100000)
	parameter (maxeval = 500000000)

	integer nstart, nincrease, nbatch, gridno
	character*(*) statefile	
	parameter (nstart = 100000)
	parameter (nincrease = 50000)
	parameter (nbatch = 1000)
	parameter (gridno = 0)
	parameter (statefile = "")

	integer nnew
	double precision flatness
	parameter (nnew = 1000)
	parameter (flatness = 25D0)

	integer key1, key2, key3, maxpass
	double precision border, maxchisq, mindeviation
	integer ngiven, ldxgiven, nextra
	parameter (key1 = 47)
	parameter (key2 = 1)
	parameter (key3 = 1)
	parameter (maxpass = 5)
	parameter (border = 1D-8)
	parameter (maxchisq = 10D0)
	parameter (mindeviation = .25D0)
	parameter (ngiven = 0)
	parameter (ldxgiven = ndimhigh)
	parameter (nextra = 0)

	integer key
	parameter (key = 0)

	external integrandhigh

	double precision high(ncomp),errorhigh(ncomp),probhigh(ncomp)

	integer verbose, nregions, neval, fail
	character*16 env

	integer c

c--------------------- end of CUBA stuff ---------------------------------------------------

      real*8 mb,mmb,ms,mms,mu,mulow,mumed,muhigh,mchat,ll77part
      real*8 ressing(64),resfini(64)
      real*8 ressingstar(64),resfinistar(64)
      real*8 crossed0,noncrossed0,crossedm1,noncrossedm1
      real*8 crossedstar0,noncrossedstar0,
     .       crossedstarm1,noncrossedstarm1
      real*8 lowpart,ll77

      common/heaf/mu,pi,mb,ms,x4,omega
      common/remain/ Qu,Qd,c10,c20,c70eff,mchat
      common/ss1ss2/ss1,ss2

      mb=mmb

      ss1=s1
      ss2=s2

      mchat=0.29d0

      mulow=mb/2.0d0
      mumed=mb
      muhigh=2.0d0*mb

      aqcdlow=0.2714d0
      aqcdmed=0.2175d0
      aqcdhigh=0.1818d0

      c70efflow=-0.3556d0
      c70effmed=-0.3142d0
      c70effhigh=-0.2796d0
     
      c71efflow=1.0794d0
      c71effmed=0.4728d0
      c71effhigh=-0.1788d0
     
      c10low=-0.7117d0
      c10med=-0.4976d0
      c10high=-0.3352d0
     
      c20low=1.0478d0
      c20med=1.0245d0
      c20high=1.0116d0
     
      x4low=(0.4d0/5.0d0)**2
      x4med=(0.5d0/5.0d0)**2
      x4high=(0.6d0/5.0d0)**2

      call getenv("CUBAVERBOSE", env)
      verbose = 2
      read(env, *, iostat=fail, end=999, err=999) verbose
 999  continue

      mu=0.0d0
      aqcd=0.0d0
      c70eff=0.0d0
      c71eff=0.0d0
      c10=0.0d0
      c20=0.0d0
 
      if (iimu.eq.1) then
      mu=mulow
      aqcd=aqcdlow
      c70eff=c70efflow
      c71eff=c71efflow
      c10=c10low
      c20=c20low
      endif

      if (iimu.eq.2) then 
      mu=mumed
      aqcd=aqcdmed
      c70eff=c70effmed
      c71eff=c71effmed
      c10=c10med
      c20=c20med
      endif
      
      if (iimu.eq.3) then
      mu=muhigh
      aqcd=aqcdhigh
      c70eff=c70effhigh
      c71eff=c71effhigh
      c10=c10high
      c20=c20high
      endif

      renscale=mu

      if (iix4.eq.1) x4=x4low
      if (iix4.eq.2) x4=x4med
      if (iix4.eq.3) x4=x4high

      pi=3.14159265359d0
      ms=mb*sqrt(x4)
      mms=ms
      GF=1.16637d-5
      alpha= 7.2973525698d-3

      aqed=1.0d0/137.0d0
      VtbVts=0.04d0
      Vcb=0.04d0
      brsl=0.1049d0
      Qd=-1.0d0/3.0d0
      Qu=2.0d0/3.0d0
      cf=4.0d0/3.0d0

      gsl=1.0d0-8*mchat**2+8*mchat**6-mchat**8-24*mchat**4*log(mchat) 
      gammasl=mb**5*gf**2*Vcb**2*gsl/(192*pi**3)

      prefvirtbrems=aqed**2*mb**5*gf**2*c70eff**2*VtbVts**2*
     .              Qd**2/(1024*pi**5)*aqcd/(4*pi)*cf
         
      prefremaining=aqed**2*mb**5*gf**2*VtbVts**2/(1024*pi**5)
             
      prefll77=aqed**2*Qd**2*gf**2*c70eff**2*VtbVts**2/(2*pi**2)

      remainingpart=remaining(s1,s2)*prefremaining

      ll77part=ll77(s1,s2)*prefll77
             
      delta=1.0d-7
      omega=mb**2*delta/(2*ms)

      lowpart=bremslow(s1,s2)

	call vegas(ndimhigh, ncomp, integrandhigh, userdata,
     &    epsrel, epsabs, verbose, seed,
     &    mineval, maxeval, nstart, nincrease, nbatch,
     &    gridno, statefile,
     &    neval, fail, high, errorhigh, probhigh)

	print *, "nevalhigh    =", neval
	print *, "failhigh     =", fail
	print '(F20.12," +- ",F20.12,"   p = ",F8.3)',
     &    (high(c), errorhigh(c), probhigh(c), c = 1, ncomp)

      highpart=high(1)

      brems=(highpart+lowpart)/2.0d0

c the factor of 2 is not the 1/2! due to identical particles; it is there
c due to an unimportant temporary convention.

      brems=brems*1024*pi**5/mb**6

      brems=brems*prefvirtbrems

      call ltini()

      virtual=virtren(s1,s2)

      call ltexi()

      virtual=virtual*prefvirtbrems

      bremsplusvirt=brems+virtual

      gammall77=ll77part

      gammallall=ll77part+remainingpart
   
      branchll77=gammall77*brsl/gammasl
      branchllall=gammallall*brsl/gammasl

      gammanll77=ll77part+bremsplusvirt+
     .  ll77part*2.0d0*(aqcd/(4*pi))*(c71eff/c70eff)

      gammanllall=ll77part+remainingpart+bremsplusvirt+
     .  ll77part*2.0d0*(aqcd/(4*pi))*(c71eff/c70eff)

      branchnll77=gammanll77*brsl/gammasl
      branchnllall=gammanllall*brsl/gammasl

      return
      end

      double precision function ll77(s1,s2)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
      common/remain/ Qu,Qd,c10,c20,c70eff,mchat
      
        ll77 = (5.039302255187421D-4*mb**5*(-1D0 + s1 + s2 - 1D0*x4)*
     &    (-1D0*s1**2*s2 - 1D0*s1**4*s2 - 1D0*s1*s2**2 + 
     &      12D0*s1**2*s2**2 - 14D0*s1**3*s2**2 + 
     &      7D0*s1**4*s2**2 - 14D0*s1**2*s2**3 + 
     &      24D0*s1**3*s2**3 - 12D0*s1**4*s2**3 - 
     &      1D0*s1*s2**4 + 7D0*s1**2*s2**4 - 
     &      12D0*s1**3*s2**4 + 6D0*s1**4*s2**4 + 
     &      3D0*s1**2*x4 - 2D0*s1**3*x4 + s1**4*x4 + 
     &      2D0*s1*s2*x4 - 24D0*s1**2*s2*x4 + 
     &      38D0*s1**3*s2*x4 - 14D0*s1**4*s2*x4 + 
     &      3D0*s2**2*x4 - 24D0*s1*s2**2*x4 + 
     &      66D0*s1**2*s2**2*x4 - 90D0*s1**3*s2**2*x4 + 
     &      35D0*s1**4*s2**2*x4 - 2D0*s2**3*x4 + 
     &      38D0*s1*s2**3*x4 - 90D0*s1**2*s2**3*x4 + 
     &      88D0*s1**3*s2**3*x4 - 28D0*s1**4*s2**3*x4 + 
     &      s2**4*x4 - 14D0*s1*s2**4*x4 + 
     &      35D0*s1**2*s2**4*x4 - 28D0*s1**3*s2**4*x4 + 
     &      6D0*s1**4*s2**4*x4 - 5D0*s1*x4**2 + 
     &      10D0*s1**2*x4**2 - 18D0*s1**3*x4**2 + 
     &      7D0*s1**4*x4**2 - 5D0*s2*x4**2 + 
     &      54D0*s1*s2*x4**2 - 101D0*s1**2*s2*x4**2 + 
     &      90D0*s1**3*s2*x4**2 - 30D0*s1**4*s2*x4**2 + 
     &      10D0*s2**2*x4**2 - 101D0*s1*s2**2*x4**2 + 
     &      210D0*s1**2*s2**2*x4**2 - 
     &      152D0*s1**3*s2**2*x4**2 + 
     &      35D0*s1**4*s2**2*x4**2 - 18D0*s2**3*x4**2 + 
     &      90D0*s1*s2**3*x4**2 - 152D0*s1**2*s2**3*x4**2 + 
     &      88D0*s1**3*s2**3*x4**2 - 12D0*s1**4*s2**3*x4**2 + 
     &      7D0*s2**4*x4**2 - 30D0*s1*s2**4*x4**2 + 
     &      35D0*s1**2*s2**4*x4**2 - 12D0*s1**3*s2**4*x4**2 + 
     &      4D0*x4**3 - 20D0*s1*x4**3 + 41D0*s1**2*x4**3 - 
     &      28D0*s1**3*x4**3 + 7D0*s1**4*x4**3 - 
     &      20D0*s2*x4**3 + 88D0*s1*s2*x4**3 - 
     &      156D0*s1**2*s2*x4**3 + 90D0*s1**3*s2*x4**3 - 
     &      14D0*s1**4*s2*x4**3 + 41D0*s2**2*x4**3 - 
     &      156D0*s1*s2**2*x4**3 + 210D0*s1**2*s2**2*x4**3 - 
     &      90D0*s1**3*s2**2*x4**3 + 7D0*s1**4*s2**2*x4**3 - 
     &      28D0*s2**3*x4**3 + 90D0*s1*s2**3*x4**3 - 
     &      90D0*s1**2*s2**3*x4**3 + 24D0*s1**3*s2**3*x4**3 + 
     &      7D0*s2**4*x4**3 - 14D0*s1*s2**4*x4**3 + 
     &      7D0*s1**2*s2**4*x4**3 + 6D0*x4**4 - 
     &      26D0*s1*x4**4 + 41D0*s1**2*x4**4 - 
     &      18D0*s1**3*x4**4 + s1**4*x4**4 - 26D0*s2*x4**4 + 
     &      88D0*s1*s2*x4**4 - 101D0*s1**2*s2*x4**4 + 
     &      38D0*s1**3*s2*x4**4 - 1D0*s1**4*s2*x4**4 + 
     &      41D0*s2**2*x4**4 - 101D0*s1*s2**2*x4**4 + 
     &      66D0*s1**2*s2**2*x4**4 - 14D0*s1**3*s2**2*x4**4 - 
     &      18D0*s2**3*x4**4 + 38D0*s1*s2**3*x4**4 - 
     &      14D0*s1**2*s2**3*x4**4 + s2**4*x4**4 - 
     &      1D0*s1*s2**4*x4**4 + 6D0*x4**5 - 20D0*s1*x4**5 + 
     &      10D0*s1**2*x4**5 - 2D0*s1**3*x4**5 - 
     &      20D0*s2*x4**5 + 54D0*s1*s2*x4**5 - 
     &      24D0*s1**2*s2*x4**5 + 10D0*s2**2*x4**5 - 
     &      24D0*s1*s2**2*x4**5 + 12D0*s1**2*s2**2*x4**5 - 
     &      2D0*s2**3*x4**5 + 4D0*x4**6 - 5D0*s1*x4**6 + 
     &      3D0*s1**2*x4**6 - 5D0*s2*x4**6 + 
     &      2D0*s1*s2*x4**6 - 1D0*s1**2*s2*x4**6 + 
     &      3D0*s2**2*x4**6 - 1D0*s1*s2**2*x4**6))/
     &  ((-1D0 + s1)**2*(-1D0 + s2)**2*(s1 - 1D0*x4)**2*
     &    (s2 - 1D0*x4)**2)

      return
      end

      double precision function remaining(s1,s2)

      implicit double precision (a-z)
      
      complex*16 zbar,del

      common/heaf/mu,pi,mb,ms,x4,omega
      common/remain/ Qu,Qd,c10,c20,c70eff,mchat
      
      del=dcmplx(0.0d0,-1.0d-20)

      zbar=sqrt((1-s1-s2+x4)/(4*(mchat**2+del)))

      h21=abs(1-s1-s2+x4-4*mchat**2*asin(zbar)**2)**2

      h217=-(s1*s2*x4**3-2*s1*x4**3-2*s2*x4**3+2*s1**2*x4**2-
     . s1*s2**2*x4**2+2*s2**2*x4**2-6*s1*x4**2-s1**2*s2*x4**2+
     . 7*s1*s2*x4**2-6*s2*x4**2+2*s1**2*x4+
     . s1**2*s2**2*x4-4*s1*s2**2*x4+2*s2**2*x4-2*s1*x4-
     . 4*s1**2*s2*x4+7*s1*s2*x4-2*s2*x4+s1**2*s2**2-s1*s2**2-
     . s1**2*s2+s1*s2+3*x4**3+3*x4**2)*
     . (1-s1-s2+x4-4*mchat**2*dreal(asin(zbar)**2))

      remaining=4*Qu**4*(c20+4.0d0/3.0d0*c10)**2*
     .    (s1+s2-(4-s1-s2)*x4)*h21/
     .    (1-s1-s2+x4)**2+
     .     16*Qu**2*Qd*(c20+4.0d0/3.0d0*c10)*c70eff*h217/
     .     ((1-s1)*(1-s2)*(s1-x4)*(s2-x4))

      return
      end

      double precision function virtren(s1,s2)

      implicit double precision (a-z)
      
      common/heaf/mu,pi,mb,ms,x4,omega

      call virtual01(s1,s2,mb,ms,mu,virt01sing,virt01fini)
      call virtual02(s1,s2,mb,ms,mu,virt02sing,virt02fini)
      call virtual05(s1,s2,mb,ms,mu,virt05sing,virt05fini)
      call virtual06(s1,s2,mb,ms,mu,virt06sing,virt06fini)
      call virtual03(s1,s2,mb,ms,mu,virt03sing,virt03fini)
      call virtual04(s1,s2,mb,ms,mu,virt04sing,virt04fini)
      call virtual07(s1,s2,mb,ms,mu,virt07sing,virt07fini)
      call virtual08(s1,s2,mb,ms,mu,virt08sing,virt08fini)
      call virtual09(s1,s2,mb,ms,mu,virt09sing,virt09fini)
      call virtual10(s1,s2,mb,ms,mu,virt10sing,virt10fini)
      call virtual13(s1,s2,mb,ms,mu,virt13sing,virt13fini)
      call virtual14(s1,s2,mb,ms,mu,virt14sing,virt14fini)
      call virtual11(s1,s2,mb,ms,mu,virt11sing,virt11fini)
      call virtual12(s1,s2,mb,ms,mu,virt12sing,virt12fini)
      call virtual15(s1,s2,mb,ms,mu,virt15sing,virt15fini)
      call virtual16(s1,s2,mb,ms,mu,virt16sing,virt16fini)
      call virtual17(s1,s2,mb,ms,mu,virt17sing,virt17fini)
      call virtual18(s1,s2,mb,ms,mu,virt18sing,virt18fini)
      call virtual21(s1,s2,mb,ms,mu,virt21sing,virt21fini)
      call virtual22(s1,s2,mb,ms,mu,virt22sing,virt22fini)
      call virtual19(s1,s2,mb,ms,mu,virt19sing,virt19fini)
      call virtual20(s1,s2,mb,ms,mu,virt20sing,virt20fini)
      call virtual23(s1,s2,mb,ms,mu,virt23sing,virt23fini)
      call virtual24(s1,s2,mb,ms,mu,virt24sing,virt24fini)
      call virtual33(s1,s2,mb,ms,mu,virt33sing,virt33fini)
      call virtual34(s1,s2,mb,ms,mu,virt34sing,virt34fini)
      call virtual37(s1,s2,mb,ms,mu,virt37sing,virt37fini)
      call virtual38(s1,s2,mb,ms,mu,virt38sing,virt38fini)
      call virtual35(s1,s2,mb,ms,mu,virt35sing,virt35fini)
      call virtual36(s1,s2,mb,ms,mu,virt36sing,virt36fini)
      call virtual39(s1,s2,mb,ms,mu,virt39sing,virt39fini)
      call virtual40(s1,s2,mb,ms,mu,virt40sing,virt40fini)

      call virtual01(s2,s1,mb,ms,mu,virt01singst,virt01finist)
      call virtual02(s2,s1,mb,ms,mu,virt02singst,virt02finist)
      call virtual05(s2,s1,mb,ms,mu,virt05singst,virt05finist)
      call virtual06(s2,s1,mb,ms,mu,virt06singst,virt06finist)
      call virtual03(s2,s1,mb,ms,mu,virt03singst,virt03finist)
      call virtual04(s2,s1,mb,ms,mu,virt04singst,virt04finist)
      call virtual07(s2,s1,mb,ms,mu,virt07singst,virt07finist)
      call virtual08(s2,s1,mb,ms,mu,virt08singst,virt08finist)
      call virtual09(s2,s1,mb,ms,mu,virt09singst,virt09finist)
      call virtual10(s2,s1,mb,ms,mu,virt10singst,virt10finist)
      call virtual13(s2,s1,mb,ms,mu,virt13singst,virt13finist)
      call virtual14(s2,s1,mb,ms,mu,virt14singst,virt14finist)
      call virtual11(s2,s1,mb,ms,mu,virt11singst,virt11finist)
      call virtual12(s2,s1,mb,ms,mu,virt12singst,virt12finist)
      call virtual15(s2,s1,mb,ms,mu,virt15singst,virt15finist)
      call virtual16(s2,s1,mb,ms,mu,virt16singst,virt16finist)
      call virtual17(s2,s1,mb,ms,mu,virt17singst,virt17finist)
      call virtual18(s2,s1,mb,ms,mu,virt18singst,virt18finist)
      call virtual21(s2,s1,mb,ms,mu,virt21singst,virt21finist)
      call virtual22(s2,s1,mb,ms,mu,virt22singst,virt22finist)
      call virtual19(s2,s1,mb,ms,mu,virt19singst,virt19finist)
      call virtual20(s2,s1,mb,ms,mu,virt20singst,virt20finist)
      call virtual23(s2,s1,mb,ms,mu,virt23singst,virt23finist)
      call virtual24(s2,s1,mb,ms,mu,virt24singst,virt24finist)
      call virtual33(s2,s1,mb,ms,mu,virt33singst,virt33finist)
      call virtual34(s2,s1,mb,ms,mu,virt34singst,virt34finist)
      call virtual37(s2,s1,mb,ms,mu,virt37singst,virt37finist)
      call virtual38(s2,s1,mb,ms,mu,virt38singst,virt38finist)
      call virtual35(s2,s1,mb,ms,mu,virt35singst,virt35finist)
      call virtual36(s2,s1,mb,ms,mu,virt36singst,virt36finist)
      call virtual39(s2,s1,mb,ms,mu,virt39singst,virt39finist)
      call virtual40(s2,s1,mb,ms,mu,virt40singst,virt40finist)

      virtfini=virt01fini+virt02fini+virt03fini+virt04fini+
     .         virt05fini+virt06fini+virt07fini+virt08fini+
     .         virt09fini+virt10fini+virt11fini+virt12fini+
     .         virt13fini+virt14fini+virt15fini+virt16fini+
     .         virt17fini+virt18fini+virt19fini+virt20fini+
     .         virt21fini+virt22fini+virt23fini+virt24fini+
     .         virt33fini+virt34fini+virt35fini+virt36fini+
     .         virt37fini+virt38fini+virt39fini+virt40fini+
     .         virt01finist+virt02finist+virt03finist+virt04finist+
     .         virt05finist+virt06finist+virt07finist+virt08finist+
     .         virt09finist+virt10finist+virt11finist+virt12finist+
     .         virt13finist+virt14finist+virt15finist+virt16finist+
     .         virt17finist+virt18finist+virt19finist+virt20finist+
     .         virt21finist+virt22finist+virt23finist+virt24finist+
     .         virt33finist+virt34finist+virt35finist+virt36finist+
     .         virt37finist+virt38finist+virt39finist+virt40finist

      call ctb(s1,s2,mb,ms,mu,ctbsing,ctbfini)
      call cta(s1,s2,mb,ms,mu,ctasing,ctafini)

      virtren=virtfini+ctbfini+ctafini

      return
      end

      double precision function bremslow(s1,s2)
      implicit double precision (a-z)
      real*8 lowm1(64),low0(64)
      real*8 lowstm1(64),lowst0(64)
      integer i 

      common/heaf/mu,pi,mb,ms,x4,omega

      do 1000 i=1,64
      lowm1(i)=0.0d0
      low0(i)=0.0d0
      lowstm1(i)=0.0d0
      lowst0(i)=0.0d0
 1000 continue

      call part56low(s1,s2,lowm1(56),low0(56))
      call part01low(s1,s2,lowm1(1),low0(1))
      call part49low(s1,s2,lowm1(49),low0(49))
      call part52low(s1,s2,lowm1(52),low0(52))
      call part02low(s1,s2,lowm1(2),low0(2))
      call part03low(s1,s2,lowm1(3),low0(3))
      call part04low(s1,s2,lowm1(4),low0(4))
      call part05low(s1,s2,lowm1(5),low0(5))
      call part06low(s1,s2,lowm1(6),low0(6))
      call part07low(s1,s2,lowm1(7),low0(7))
      call part08low(s1,s2,lowm1(8),low0(8))
      call part25low(s1,s2,lowm1(25),low0(25))
      call part26low(s1,s2,lowm1(26),low0(26))
      call part27low(s1,s2,lowm1(27),low0(27))
      call part28low(s1,s2,lowm1(28),low0(28))
      call part29low(s1,s2,lowm1(29),low0(29))
      call part30low(s1,s2,lowm1(30),low0(30))
      call part31low(s1,s2,lowm1(31),low0(31))
      call part32low(s1,s2,lowm1(32),low0(32))
      call part50low(s1,s2,lowm1(50),low0(50))
      call part51low(s1,s2,lowm1(51),low0(51))
      call part53low(s1,s2,lowm1(53),low0(53))
      call part54low(s1,s2,lowm1(54),low0(54))
      call part55low(s1,s2,lowm1(55),low0(55))

      call part56low(s2,s1,lowstm1(56),lowst0(56))
      call part01low(s2,s1,lowstm1(1),lowst0(1))
      call part49low(s2,s1,lowstm1(49),lowst0(49))
      call part52low(s2,s1,lowstm1(52),lowst0(52))
      call part02low(s2,s1,lowstm1(2),lowst0(2))
      call part03low(s2,s1,lowstm1(3),lowst0(3))
      call part04low(s2,s1,lowstm1(4),lowst0(4))
      call part05low(s2,s1,lowstm1(5),lowst0(5))
      call part06low(s2,s1,lowstm1(6),lowst0(6))
      call part07low(s2,s1,lowstm1(7),lowst0(7))
      call part08low(s2,s1,lowstm1(8),lowst0(8))
      call part25low(s2,s1,lowstm1(25),lowst0(25))
      call part26low(s2,s1,lowstm1(26),lowst0(26))
      call part27low(s2,s1,lowstm1(27),lowst0(27))
      call part28low(s2,s1,lowstm1(28),lowst0(28))
      call part29low(s2,s1,lowstm1(29),lowst0(29))
      call part30low(s2,s1,lowstm1(30),lowst0(30))
      call part31low(s2,s1,lowstm1(31),lowst0(31))
      call part32low(s2,s1,lowstm1(32),lowst0(32))
      call part50low(s2,s1,lowstm1(50),lowst0(50))
      call part51low(s2,s1,lowstm1(51),lowst0(51))
      call part53low(s2,s1,lowstm1(53),lowst0(53))
      call part54low(s2,s1,lowstm1(54),lowst0(54))
      call part55low(s2,s1,lowstm1(55),lowst0(55))

      lowpart0=
     .           low0(53)+low0(56)+
     .           low0(29)+low0(32)+
     .           low0(30)+low0(31)+
     .           low0(54)+low0(55)+
     .         2*low0(5)+2*low0(6)+
     .         2*low0(7)+2*low0(8)+
     .           low0(49)+low0(50)+
     .           low0(1)+low0(2)+
     .           low0(51)+low0(52)+
     .           low0(3)+low0(4)+
     .           low0(1)+low0(3)+
     .           low0(25)+low0(26)+
     .           low0(2)+low0(4)+
     .           low0(27)+low0(28)+
     .
     .           lowst0(53)+lowst0(56)+
     .           lowst0(29)+lowst0(32)+
     .           lowst0(30)+lowst0(31)+
     .           lowst0(54)+lowst0(55)+
     .         2*lowst0(5)+2*lowst0(6)+
     .         2*lowst0(7)+2*lowst0(8)+
     .           lowst0(49)+lowst0(50)+
     .           lowst0(1)+lowst0(2)+
     .           lowst0(51)+lowst0(52)+
     .           lowst0(3)+lowst0(4)+
     .           lowst0(1)+lowst0(3)+
     .           lowst0(25)+lowst0(26)+
     .           lowst0(2)+lowst0(4)+
     .           lowst0(27)+lowst0(28)

      bremslow=lowpart0

      return
      end


      integer function integrandhigh(ndimhigh, xx, ncomp,f,userdata)
      implicit double precision (a-z)
      integer ndimhigh, ncomp,i,j
      double precision xx(ndimhigh),f(ncomp)
      double precision resu(2)

      common/heaf/mu,pi,mb,ms,x4,omega
      common/ss1ss2/ss1,ss2

      do 888 j=1,2

      if (j.eq.1) then
      s1=ss1
      s2=ss2
      else
      s1=ss2
      s2=ss1
      endif

      s3min=x4+2*sqrt(x4)*omega/mb
      s3max=s1*s2

      s3=s3min+(s3max-s3min)*xx(1)

      jak41=s3max-s3min

      l4=xx(2)
      l5=xx(3)

      l1=(s1 - x4)/(1 - x4)
      l2= (s3 - x4)/(s1 - x4)
      l3=(s1*s2 - s3)/((1 - s1)*(s1 - s3))
 
      s234=s1
      s34=s3
      s23=l1**2*(1-l2)*l2*l4*(1-x4)**2/(l1*l2*(1-x4)+x4)
      s134=s2
      root=sqrt((1-l3)*l3*(1-l4)*l4*(l1+x4-l1*x4)*
     .     (l1*l2+x4-l1*l2*x4))
      pref=(1-l1)*l1*l2*(1-x4)**2/((l1+x4-l1*x4)*
     .     (l1*l2+x4-l1*l2*x4))
      s13p=pref*(x4*((1-l3)*(1-l4)+l3*l4)+
     .     (1-x4)*l1*(l2*(1-l3)*(1-l4)+l3*l4)-2*root)
      s13m=pref*(x4*((1-l3)*(1-l4)+l3*l4)+
     .     (1-x4)*l1*(l2*(1-l3)*(1-l4)+l3*l4)+2*root)
      s13=s13m+(s13p-s13m)*l5

      s124=1-s13-s23-s34+x4

      s24=s234-s23-s34+x4

      s14=s134-s13-s34+x4

      s12=1d0+2*x4-s13-s14-s23-s24-s34

      phasespace4=mb**4*(1-l1)*(1-l2)*(1-x4)**5*l1**3*l2/
     .  (2048*pi**6*sqrt(l5*(1-l5))*(x4+(1-x4)*l1)*(x4+(1-x4)*l1*l2))

      jak4=s1/((1 - s1)*(s1 - s3)*(s1 - x4)*(1 - x4))

      res56=grand56(s1,s2,s12,s13,s14,s23,s24,s34)
      res01=grand01(s1,s2,s12,s13,s14,s23,s24,s34)
      res41=grand41(s1,s2,s12,s13,s14,s23,s24,s34)
      res44=grand44(s1,s2,s12,s13,s14,s23,s24,s34)
      res49=grand49(s1,s2,s12,s13,s14,s23,s24,s34)
      res52=grand52(s1,s2,s12,s13,s14,s23,s24,s34)
      res57=grand57(s1,s2,s12,s13,s14,s23,s24,s34)
      res60=grand60(s1,s2,s12,s13,s14,s23,s24,s34)
      res02=grand02(s1,s2,s12,s13,s14,s23,s24,s34)
      res03=grand03(s1,s2,s12,s13,s14,s23,s24,s34)
      res04=grand04(s1,s2,s12,s13,s14,s23,s24,s34)
      res05=grand05(s1,s2,s12,s13,s14,s23,s24,s34)
      res06=grand06(s1,s2,s12,s13,s14,s23,s24,s34)
      res07=grand07(s1,s2,s12,s13,s14,s23,s24,s34)
      res08=grand08(s1,s2,s12,s13,s14,s23,s24,s34)
      res09=grand09(s1,s2,s12,s13,s14,s23,s24,s34)
      res10=grand10(s1,s2,s12,s13,s14,s23,s24,s34)
      res11=grand11(s1,s2,s12,s13,s14,s23,s24,s34)
      res12=grand12(s1,s2,s12,s13,s14,s23,s24,s34)
      res13=grand13(s1,s2,s12,s13,s14,s23,s24,s34)
      res14=grand14(s1,s2,s12,s13,s14,s23,s24,s34)
      res15=grand15(s1,s2,s12,s13,s14,s23,s24,s34)
      res16=grand16(s1,s2,s12,s13,s14,s23,s24,s34)
      res25=grand25(s1,s2,s12,s13,s14,s23,s24,s34)
      res26=grand26(s1,s2,s12,s13,s14,s23,s24,s34)
      res27=grand27(s1,s2,s12,s13,s14,s23,s24,s34)
      res28=grand28(s1,s2,s12,s13,s14,s23,s24,s34)
      res29=grand29(s1,s2,s12,s13,s14,s23,s24,s34)
      res30=grand30(s1,s2,s12,s13,s14,s23,s24,s34)
      res31=grand31(s1,s2,s12,s13,s14,s23,s24,s34)
      res32=grand32(s1,s2,s12,s13,s14,s23,s24,s34)
      res42=grand42(s1,s2,s12,s13,s14,s23,s24,s34)
      res43=grand43(s1,s2,s12,s13,s14,s23,s24,s34)
      res45=grand45(s1,s2,s12,s13,s14,s23,s24,s34)
      res46=grand46(s1,s2,s12,s13,s14,s23,s24,s34)
      res47=grand47(s1,s2,s12,s13,s14,s23,s24,s34)
      res48=grand48(s1,s2,s12,s13,s14,s23,s24,s34)
      res50=grand50(s1,s2,s12,s13,s14,s23,s24,s34)
      res51=grand51(s1,s2,s12,s13,s14,s23,s24,s34)
      res53=grand53(s1,s2,s12,s13,s14,s23,s24,s34)
      res54=grand54(s1,s2,s12,s13,s14,s23,s24,s34)
      res55=grand55(s1,s2,s12,s13,s14,s23,s24,s34)
      res58=grand58(s1,s2,s12,s13,s14,s23,s24,s34)
      res59=grand59(s1,s2,s12,s13,s14,s23,s24,s34)
      res61=grand61(s1,s2,s12,s13,s14,s23,s24,s34)
      res62=grand62(s1,s2,s12,s13,s14,s23,s24,s34)
      res63=grand63(s1,s2,s12,s13,s14,s23,s24,s34)
      res64=grand64(s1,s2,s12,s13,s14,s23,s24,s34)

      noncrossed=res53+res56+
     .           res45+res48+
     .           res29+res32+
     .           res30+res31+
     .           res46+res47+
     .           res54+res55+
     .         2*res05+2*res06+
     .         2*res07+2*res08+
     .         2*res13+2*res14+
     .         2*res15+2*res16+
     .         2*res61+2*res62+
     .         2*res63+2*res64
 
      crossed=res49+res50+
     .        res57+res58+
     .        res01+res02+
     .        res51+res52+
     .        res59+res60+
     .        res03+res04+
     .        res57+res59+
     .        res41+res42+
     .        res09+res10+
     .        res58+res60+
     .        res43+res44+
     .        res11+res12+
     .        res01+res03+
     .        res09+res11+
     .        res25+res26+
     .        res02+res04+
     .        res10+res12+
     .        res27+res28

      resu(j)=(noncrossed+crossed)*phasespace4*jak4*jak41

 888  continue

      f(1)=resu(1)+resu(2)

      integrandhigh=0

      return
      end

      double precision function grand56(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand56 = (64D0*mb**2*(1D0 + x4)*(-1D0*s24 + x4)*
     &    (2D0*s12 - 1D0*s13*s23 - 1D0*s23**2 - 4D0*s24 - 
     &      2D0*s12*s24 + 2D0*s13*s24 + 2D0*s23*s24 - 
     &      1D0*s23*s34 + 2D0*s24*s34 - 1D0*s13*s24*s34 - 
     &      1D0*s23*s24*s34 - 1D0*s24*s34**2 + 4D0*x4 - 
     &      2D0*s13*x4 - 1D0*s23*x4 + s13*s23*x4 + 
     &      s23**2*x4 - 2D0*s24*x4 + s13*s24*x4 + 
     &      s23*s24*x4 - 2D0*s34*x4 + s13*s34*x4 + 
     &      2D0*s23*s34*x4 + 2D0*s24*s34*x4 + s34**2*x4 + 
     &      2D0*x4**2 - 1D0*s13*x4**2 - 2D0*s23*x4**2 - 
     &      1D0*s24*x4**2 - 2D0*s34*x4**2 + x4**3))/
     &  ((-1D0 + s24)**2*(s13 + s23 + s34 - 1D0*x4)**2)

      return
      end

      double precision function grand01(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega


      grand01 = (-16D0*mb**2*(-1D0*s23 + 2D0*s12*s23 - 
     &      1D0*s12**2*s23 + 2D0*s13*s23 - 3D0*s12*s13*s23 + 
     &      s12**2*s13*s23 - 1D0*s13**2*s23 + 
     &      s12*s13**2*s23 + 3D0*s23**2 - 4D0*s12*s23**2 + 
     &      s12**2*s23**2 - 4D0*s13*s23**2 + 
     &      3D0*s12*s13*s23**2 + s13**2*s23**2 - 3D0*s23**3 + 
     &      2D0*s12*s23**3 + 2D0*s13*s23**3 + s23**4 + s24 - 
     &      3D0*s12*s24 + 3D0*s12**2*s24 - 1D0*s12**3*s24 + 
     &      3D0*s12*s13*s24 - 3D0*s12**2*s13*s24 - 
     &      1D0*s13**2*s24 + s12*s13**2*s24 + s23*s24 + 
     &      s12*s23*s24 - 2D0*s12**2*s23*s24 - 
     &      3D0*s13*s23*s24 + 2D0*s13**2*s23*s24 - 
     &      4D0*s23**2*s24 + s12*s23**2*s24 + 
     &      4D0*s13*s23**2*s24 + 2D0*s23**3*s24 - 
     &      1D0*s24**2 + 2D0*s12*s24**2 - 1D0*s12**2*s24**2 + 
     &      s13*s24**2 - 3D0*s12*s13*s24**2 + s13**2*s24**2 - 
     &      1D0*s23*s24**2 - 1D0*s12*s23*s24**2 + 
     &      2D0*s13*s23*s24**2 + s23**2*s24**2 + s12*s34 - 
     &      1D0*s12**2*s34 - 1D0*s12*s13*s34 + 
     &      s12**2*s13*s34 + 2D0*s23*s34 - 5D0*s12*s23*s34 + 
     &      2D0*s12**2*s23*s34 - 2D0*s13*s23*s34 + 
     &      3D0*s12*s13*s23*s34 - 4D0*s23**2*s34 + 
     &      4D0*s12*s23**2*s34 + 2D0*s13*s23**2*s34 + 
     &      2D0*s23**3*s34 - 1D0*s12*s24*s34 - 
     &      1D0*s12**2*s24*s34 - 1D0*s13*s24*s34 + 
     &      2D0*s12*s13*s24*s34 - 4D0*s23*s24*s34 + 
     &      2D0*s12*s23*s24*s34 + 3D0*s13*s23*s24*s34 + 
     &      3D0*s23**2*s24*s34 - 1D0*s24**2*s34 - 
     &      1D0*s12*s24**2*s34 + s13*s24**2*s34 + 
     &      s23*s24**2*s34 - 1D0*s12*s34**2 + s12**2*s34**2 - 
     &      1D0*s23*s34**2 + 2D0*s12*s23*s34**2 + 
     &      s23**2*s34**2 - 1D0*s24*s34**2 + s12*s24*s34**2 + 
     &      s23*s24*s34**2 - 1D0*x4 - 2D0*s12**2*x4 + 
     &      3D0*s12**3*x4 - 4D0*s12*s13*x4 + s13**2*x4 - 
     &      1D0*s12*s13**2*x4 + 4D0*s23*x4 - 4D0*s12*s23*x4 + 
     &      5D0*s12**2*s23*x4 - 10D0*s13*s23*x4 + 
     &      4D0*s12*s13*s23*x4 + s12**2*s13*s23*x4 + 
     &      4D0*s13**2*s23*x4 + s12*s13**2*s23*x4 - 
     &      1D0*s23**2*x4 - 1D0*s12*s23**2*x4 + 
     &      s12**2*s23**2*x4 + s13*s23**2*x4 + 
     &      3D0*s12*s13*s23**2*x4 + s13**2*s23**2*x4 - 
     &      3D0*s23**3*x4 + 2D0*s12*s23**3*x4 + 
     &      2D0*s13*s23**3*x4 + s23**4*x4 + 4D0*s24*x4 - 
     &      8D0*s12*s24*x4 + 7D0*s12**2*s24*x4 - 
     &      1D0*s12**3*s24*x4 - 11D0*s13*s24*x4 + 
     &      12D0*s12*s13*s24*x4 - 3D0*s12**2*s13*s24*x4 + 
     &      4D0*s13**2*s24*x4 + s12*s13**2*s24*x4 - 
     &      5D0*s23*s24*x4 + 8D0*s12*s23*s24*x4 - 
     &      2D0*s12**2*s23*s24*x4 + 5D0*s13*s23*s24*x4 + 
     &      2D0*s13**2*s23*s24*x4 - 3D0*s23**2*s24*x4 + 
     &      s12*s23**2*s24*x4 + 4D0*s13*s23**2*s24*x4 + 
     &      2D0*s23**3*s24*x4 - 2D0*s24**2*x4 + 
     &      5D0*s12*s24**2*x4 - 1D0*s12**2*s24**2*x4 + 
     &      4D0*s13*s24**2*x4 - 3D0*s12*s13*s24**2*x4 + 
     &      s13**2*s24**2*x4 - 1D0*s12*s23*s24**2*x4 + 
     &      2D0*s13*s23*s24**2*x4 + s23**2*s24**2*x4 - 
     &      5D0*s12*s34*x4 + 2D0*s12**2*s34*x4 + s13*s34*x4 + 
     &      4D0*s12*s13*s34*x4 + s12**2*s13*s34*x4 - 
     &      3D0*s12*s23*s34*x4 + 2D0*s12**2*s23*s34*x4 + 
     &      2D0*s13*s23*s34*x4 + 3D0*s12*s13*s23*s34*x4 - 
     &      5D0*s23**2*s34*x4 + 4D0*s12*s23**2*s34*x4 + 
     &      2D0*s13*s23**2*s34*x4 + 2D0*s23**3*s34*x4 + 
     &      s24*s34*x4 + 3D0*s12*s24*s34*x4 - 
     &      1D0*s12**2*s24*s34*x4 + 9D0*s13*s24*s34*x4 + 
     &      2D0*s12*s13*s24*s34*x4 - 5D0*s23*s24*s34*x4 + 
     &      2D0*s12*s23*s24*s34*x4 + 3D0*s13*s23*s24*s34*x4 + 
     &      3D0*s23**2*s24*s34*x4 - 1D0*s24**2*s34*x4 - 
     &      1D0*s12*s24**2*s34*x4 + s13*s24**2*s34*x4 + 
     &      s23*s24**2*s34*x4 + s34**2*x4 - 
     &      2D0*s12*s34**2*x4 + s12**2*s34**2*x4 - 
     &      2D0*s23*s34**2*x4 + 2D0*s12*s23*s34**2*x4 + 
     &      s23**2*s34**2*x4 - 1D0*s24*s34**2*x4 + 
     &      s12*s24*s34**2*x4 + s23*s24*s34**2*x4 - 
     &      3D0*x4**2 + 7D0*s12*x4**2 - 8D0*s12**2*x4**2 + 
     &      3D0*s12**3*x4**2 + 10D0*s13*x4**2 - 
     &      3D0*s12*s13*x4**2 - 5D0*s13**2*x4**2 - 
     &      1D0*s12*s13**2*x4**2 + 4D0*s23*x4**2 - 
     &      2D0*s12*s23*x4**2 - 20D0*s13*s23*x4**2 - 
     &      3D0*s12*s13*s23*x4**2 + s13**2*s23*x4**2 + 
     &      4D0*s23**2*x4**2 - 5D0*s12*s23**2*x4**2 - 
     &      1D0*s13*s23**2*x4**2 - 2D0*s23**3*x4**2 + 
     &      2D0*s24*x4**2 - 5D0*s12*s24*x4**2 - 
     &      15D0*s13*s24*x4**2 + s12*s13*s24*x4**2 + 
     &      s13**2*s24*x4**2 + 5D0*s23*s24*x4**2 - 
     &      5D0*s12*s23*s24*x4**2 - 3D0*s23**2*s24*x4**2 + 
     &      2D0*s24**2*x4**2 - 1D0*s12*s24**2*x4**2 + 
     &      s13*s24**2*x4**2 - 1D0*s23*s24**2*x4**2 - 
     &      1D0*s12*s34*x4**2 - 3D0*s12**2*s34*x4**2 - 
     &      10D0*s13*s34*x4**2 + s12*s13*s34*x4**2 + 
     &      4D0*s23*s34*x4**2 - 4D0*s12*s23*s34*x4**2 + 
     &      2D0*s13*s23*s34*x4**2 - 1D0*s23**2*s34*x4**2 + 
     &      2D0*s24*s34*x4**2 + 4D0*s13*s24*s34*x4**2 + 
     &      s23*s24*s34*x4**2 + 2D0*s24**2*s34*x4**2 + 
     &      s34**2*x4**2 + s12*s34**2*x4**2 + 
     &      s23*s34**2*x4**2 + 2D0*s24*s34**2*x4**2 + 
     &      2D0*s12*x4**3 - 4D0*s12**2*x4**3 + 
     &      11D0*s13*x4**3 + 5D0*s12*s13*x4**3 - 
     &      2D0*s13**2*x4**3 - 7D0*s23*x4**3 + 
     &      6D0*s12*s23*x4**3 - 2D0*s13*s23*x4**3 + 
     &      4D0*s23**2*x4**3 - 5D0*s24*x4**3 + 
     &      4D0*s12*s24*x4**3 - 2D0*s13*s24*x4**3 + 
     &      5D0*s23*s24*x4**3 + s24**2*x4**3 - 
     &      1D0*s34*x4**3 + 5D0*s12*s34*x4**3 - 
     &      5D0*s13*s34*x4**3 - 3D0*s24*s34*x4**3 - 
     &      2D0*s34**2*x4**3 + 3D0*x4**4 - 3D0*s12*x4**4 + 
     &      s13*x4**4 - 4D0*s23*x4**4 - 2D0*s24*x4**4 + 
     &      s34*x4**4 + x4**5))/
     &  ((-1D0 + s12 + s23 + s24)*(s34 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)*(-1D0*s24 + x4))
                  
      return
      end

      double precision function grand41(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

       grand41 = (8D0*mb**2*(-6D0*s23 + 8D0*s12*s23 - 2D0*s12**2*s23 + 
     &      14D0*s13*s23 - 12D0*s12*s13*s23 + 
     &      2D0*s12**2*s13*s23 - 10D0*s13**2*s23 + 
     &      4D0*s12*s13**2*s23 + 2D0*s13**3*s23 + 
     &      12D0*s23**2 - 8D0*s12*s23**2 - 20D0*s13*s23**2 + 
     &      8D0*s12*s13*s23**2 + 8D0*s13**2*s23**2 - 
     &      6D0*s23**3 + 6D0*s13*s23**3 - 4D0*s24 + 
     &      8D0*s12*s24 - 4D0*s12**2*s24 + 10D0*s13*s24 - 
     &      18D0*s12*s13*s24 + 4D0*s12**2*s13*s24 - 
     &      8D0*s13**2*s24 + 6D0*s12*s13**2*s24 + 
     &      2D0*s13**3*s24 + 17D0*s23*s24 - 
     &      12D0*s12*s23*s24 - 1D0*s12**2*s23*s24 - 
     &      34D0*s13*s23*s24 + 18D0*s12*s13*s23*s24 + 
     &      13D0*s13**2*s23*s24 - 10D0*s23**2*s24 - 
     &      4D0*s12*s23**2*s24 + 16D0*s13*s23**2*s24 - 
     &      3D0*s23**3*s24 + 2D0*s24**2 - 2D0*s12**2*s24**2 - 
     &      13D0*s13*s24**2 + 5D0*s12*s13*s24**2 + 
     &      5D0*s13**2*s24**2 + 2D0*s23*s24**2 - 
     &      10D0*s12*s23*s24**2 + 11D0*s13*s23*s24**2 - 
     &      10D0*s23**2*s24**2 + 4D0*s24**3 - 
     &      4D0*s12*s24**3 + s13*s24**3 - 9D0*s23*s24**3 - 
     &      2D0*s24**4 + 6D0*s12*s34 - 2D0*s12**2*s34 - 
     &      8D0*s12*s13*s34 + 2D0*s12**2*s13*s34 + 
     &      2D0*s12*s13**2*s34 + 8D0*s23*s34 - 
     &      10D0*s12*s23*s34 - 12D0*s13*s23*s34 + 
     &      10D0*s12*s13*s23*s34 + 4D0*s13**2*s23*s34 - 
     &      8D0*s23**2*s34 + 8D0*s13*s23**2*s34 + 
     &      6D0*s24*s34 - 5D0*s12*s24*s34 - 
     &      1D0*s12**2*s24*s34 - 16D0*s13*s24*s34 + 
     &      9D0*s12*s13*s24*s34 + 6D0*s13**2*s24*s34 - 
     &      10D0*s23*s24*s34 - 5D0*s12*s23*s24*s34 + 
     &      18D0*s13*s23*s24*s34 - 4D0*s23**2*s24*s34 + 
     &      2D0*s24**2*s34 - 5D0*s12*s24**2*s34 + 
     &      5D0*s13*s24**2*s34 - 10D0*s23*s24**2*s34 - 
     &      4D0*s24**3*s34 - 2D0*s12*s34**2 + 
     &      2D0*s12*s13*s34**2 - 2D0*s23*s34**2 + 
     &      2D0*s13*s23*s34**2 - 2D0*s24*s34**2 - 
     &      1D0*s12*s24*s34**2 + 4D0*s13*s24*s34**2 - 
     &      1D0*s23*s24*s34**2 - 2D0*s24**2*s34**2 + 4D0*x4 - 
     &      6D0*s12*x4 + 6D0*s12**2*x4 - 10D0*s13*x4 + 
     &      14D0*s12*s13*x4 - 2D0*s12**2*s13*x4 + 
     &      8D0*s13**2*x4 - 4D0*s12*s13**2*x4 - 
     &      2D0*s13**3*x4 - 1D0*s23*x4 - 18D0*s12*s23*x4 + 
     &      13D0*s12**2*s23*x4 + 20D0*s13*s23*x4 + 
     &      12D0*s12*s13*s23*x4 + 2D0*s12**2*s13*s23*x4 - 
     &      9D0*s13**2*s23*x4 + 4D0*s12*s13**2*s23*x4 + 
     &      2D0*s13**3*s23*x4 - 18D0*s23**2*x4 + 
     &      28D0*s12*s23**2*x4 - 4D0*s13*s23**2*x4 + 
     &      8D0*s12*s13*s23**2*x4 + 8D0*s13**2*s23**2*x4 + 
     &      15D0*s23**3*x4 + 6D0*s13*s23**3*x4 + 4D0*s24*x4 - 
     &      25D0*s12*s24*x4 + 21D0*s12**2*s24*x4 + 
     &      12D0*s13*s24*x4 + 15D0*s12*s13*s24*x4 + 
     &      4D0*s12**2*s13*s24*x4 - 2D0*s13**2*s24*x4 + 
     &      6D0*s12*s13**2*s24*x4 + 2D0*s13**3*s24*x4 - 
     &      55D0*s23*s24*x4 + 75D0*s12*s23*s24*x4 - 
     &      1D0*s12**2*s23*s24*x4 + 12D0*s13*s23*s24*x4 + 
     &      18D0*s12*s13*s23*s24*x4 + 
     &      13D0*s13**2*s23*s24*x4 + 62D0*s23**2*s24*x4 - 
     &      4D0*s12*s23**2*s24*x4 + 16D0*s13*s23**2*s24*x4 - 
     &      3D0*s23**3*s24*x4 - 22D0*s24**2*x4 + 
     &      33D0*s12*s24**2*x4 - 2D0*s12**2*s24**2*x4 + 
     &      18D0*s13*s24**2*x4 + 5D0*s12*s13*s24**2*x4 + 
     &      5D0*s13**2*s24**2*x4 + 63D0*s23*s24**2*x4 - 
     &      10D0*s12*s23*s24**2*x4 + 11D0*s13*s23*s24**2*x4 - 
     &      10D0*s23**2*s24**2*x4 + 12D0*s24**3*x4 - 
     &      4D0*s12*s24**3*x4 + s13*s24**3*x4 - 
     &      9D0*s23*s24**3*x4 - 2D0*s24**4*x4 - 6D0*s34*x4 - 
     &      13D0*s12*s34*x4 + 13D0*s12**2*s34*x4 + 
     &      16D0*s13*s34*x4 + 3D0*s12*s13*s34*x4 + 
     &      2D0*s12**2*s13*s34*x4 - 6D0*s13**2*s34*x4 + 
     &      2D0*s12*s13**2*s34*x4 - 10D0*s23*s34*x4 + 
     &      33D0*s12*s23*s34*x4 - 10D0*s13*s23*s34*x4 + 
     &      10D0*s12*s13*s23*s34*x4 + 4D0*s13**2*s23*s34*x4 + 
     &      20D0*s23**2*s34*x4 + 8D0*s13*s23**2*s34*x4 - 
     &      18D0*s24*s34*x4 + 34D0*s12*s24*s34*x4 - 
     &      1D0*s12**2*s24*s34*x4 + 10D0*s13*s24*s34*x4 + 
     &      9D0*s12*s13*s24*s34*x4 + 6D0*s13**2*s24*s34*x4 + 
     &      58D0*s23*s24*s34*x4 - 5D0*s12*s23*s24*s34*x4 + 
     &      18D0*s13*s23*s24*s34*x4 - 4D0*s23**2*s24*s34*x4 + 
     &      22D0*s24**2*s34*x4 - 5D0*s12*s24**2*s34*x4 + 
     &      5D0*s13*s24**2*s34*x4 - 10D0*s23*s24**2*s34*x4 - 
     &      4D0*s24**3*s34*x4 + 2D0*s34**2*x4 + 
     &      5D0*s12*s34**2*x4 - 4D0*s13*s34**2*x4 + 
     &      2D0*s12*s13*s34**2*x4 + 5D0*s23*s34**2*x4 + 
     &      2D0*s13*s23*s34**2*x4 + 10D0*s24*s34**2*x4 - 
     &      1D0*s12*s24*s34**2*x4 + 4D0*s13*s24*s34**2*x4 - 
     &      1D0*s23*s24*s34**2*x4 - 2D0*s24**2*s34**2*x4 - 
     &      6D0*x4**2 + 25D0*s12*x4**2 + 5D0*s12**2*x4**2 + 
     &      s13*x4**2 - 6D0*s12*s13*x4**2 - 
     &      2D0*s12**2*s13*x4**2 - 3D0*s13**2*x4**2 - 
     &      4D0*s12*s13**2*x4**2 - 2D0*s13**3*x4**2 + 
     &      55D0*s23*x4**2 - 57D0*s12*s23*x4**2 + 
     &      7D0*s12**2*s23*x4**2 - 47D0*s13*s23*x4**2 + 
     &      8D0*s12*s13*s23*x4**2 - 7D0*s13**2*s23*x4**2 - 
     &      64D0*s23**2*x4**2 + 20D0*s12*s23**2*x4**2 + 
     &      13D0*s23**3*x4**2 + 30D0*s24*x4**2 - 
     &      61D0*s12*s24*x4**2 + 13D0*s12**2*s24*x4**2 - 
     &      49D0*s13*s24*x4**2 + 9D0*s12*s13*s24*x4**2 - 
     &      6D0*s13**2*s24*x4**2 - 113D0*s23*s24*x4**2 + 
     &      47D0*s12*s23*s24*x4**2 + 6D0*s13*s23*s24*x4**2 + 
     &      44D0*s23**2*s24*x4**2 - 22D0*s24**2*x4**2 + 
     &      21D0*s12*s24**2*x4**2 + 11D0*s13*s24**2*x4**2 + 
     &      41D0*s23*s24**2*x4**2 + 8D0*s24**3*x4**2 + 
     &      16D0*s34*x4**2 - 23D0*s12*s34*x4**2 + 
     &      7D0*s12**2*s34*x4**2 - 15D0*s13*s34*x4**2 + 
     &      3D0*s12*s13*s34*x4**2 - 6D0*s13**2*s34*x4**2 - 
     &      48D0*s23*s34*x4**2 + 19D0*s12*s23*s34*x4**2 - 
     &      14D0*s13*s23*s34*x4**2 + 12D0*s23**2*s34*x4**2 - 
     &      26D0*s24*s34*x4**2 + 15D0*s12*s24*s34*x4**2 + 
     &      2D0*s13*s24*s34*x4**2 + 28D0*s23*s24*s34*x4**2 + 
     &      8D0*s24**2*s34*x4**2 - 8D0*s34**2*x4**2 - 
     &      1D0*s12*s34**2*x4**2 - 4D0*s13*s34**2*x4**2 - 
     &      1D0*s23*s34**2*x4**2 - 12D0*x4**3 + 
     &      38D0*s12*x4**3 - 5D0*s12**2*x4**3 + 
     &      30D0*s13*x4**3 - 12D0*s12*s13*x4**3 + 
     &      s13**2*x4**3 + 47D0*s23*x4**3 - 
     &      23D0*s12*s23*x4**3 - 29D0*s13*s23*x4**3 - 
     &      22D0*s23**2*x4**3 + 14D0*s24*x4**3 - 
     &      28D0*s12*s24*x4**3 - 35D0*s13*s24*x4**3 - 
     &      41D0*s23*s24*x4**3 - 10D0*s24**2*x4**3 + 
     &      8D0*s34*x4**3 - 4D0*s12*s34*x4**3 - 
     &      7D0*s13*s34*x4**3 - 6D0*s23*s34*x4**3 - 
     &      2D0*s24*s34*x4**3 + 2D0*s34**2*x4**3 - 
     &      2D0*x4**4 + 3D0*s12*x4**4 + 23D0*s13*x4**4 + 
     &      9D0*s23*x4**4 + 4D0*s24*x4**4 - 2D0*s34*x4**4))/
     &  ((-1D0 + s12 + s23 + s24)*(-1D0*s24 + x4)*
     &    (1D0 - 1D0*s12 - 1D0*s13 - 1D0*s23 - 1D0*s24 - 
     &      1D0*s34 + x4)*
     &    (-1D0*s23 - 1D0*s24 - 1D0*s34 + 2D0*x4))
                  

                  
      return
      end

      double precision function grand44(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand44 = (-8D0*mb**2*(-2D0*s12 + 2D0*s12**2 + 2D0*s12*s13 + 
     &      12D0*s23 - 15D0*s12*s23 + 5D0*s12**2*s23 - 
     &      26D0*s13*s23 + 19D0*s12*s13*s23 + 
     &      14D0*s13**2*s23 - 19D0*s23**2 + 11D0*s12*s23**2 + 
     &      s12**2*s23**2 + 19D0*s13*s23**2 + 
     &      3D0*s12*s13*s23**2 + 2D0*s13**2*s23**2 + 
     &      6D0*s23**3 + 2D0*s12*s23**3 + 3D0*s13*s23**3 + 
     &      s23**4 + 2D0*s24 - 14D0*s12*s24 + 
     &      12D0*s12**2*s24 - 12D0*s13*s24 + 
     &      29D0*s12*s13*s24 + 14D0*s13**2*s24 - 
     &      35D0*s23*s24 + 37D0*s12*s23*s24 + 
     &      s12**2*s23*s24 + 42D0*s13*s23*s24 + 
     &      2D0*s12*s13*s23*s24 + 26D0*s23**2*s24 + 
     &      4D0*s12*s23**2*s24 + 5D0*s13*s23**2*s24 + 
     &      3D0*s23**3*s24 - 4D0*s24**2 + 16D0*s12*s24**2 - 
     &      2D0*s12**2*s24**2 + 27D0*s13*s24**2 - 
     &      5D0*s12*s13*s24**2 - 2D0*s13**2*s24**2 + 
     &      24D0*s23*s24**2 - 2D0*s12*s23*s24**2 - 
     &      3D0*s13*s23*s24**2 + s23**2*s24**2 + 4D0*s24**3 - 
     &      4D0*s12*s24**3 - 5D0*s13*s24**3 - 
     &      3D0*s23*s24**3 - 2D0*s24**4 - 8D0*s12*s34 + 
     &      5D0*s12**2*s34 + 8D0*s12*s13*s34 - 14D0*s23*s34 + 
     &      15D0*s12*s23*s34 + 16D0*s13*s23*s34 - 
     &      1D0*s12*s13*s23*s34 - 2D0*s13**2*s23*s34 + 
     &      10D0*s23**2*s34 - 1D0*s13*s23**2*s34 - 
     &      6D0*s24*s34 + 19D0*s12*s24*s34 - 
     &      3D0*s12**2*s24*s34 + 28D0*s13*s24*s34 - 
     &      7D0*s12*s13*s24*s34 - 2D0*s13**2*s24*s34 + 
     &      30D0*s23*s24*s34 - 5D0*s12*s23*s24*s34 - 
     &      6D0*s13*s23*s24*s34 - 2D0*s23**2*s24*s34 + 
     &      8D0*s24**2*s34 - 7D0*s12*s24**2*s34 - 
     &      9D0*s13*s24**2*s34 - 6D0*s23*s24**2*s34 - 
     &      4D0*s24**3*s34 + 2D0*s12*s34**2 - 
     &      1D0*s12**2*s34**2 - 2D0*s12*s13*s34**2 + 
     &      2D0*s23*s34**2 - 2D0*s12*s23*s34**2 - 
     &      2D0*s13*s23*s34**2 - 1D0*s23**2*s34**2 + 
     &      4D0*s24*s34**2 - 3D0*s12*s24*s34**2 - 
     &      4D0*s13*s24*s34**2 - 3D0*s23*s24*s34**2 - 
     &      2D0*s24**2*s34**2 - 2D0*x4 + 28D0*s12*x4 + 
     &      13D0*s12**2*x4 + 12D0*s13*x4 - 19D0*s12*s13*x4 - 
     &      14D0*s13**2*x4 + 31D0*s23*x4 - 31D0*s12*s23*x4 + 
     &      7D0*s12**2*s23*x4 - 76D0*s13*s23*x4 + 
     &      31D0*s12*s13*s23*x4 + 10D0*s13**2*s23*x4 - 
     &      35D0*s23**2*x4 + 16D0*s12*s23**2*x4 + 
     &      s12**2*s23**2*x4 + 16D0*s13*s23**2*x4 + 
     &      3D0*s12*s13*s23**2*x4 + 2D0*s13**2*s23**2*x4 + 
     &      9D0*s23**3*x4 + 2D0*s12*s23**3*x4 + 
     &      3D0*s13*s23**3*x4 + s23**4*x4 + 4D0*s24*x4 - 
     &      47D0*s12*s24*x4 + 23D0*s12**2*s24*x4 - 
     &      78D0*s13*s24*x4 + 45D0*s12*s13*s24*x4 + 
     &      14D0*s13**2*s24*x4 - 63D0*s23*s24*x4 + 
     &      53D0*s12*s23*s24*x4 + s12**2*s23*s24*x4 + 
     &      52D0*s13*s23*s24*x4 + 2D0*s12*s13*s23*s24*x4 + 
     &      32D0*s23**2*s24*x4 + 4D0*s12*s23**2*s24*x4 + 
     &      5D0*s13*s23**2*s24*x4 + 3D0*s23**3*s24*x4 - 
     &      10D0*s24**2*x4 + 35D0*s12*s24**2*x4 - 
     &      2D0*s12**2*s24**2*x4 + 44D0*s13*s24**2*x4 - 
     &      5D0*s12*s13*s24**2*x4 - 2D0*s13**2*s24**2*x4 + 
     &      35D0*s23*s24**2*x4 - 2D0*s12*s23*s24**2*x4 - 
     &      3D0*s13*s23*s24**2*x4 + s23**2*s24**2*x4 + 
     &      12D0*s24**3*x4 - 4D0*s12*s24**3*x4 - 
     &      5D0*s13*s24**3*x4 - 3D0*s23*s24**3*x4 - 
     &      2D0*s24**4*x4 + 6D0*s34*x4 - 19D0*s12*s34*x4 + 
     &      9D0*s12**2*s34*x4 - 28D0*s13*s34*x4 + 
     &      19D0*s12*s13*s34*x4 + 2D0*s13**2*s34*x4 - 
     &      24D0*s23*s34*x4 + 23D0*s12*s23*s34*x4 + 
     &      22D0*s13*s23*s34*x4 - 1D0*s12*s13*s23*s34*x4 - 
     &      2D0*s13**2*s23*s34*x4 + 14D0*s23**2*s34*x4 - 
     &      1D0*s13*s23**2*s34*x4 - 6D0*s24*s34*x4 + 
     &      30D0*s12*s24*s34*x4 - 3D0*s12**2*s24*s34*x4 + 
     &      42D0*s13*s24*s34*x4 - 7D0*s12*s13*s24*s34*x4 - 
     &      2D0*s13**2*s24*s34*x4 + 30D0*s23*s24*s34*x4 - 
     &      5D0*s12*s23*s24*s34*x4 - 6D0*s13*s23*s24*s34*x4 - 
     &      2D0*s23**2*s24*s34*x4 + 10D0*s24**2*s34*x4 - 
     &      7D0*s12*s24**2*s34*x4 - 9D0*s13*s24**2*s34*x4 - 
     &      6D0*s23*s24**2*s34*x4 - 4D0*s24**3*s34*x4 - 
     &      4D0*s34**2*x4 + s12*s34**2*x4 - 
     &      1D0*s12**2*s34**2*x4 + 4D0*s13*s34**2*x4 - 
     &      2D0*s12*s13*s34**2*x4 + s23*s34**2*x4 - 
     &      2D0*s12*s23*s34**2*x4 - 2D0*s13*s23*s34**2*x4 - 
     &      1D0*s23**2*s34**2*x4 - 2D0*s24*s34**2*x4 - 
     &      3D0*s12*s24*s34**2*x4 - 4D0*s13*s24*s34**2*x4 - 
     &      3D0*s23*s24*s34**2*x4 - 2D0*s24**2*s34**2*x4 + 
     &      27D0*s12*x4**2 - 4D0*s12**2*x4**2 + 
     &      51D0*s13*x4**2 - 28D0*s12*s13*x4**2 - 
     &      12D0*s13**2*x4**2 + 29D0*s23*x4**2 - 
     &      28D0*s12*s23*x4**2 - 2D0*s12**2*s23*x4**2 - 
     &      53D0*s13*s23*x4**2 - 4D0*s12*s13*s23*x4**2 - 
     &      4D0*s13**2*s23*x4**2 - 21D0*s23**2*x4**2 - 
     &      7D0*s12*s23**2*x4**2 - 11D0*s13*s23**2*x4**2 - 
     &      5D0*s23**3*x4**2 + 12D0*s24*x4**2 - 
     &      57D0*s12*s24*x4**2 - 1D0*s12**2*s24*x4**2 - 
     &      81D0*s13*s24*x4**2 - 49D0*s23*s24*x4**2 - 
     &      8D0*s12*s23*s24*x4**2 - 6D0*s13*s23*s24*x4**2 - 
     &      10D0*s23**2*s24*x4**2 - 28D0*s24**2*x4**2 + 
     &      7D0*s12*s24**2*x4**2 + 9D0*s13*s24**2*x4**2 + 
     &      3D0*s23*s24**2*x4**2 + 8D0*s24**3*x4**2 - 
     &      2D0*s34*x4**2 - 15D0*s12*s34*x4**2 - 
     &      33D0*s13*s34*x4**2 + 3D0*s12*s13*s34*x4**2 + 
     &      2D0*s13**2*s34*x4**2 - 14D0*s23*s34*x4**2 + 
     &      6D0*s13*s23*s34*x4**2 - 14D0*s24*s34*x4**2 + 
     &      11D0*s12*s24*s34*x4**2 + 14D0*s13*s24*s34*x4**2 + 
     &      8D0*s23*s24*s34*x4**2 + 14D0*s24**2*s34*x4**2 + 
     &      4D0*s34**2*x4**2 + 3D0*s12*s34**2*x4**2 + 
     &      4D0*s13*s34**2*x4**2 + 3D0*s23*s34**2*x4**2 + 
     &      6D0*s24*s34**2*x4**2 - 6D0*x4**3 + 
     &      14D0*s12*x4**3 + s12**2*x4**3 + 42D0*s13*x4**3 + 
     &      s12*s13*x4**3 + 2D0*s13**2*x4**3 + 
     &      19D0*s23*x4**3 + 4D0*s12*s23*x4**3 + 
     &      13D0*s13*s23*x4**3 + 7D0*s23**2*x4**3 + 
     &      26D0*s24*x4**3 + s13*s24*x4**3 + 
     &      3D0*s23*s24*x4**3 - 10D0*s24**2*x4**3 + 
     &      8D0*s34*x4**3 - 4D0*s12*s34*x4**3 - 
     &      5D0*s13*s34*x4**3 - 4D0*s23*s34*x4**3 - 
     &      14D0*s24*s34*x4**3 - 4D0*s34**2*x4**3 - 
     &      8D0*x4**4 + s12*x4**4 - 5D0*s13*x4**4 - 
     &      3D0*s23*x4**4 + 4D0*s24*x4**4 + 4D0*s34*x4**4))/
     &  ((-1D0 + s24)*(s12 + s13 + s23 + s24 + s34 - 2D0*x4)*
     &    (s12 + s23 + s24 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4))

                  
      return
      end

      double precision function grand49(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand49 = (-16D0*mb**2*(2D0*s13*s23 - 2D0*s12*s13*s23 - 
     &      4D0*s13**2*s23 + 2D0*s12*s13**2*s23 + 
     &      2D0*s13**3*s23 + 2D0*s23**2 - 2D0*s12*s23**2 - 
     &      8D0*s13*s23**2 + 4D0*s12*s13*s23**2 + 
     &      6D0*s13**2*s23**2 - 4D0*s23**3 + 2D0*s12*s23**3 + 
     &      6D0*s13*s23**3 + 2D0*s23**4 - 2D0*s24 + 
     &      4D0*s12*s24 - 2D0*s12**2*s24 + 4D0*s13*s24 - 
     &      4D0*s12*s13*s24 - 2D0*s13**2*s24 + 
     &      2D0*s12*s13**2*s24 + 4D0*s23*s24 - 
     &      4D0*s12*s23*s24 - 8D0*s13*s23*s24 + 
     &      4D0*s12*s13*s23*s24 + 4D0*s13**2*s23*s24 - 
     &      6D0*s23**2*s24 + 2D0*s12*s23**2*s24 + 
     &      8D0*s13*s23**2*s24 + 4D0*s23**3*s24 + 
     &      2D0*s24**2 - 2D0*s12*s24**2 - 2D0*s13*s24**2 + 
     &      2D0*s13**2*s24**2 - 2D0*s23*s24**2 + 
     &      4D0*s13*s23*s24**2 + 2D0*s23**2*s24**2 - 
     &      2D0*s12*s13*s34 + 2D0*s12*s13**2*s34 + 
     &      2D0*s23*s34 - 4D0*s12*s23*s34 - 8D0*s13*s23*s34 + 
     &      8D0*s12*s13*s23*s34 + 6D0*s13**2*s23*s34 - 
     &      8D0*s23**2*s34 + 6D0*s12*s23**2*s34 + 
     &      12D0*s13*s23**2*s34 + 6D0*s23**3*s34 + 
     &      4D0*s24*s34 - 4D0*s12*s24*s34 - 5D0*s13*s24*s34 + 
     &      3D0*s12*s13*s24*s34 + s13**2*s24*s34 - 
     &      9D0*s23*s24*s34 + 3D0*s12*s23*s24*s34 + 
     &      10D0*s13*s23*s24*s34 + 9D0*s23**2*s24*s34 - 
     &      2D0*s24**2*s34 + 3D0*s13*s24**2*s34 + 
     &      3D0*s23*s24**2*s34 - 2D0*s12*s34**2 + 
     &      4D0*s12*s13*s34**2 - 4D0*s23*s34**2 + 
     &      6D0*s12*s23*s34**2 + 6D0*s13*s23*s34**2 + 
     &      6D0*s23**2*s34**2 - 3D0*s24*s34**2 + 
     &      s12*s24*s34**2 + 2D0*s13*s24*s34**2 + 
     &      6D0*s23*s24*s34**2 + s24**2*s34**2 + 
     &      2D0*s12*s34**3 + 2D0*s23*s34**3 + s24*s34**3 + 
     &      2D0*x4 + 6D0*s12**2*x4 - 4D0*s13*x4 + 
     &      2D0*s12*s13*x4 + 2D0*s13**2*x4 - 
     &      4D0*s12*s13**2*x4 - 6D0*s23*x4 + 4D0*s12*s23*x4 + 
     &      14D0*s13*s23*x4 - 12D0*s12*s13*s23*x4 - 
     &      10D0*s13**2*s23*x4 + 2D0*s12*s13**2*s23*x4 + 
     &      2D0*s13**3*s23*x4 + 12D0*s23**2*x4 - 
     &      8D0*s12*s23**2*x4 - 20D0*s13*s23**2*x4 + 
     &      4D0*s12*s13*s23**2*x4 + 6D0*s13**2*s23**2*x4 - 
     &      10D0*s23**3*x4 + 2D0*s12*s23**3*x4 + 
     &      6D0*s13*s23**3*x4 + 2D0*s23**4*x4 - 10D0*s24*x4 + 
     &      12D0*s12*s24*x4 - 2D0*s12**2*s24*x4 + 
     &      17D0*s13*s24*x4 - 11D0*s12*s13*s24*x4 - 
     &      11D0*s13**2*s24*x4 + 2D0*s12*s13**2*s24*x4 + 
     &      21D0*s23*s24*x4 - 11D0*s12*s23*s24*x4 - 
     &      30D0*s13*s23*s24*x4 + 4D0*s12*s13*s23*s24*x4 + 
     &      4D0*s13**2*s23*s24*x4 - 19D0*s23**2*s24*x4 + 
     &      2D0*s12*s23**2*s24*x4 + 8D0*s13*s23**2*s24*x4 + 
     &      4D0*s23**3*s24*x4 + 6D0*s24**2*x4 - 
     &      2D0*s12*s24**2*x4 - 9D0*s13*s24**2*x4 + 
     &      2D0*s13**2*s24**2*x4 - 9D0*s23*s24**2*x4 + 
     &      4D0*s13*s23*s24**2*x4 + 2D0*s23**2*s24**2*x4 - 
     &      4D0*s34*x4 + 4D0*s12*s34*x4 + 5D0*s13*s34*x4 - 
     &      9D0*s12*s13*s34*x4 - 1D0*s13**2*s34*x4 + 
     &      2D0*s12*s13**2*s34*x4 + 15D0*s23*s34*x4 - 
     &      13D0*s12*s23*s34*x4 - 22D0*s13*s23*s34*x4 + 
     &      8D0*s12*s13*s23*s34*x4 + 6D0*s13**2*s23*s34*x4 - 
     &      21D0*s23**2*s34*x4 + 6D0*s12*s23**2*s34*x4 + 
     &      12D0*s13*s23**2*s34*x4 + 6D0*s23**3*s34*x4 + 
     &      18D0*s24*s34*x4 - 10D0*s12*s24*s34*x4 - 
     &      22D0*s13*s24*s34*x4 + 3D0*s12*s13*s24*s34*x4 + 
     &      s13**2*s24*s34*x4 - 30D0*s23*s24*s34*x4 + 
     &      3D0*s12*s23*s24*s34*x4 + 
     &      10D0*s13*s23*s24*s34*x4 + 9D0*s23**2*s24*s34*x4 - 
     &      8D0*s24**2*s34*x4 + 3D0*s13*s24**2*s34*x4 + 
     &      3D0*s23*s24**2*s34*x4 + 3D0*s34**2*x4 - 
     &      5D0*s12*s34**2*x4 - 2D0*s13*s34**2*x4 + 
     &      4D0*s12*s13*s34**2*x4 - 12D0*s23*s34**2*x4 + 
     &      6D0*s12*s23*s34**2*x4 + 6D0*s13*s23*s34**2*x4 + 
     &      6D0*s23**2*s34**2*x4 - 11D0*s24*s34**2*x4 + 
     &      s12*s24*s34**2*x4 + 2D0*s13*s24*s34**2*x4 + 
     &      6D0*s23*s24*s34**2*x4 + s24**2*s34**2*x4 - 
     &      1D0*s34**3*x4 + 2D0*s12*s34**3*x4 + 
     &      2D0*s23*s34**3*x4 + s24*s34**3*x4 + 8D0*x4**2 + 
     &      6D0*s12**2*x4**2 - 15D0*s13*x4**2 + 
     &      s12*s13*x4**2 + 9D0*s13**2*x4**2 - 
     &      4D0*s12*s13**2*x4**2 - 21D0*s23*x4**2 + 
     &      3D0*s12*s23*x4**2 + 30D0*s13*s23*x4**2 - 
     &      10D0*s12*s13*s23*x4**2 - 6D0*s13**2*s23*x4**2 + 
     &      21D0*s23**2*x4**2 - 6D0*s12*s23**2*x4**2 - 
     &      12D0*s13*s23**2*x4**2 - 6D0*s23**3*x4**2 - 
     &      13D0*s24*x4**2 + 5D0*s12*s24*x4**2 + 
     &      20D0*s13*s24*x4**2 - 3D0*s12*s13*s24*x4**2 - 
     &      5D0*s13**2*s24*x4**2 + 24D0*s23*s24*x4**2 - 
     &      3D0*s12*s23*s24*x4**2 - 14D0*s13*s23*s24*x4**2 - 
     &      9D0*s23**2*s24*x4**2 + s24**2*x4**2 - 
     &      3D0*s13*s24**2*x4**2 - 3D0*s23*s24**2*x4**2 - 
     &      16D0*s34*x4**2 + 19D0*s13*s34*x4**2 - 
     &      7D0*s12*s13*s34*x4**2 - 1D0*s13**2*s34*x4**2 + 
     &      31D0*s23*s34*x4**2 - 9D0*s12*s23*s34*x4**2 - 
     &      14D0*s13*s23*s34*x4**2 - 13D0*s23**2*s34*x4**2 + 
     &      19D0*s24*s34*x4**2 - 2D0*s12*s24*s34*x4**2 - 
     &      9D0*s13*s24*s34*x4**2 - 13D0*s23*s24*s34*x4**2 - 
     &      2D0*s24**2*s34*x4**2 + 10D0*s34**2*x4**2 - 
     &      3D0*s12*s34**2*x4**2 - 2D0*s13*s34**2*x4**2 - 
     &      8D0*s23*s34**2*x4**2 - 4D0*s24*s34**2*x4**2 - 
     &      1D0*s34**3*x4**2 + 7D0*x4**3 - 3D0*s12*x4**3 - 
     &      11D0*s13*x4**3 + 3D0*s12*s13*x4**3 + 
     &      3D0*s13**2*x4**3 - 15D0*s23*x4**3 + 
     &      3D0*s12*s23*x4**3 + 10D0*s13*s23*x4**3 + 
     &      7D0*s23**2*x4**3 - 3D0*s24*x4**3 + 
     &      s12*s24*x4**3 + 7D0*s13*s24*x4**3 + 
     &      7D0*s23*s24*x4**3 + s24**2*x4**3 - 
     &      11D0*s34*x4**3 + 6D0*s13*s34*x4**3 + 
     &      10D0*s23*s34*x4**3 + 5D0*s24*s34*x4**3 + 
     &      3D0*s34**2*x4**3 + 2D0*x4**4 + s12*x4**4 - 
     &      4D0*s13*x4**4 - 4D0*s23*x4**4 - 2D0*s24*x4**4 - 
     &      3D0*s34*x4**4 + x4**5))/
     &  ((s13 + s23 + s34 - 1D0*x4)**2*
     &    (-1D0 + s12 + s13 + s23 + s24 + s34 - 1D0*x4)*
     &    (-1D0*s24 + x4))
                  

                  
      return
      end

      double precision function grand52(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand52 = (8D0*mb**2*(-12D0*s12 + 12D0*s12**2 + 14D0*s12*s13 - 
     &      2D0*s12**2*s13 - 2D0*s12*s13**2 + 14D0*s12*s23 - 
     &      2D0*s12**2*s23 + s13*s23 - 6D0*s12*s13*s23 + 
     &      s12**2*s13*s23 - 3D0*s13**2*s23 + 
     &      3D0*s12*s13**2*s23 + 2D0*s13**3*s23 + s23**2 - 
     &      4D0*s12*s23**2 + s12**2*s23**2 - 6D0*s13*s23**2 + 
     &      6D0*s12*s13*s23**2 + 6D0*s13**2*s23**2 - 
     &      3D0*s23**3 + 3D0*s12*s23**3 + 6D0*s13*s23**3 + 
     &      2D0*s23**4 + 12D0*s24 - 8D0*s12*s24 - 
     &      4D0*s12**2*s24 - 12D0*s13*s24 - 4D0*s12*s13*s24 + 
     &      s13**2*s24 - 1D0*s12*s13**2*s24 - 
     &      2D0*s13**3*s24 - 12D0*s23*s24 - 4D0*s12*s23*s24 - 
     &      2D0*s13**2*s23*s24 - 1D0*s23**2*s24 + 
     &      s12*s23**2*s24 + 2D0*s13*s23**2*s24 + 
     &      2D0*s23**3*s24 - 12D0*s24**2 - 4D0*s12*s24**2 + 
     &      14D0*s12*s34 - 2D0*s12**2*s34 - 1D0*s12*s13*s34 + 
     &      s12**2*s13*s34 + 2D0*s12*s13**2*s34 + s23*s34 - 
     &      3D0*s12*s23*s34 + 2D0*s12**2*s23*s34 - 
     &      6D0*s13*s23*s34 + 10D0*s12*s13*s23*s34 + 
     &      6D0*s13**2*s23*s34 - 6D0*s23**2*s34 + 
     &      8D0*s12*s23**2*s34 + 12D0*s13*s23**2*s34 + 
     &      6D0*s23**3*s34 - 12D0*s24*s34 - 4D0*s12*s24*s34 + 
     &      s13*s24*s34 - 1D0*s12*s13*s24*s34 - 
     &      4D0*s13**2*s24*s34 - 1D0*s23*s24*s34 + 
     &      s12*s23*s24*s34 + 4D0*s23**2*s24*s34 + 
     &      s12*s34**2 + s12**2*s34**2 + 4D0*s12*s13*s34**2 - 
     &      3D0*s23*s34**2 + 7D0*s12*s23*s34**2 + 
     &      6D0*s13*s23*s34**2 + 6D0*s23**2*s34**2 - 
     &      2D0*s13*s24*s34**2 + 2D0*s23*s24*s34**2 + 
     &      2D0*s12*s34**3 + 2D0*s23*s34**3 - 12D0*x4 - 
     &      10D0*s12*x4 + 14D0*s12**2*x4 + 12D0*s13*x4 - 
     &      19D0*s12*s13*x4 - 3D0*s12**2*s13*x4 - 
     &      1D0*s13**2*x4 - 7D0*s12*s13**2*x4 + 
     &      2D0*s13**3*x4 + 11D0*s23*x4 - 17D0*s12*s23*x4 - 
     &      4D0*s12**2*s23*x4 + 3D0*s13*s23*x4 - 
     &      20D0*s12*s13*s23*x4 + s12**2*s13*s23*x4 - 
     &      2D0*s13**2*s23*x4 + 3D0*s12*s13**2*s23*x4 + 
     &      2D0*s13**3*s23*x4 + 4D0*s23**2*x4 - 
     &      13D0*s12*s23**2*x4 + s12**2*s23**2*x4 - 
     &      10D0*s13*s23**2*x4 + 6D0*s12*s13*s23**2*x4 + 
     &      6D0*s13**2*s23**2*x4 - 6D0*s23**3*x4 + 
     &      3D0*s12*s23**3*x4 + 6D0*s13*s23**3*x4 + 
     &      2D0*s23**4*x4 + 16D0*s24*x4 + 20D0*s12*s24*x4 - 
     &      4D0*s12**2*s24*x4 + 23D0*s13*s24*x4 - 
     &      19D0*s12*s13*s24*x4 - 14D0*s13**2*s24*x4 - 
     &      1D0*s12*s13**2*s24*x4 - 2D0*s13**3*s24*x4 + 
     &      25D0*s23*s24*x4 - 21D0*s12*s23*s24*x4 - 
     &      32D0*s13*s23*s24*x4 - 2D0*s13**2*s23*s24*x4 - 
     &      18D0*s23**2*s24*x4 + s12*s23**2*s24*x4 + 
     &      2D0*s13*s23**2*s24*x4 + 2D0*s23**3*s24*x4 + 
     &      8D0*s24**2*x4 - 4D0*s12*s24**2*x4 - 
     &      16D0*s13*s24**2*x4 - 16D0*s23*s24**2*x4 + 
     &      12D0*s34*x4 - 22D0*s12*s34*x4 - 
     &      4D0*s12**2*s34*x4 - 1D0*s13*s34*x4 - 
     &      13D0*s12*s13*s34*x4 + s12**2*s13*s34*x4 + 
     &      4D0*s13**2*s34*x4 + 2D0*s12*s13**2*s34*x4 + 
     &      4D0*s23*s34*x4 - 19D0*s12*s23*s34*x4 + 
     &      2D0*s12**2*s23*s34*x4 - 8D0*s13*s23*s34*x4 + 
     &      10D0*s12*s13*s23*s34*x4 + 6D0*s13**2*s23*s34*x4 - 
     &      12D0*s23**2*s34*x4 + 8D0*s12*s23**2*s34*x4 + 
     &      12D0*s13*s23**2*s34*x4 + 6D0*s23**3*s34*x4 + 
     &      24D0*s24*s34*x4 - 20D0*s12*s24*s34*x4 - 
     &      30D0*s13*s24*s34*x4 - 1D0*s12*s13*s24*s34*x4 - 
     &      4D0*s13**2*s24*s34*x4 - 34D0*s23*s24*s34*x4 + 
     &      s12*s23*s24*s34*x4 + 4D0*s23**2*s24*s34*x4 - 
     &      16D0*s24**2*s34*x4 - 6D0*s12*s34**2*x4 + 
     &      s12**2*s34**2*x4 + 2D0*s13*s34**2*x4 + 
     &      4D0*s12*s13*s34**2*x4 - 6D0*s23*s34**2*x4 + 
     &      7D0*s12*s23*s34**2*x4 + 6D0*s13*s23*s34**2*x4 + 
     &      6D0*s23**2*s34**2*x4 - 16D0*s24*s34**2*x4 - 
     &      2D0*s13*s24*s34**2*x4 + 2D0*s23*s24*s34**2*x4 + 
     &      2D0*s12*s34**3*x4 + 2D0*s23*s34**3*x4 - 
     &      4D0*x4**2 + 21D0*s12*x4**2 + 3D0*s12**2*x4**2 - 
     &      23D0*s13*x4**2 + 7D0*s12*s13*x4**2 - 
     &      1D0*s12**2*s13*x4**2 + 14D0*s13**2*x4**2 - 
     &      1D0*s12*s13**2*x4**2 + 2D0*s13**3*x4**2 - 
     &      25D0*s23*x4**2 + 10D0*s12*s23*x4**2 - 
     &      2D0*s12**2*s23*x4**2 + 37D0*s13*s23*x4**2 - 
     &      10D0*s12*s13*s23*x4**2 - 3D0*s13**2*s23*x4**2 + 
     &      23D0*s23**2*x4**2 - 9D0*s12*s23**2*x4**2 - 
     &      12D0*s13*s23**2*x4**2 - 7D0*s23**3*x4**2 - 
     &      36D0*s24*x4**2 + 28D0*s12*s24*x4**2 + 
     &      52D0*s13*s24*x4**2 + s12*s13*s24*x4**2 + 
     &      5D0*s13**2*s24*x4**2 + 52D0*s23*s24*x4**2 - 
     &      1D0*s12*s23*s24*x4**2 - 5D0*s23**2*s24*x4**2 + 
     &      20D0*s24**2*x4**2 - 24D0*s34*x4**2 + 
     &      4D0*s12*s34*x4**2 - 2D0*s12**2*s34*x4**2 + 
     &      30D0*s13*s34*x4**2 - 8D0*s12*s13*s34*x4**2 + 
     &      4D0*s13**2*s34*x4**2 + 39D0*s23*s34*x4**2 - 
     &      16D0*s12*s23*s34*x4**2 - 10D0*s13*s23*s34*x4**2 - 
     &      14D0*s23**2*s34*x4**2 + 52D0*s24*s34*x4**2 + 
     &      5D0*s13*s24*s34*x4**2 - 5D0*s23*s24*s34*x4**2 + 
     &      16D0*s34**2*x4**2 - 7D0*s12*s34**2*x4**2 + 
     &      2D0*s13*s34**2*x4**2 - 7D0*s23*s34**2*x4**2 + 
     &      28D0*x4**3 + s12**2*x4**3 - 36D0*s13*x4**3 + 
     &      4D0*s12*s13*x4**3 - 5D0*s13**2*x4**3 - 
     &      39D0*s23*x4**3 + 9D0*s12*s23*x4**3 + 
     &      3D0*s13*s23*x4**3 + 8D0*s23**2*x4**3 - 
     &      40D0*s24*x4**3 - 3D0*s13*s24*x4**3 + 
     &      3D0*s23*s24*x4**3 - 36D0*s34*x4**3 + 
     &      8D0*s12*s34*x4**3 - 5D0*s13*s34*x4**3 + 
     &      8D0*s23*s34*x4**3 + 20D0*x4**4 - 3D0*s12*x4**4 + 
     &      3D0*s13*x4**4 - 3D0*s23*x4**4))/
     &  ((-1D0 + s24)*(s12 + s13 + s23 + s24 + s34 - 2D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)**2)
                  

                  
      return
      end

      double precision function grand57(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand57 = (16D0*mb**2*(2D0*s23 - 2D0*s12*s23 - 4D0*s13*s23 + 
     &      2D0*s12*s13*s23 + 2D0*s13**2*s23 - 4D0*s23**2 + 
     &      2D0*s12*s23**2 + 4D0*s13*s23**2 + 2D0*s23**3 + 
     &      s24 - 3D0*s12*s24 + 3D0*s12**2*s24 - 
     &      1D0*s12**3*s24 - 2D0*s13*s24 + 8D0*s12*s13*s24 - 
     &      4D0*s12**2*s13*s24 + s13**2*s24 - 
     &      3D0*s12*s13**2*s24 - 9D0*s23*s24 + 
     &      12D0*s12*s23*s24 - 5D0*s12**2*s23*s24 + 
     &      12D0*s13*s23*s24 - 10D0*s12*s13*s23*s24 - 
     &      3D0*s13**2*s23*s24 + 11D0*s23**2*s24 - 
     &      7D0*s12*s23**2*s24 - 6D0*s13*s23**2*s24 - 
     &      3D0*s23**3*s24 - 3D0*s24**2 + 7D0*s12*s24**2 - 
     &      4D0*s12**2*s24**2 + 8D0*s13*s24**2 - 
     &      9D0*s12*s13*s24**2 - 3D0*s13**2*s24**2 + 
     &      13D0*s23*s24**2 - 12D0*s12*s23*s24**2 - 
     &      11D0*s13*s23*s24**2 - 8D0*s23**2*s24**2 + 
     &      4D0*s24**3 - 5D0*s12*s24**3 - 5D0*s13*s24**3 - 
     &      7D0*s23*s24**3 - 2D0*s24**4 - 2D0*s12*s34 + 
     &      2D0*s12*s13*s34 - 4D0*s23*s34 + 4D0*s12*s23*s34 + 
     &      4D0*s13*s23*s34 + 4D0*s23**2*s34 - 3D0*s24*s34 + 
     &      7D0*s12*s24*s34 - 4D0*s12**2*s24*s34 + 
     &      3D0*s13*s24*s34 - 6D0*s12*s13*s24*s34 + 
     &      13D0*s23*s24*s34 - 10D0*s12*s23*s24*s34 - 
     &      6D0*s13*s23*s24*s34 - 6D0*s23**2*s24*s34 + 
     &      7D0*s24**2*s34 - 9D0*s12*s24**2*s34 - 
     &      6D0*s13*s24**2*s34 - 11D0*s23*s24**2*s34 - 
     &      5D0*s24**3*s34 + 2D0*s12*s34**2 + 
     &      2D0*s23*s34**2 + 2D0*s24*s34**2 - 
     &      3D0*s12*s24*s34**2 - 3D0*s23*s24*s34**2 - 
     &      3D0*s24**2*s34**2 - 1D0*x4 + 3D0*s12*x4 - 
     &      7D0*s12**2*x4 + 3D0*s12**3*x4 + 2D0*s13*x4 - 
     &      8D0*s12*s13*x4 + 6D0*s12**2*s13*x4 - 
     &      1D0*s13**2*x4 + 3D0*s12*s13**2*x4 + 8D0*s23*x4 - 
     &      10D0*s12*s23*x4 + 6D0*s12**2*s23*x4 - 
     &      10D0*s13*s23*x4 + 8D0*s12*s13*s23*x4 + 
     &      2D0*s13**2*s23*x4 - 9D0*s23**2*x4 + 
     &      5D0*s12*s23**2*x4 + 4D0*s13*s23**2*x4 + 
     &      2D0*s23**3*x4 + 6D0*s24*x4 - 6D0*s12*s24*x4 + 
     &      3D0*s12**2*s24*x4 - 1D0*s12**3*s24*x4 - 
     &      17D0*s13*s24*x4 + 14D0*s12*s13*s24*x4 - 
     &      4D0*s12**2*s13*s24*x4 + 7D0*s13**2*s24*x4 - 
     &      3D0*s12*s13**2*s24*x4 - 22D0*s23*s24*x4 + 
     &      16D0*s12*s23*s24*x4 - 5D0*s12**2*s23*s24*x4 + 
     &      22D0*s13*s23*s24*x4 - 10D0*s12*s13*s23*s24*x4 - 
     &      3D0*s13**2*s23*s24*x4 + 15D0*s23**2*s24*x4 - 
     &      7D0*s12*s23**2*s24*x4 - 6D0*s13*s23**2*s24*x4 - 
     &      3D0*s23**3*s24*x4 - 10D0*s24**2*x4 + 
     &      8D0*s12*s24**2*x4 - 4D0*s12**2*s24**2*x4 + 
     &      16D0*s13*s24**2*x4 - 9D0*s12*s13*s24**2*x4 - 
     &      3D0*s13**2*s24**2*x4 + 21D0*s23*s24**2*x4 - 
     &      12D0*s12*s23*s24**2*x4 - 11D0*s13*s23*s24**2*x4 - 
     &      8D0*s23**2*s24**2*x4 + 8D0*s24**3*x4 - 
     &      5D0*s12*s24**3*x4 - 5D0*s13*s24**3*x4 - 
     &      7D0*s23*s24**3*x4 - 2D0*s24**4*x4 + 3D0*s34*x4 - 
     &      4D0*s12*s34*x4 + 3D0*s12**2*s34*x4 - 
     &      3D0*s13*s34*x4 + 5D0*s12*s13*s34*x4 - 
     &      11D0*s23*s34*x4 + 7D0*s12*s23*s34*x4 + 
     &      4D0*s13*s23*s34*x4 + 4D0*s23**2*s34*x4 - 
     &      13D0*s24*s34*x4 + 10D0*s12*s24*s34*x4 - 
     &      4D0*s12**2*s24*s34*x4 + 12D0*s13*s24*s34*x4 - 
     &      6D0*s12*s13*s24*s34*x4 + 20D0*s23*s24*s34*x4 - 
     &      10D0*s12*s23*s24*s34*x4 - 
     &      6D0*s13*s23*s24*s34*x4 - 6D0*s23**2*s24*s34*x4 + 
     &      15D0*s24**2*s34*x4 - 9D0*s12*s24**2*s34*x4 - 
     &      6D0*s13*s24**2*s34*x4 - 11D0*s23*s24**2*s34*x4 - 
     &      5D0*s24**3*s34*x4 - 2D0*s34**2*x4 + 
     &      2D0*s12*s34**2*x4 + 2D0*s23*s34**2*x4 + 
     &      5D0*s24*s34**2*x4 - 3D0*s12*s24*s34**2*x4 - 
     &      3D0*s23*s24*s34**2*x4 - 3D0*s24**2*s34**2*x4 - 
     &      3D0*x4**2 - 2D0*s12*x4**2 - 12D0*s12**2*x4**2 + 
     &      3D0*s12**3*x4**2 + 9D0*s13*x4**2 - 
     &      2D0*s12*s13*x4**2 + 6D0*s12**2*s13*x4**2 - 
     &      4D0*s13**2*x4**2 + 3D0*s12*s13**2*x4**2 + 
     &      8D0*s23*x4**2 - 13D0*s12*s23*x4**2 + 
     &      8D0*s12**2*s23*x4**2 - 9D0*s13*s23*x4**2 + 
     &      10D0*s12*s13*s23*x4**2 + 2D0*s13**2*s23*x4**2 - 
     &      5D0*s23**2*x4**2 + 7D0*s12*s23**2*x4**2 + 
     &      4D0*s13*s23**2*x4**2 + 2D0*s23**3*x4**2 + 
     &      8D0*s24*x4**2 - 7D0*s12*s24*x4**2 + 
     &      8D0*s12**2*s24*x4**2 - 15D0*s13*s24*x4**2 + 
     &      12D0*s12*s13*s24*x4**2 + 4D0*s13**2*s24*x4**2 - 
     &      15D0*s23*s24*x4**2 + 18D0*s12*s23*s24*x4**2 + 
     &      14D0*s13*s23*s24*x4**2 + 10D0*s23**2*s24*x4**2 - 
     &      10D0*s24**2*x4**2 + 11D0*s12*s24**2*x4**2 + 
     &      10D0*s13*s24**2*x4**2 + 14D0*s23*s24**2*x4**2 + 
     &      6D0*s24**3*x4**2 + 6D0*s34*x4**2 - 
     &      1D0*s12*s34*x4**2 + 5D0*s12**2*s34*x4**2 - 
     &      6D0*s13*s34*x4**2 + 5D0*s12*s13*s34*x4**2 - 
     &      7D0*s23*s34*x4**2 + 9D0*s12*s23*s34*x4**2 + 
     &      4D0*s13*s23*s34*x4**2 + 4D0*s23**2*s34*x4**2 - 
     &      14D0*s24*s34*x4**2 + 13D0*s12*s24*s34*x4**2 + 
     &      9D0*s13*s24*s34*x4**2 + 15D0*s23*s24*s34*x4**2 + 
     &      12D0*s24**2*s34*x4**2 - 2D0*s34**2*x4**2 + 
     &      2D0*s12*s34**2*x4**2 + 2D0*s23*s34**2*x4**2 + 
     &      5D0*s24*s34**2*x4**2 - 2D0*x4**3 + 
     &      3D0*s12*x4**3 - 11D0*s12**2*x4**3 + 
     &      4D0*s13*x4**3 - 6D0*s12*s13*x4**3 - 
     &      1D0*s13**2*x4**3 + s23*x4**3 - 
     &      13D0*s12*s23*x4**3 - 3D0*s13*s23*x4**3 - 
     &      2D0*s23**2*x4**3 + 3D0*s24*x4**3 - 
     &      10D0*s12*s24*x4**3 - 4D0*s13*s24*x4**3 - 
     &      6D0*s23*s24*x4**3 - 5D0*s24**2*x4**3 + 
     &      4D0*s34*x4**3 - 5D0*s12*s34*x4**3 - 
     &      3D0*s13*s34*x4**3 - 4D0*s23*s34*x4**3 - 
     &      8D0*s24*s34*x4**3 - 2D0*s34**2*x4**3 + x4**4 + 
     &      6D0*s12*x4**4 - 1D0*s13*x4**4 - 1D0*s23*x4**4 + 
     &      s34*x4**4 + x4**5))/
     &  ((-1D0 + s12 + s23 + s24)*(s13 + s23 + s34 - 1D0*x4)*
     &    (-1D0 + s12 + s13 + s23 + s24 + s34 - 1D0*x4)*
     &    (-1D0*s24 + x4))
                  
      return
      end

      double precision function grand60(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand60 = (-8D0*mb**2*(12D0*s12 - 16D0*s12**2 + 4D0*s12**3 - 
     &      18D0*s12*s13 + 10D0*s12**2*s13 + 6D0*s12*s13**2 - 
     &      17D0*s12*s23 + 9D0*s12**2*s23 - 2D0*s13*s23 + 
     &      14D0*s12*s13*s23 - 1D0*s12**2*s13*s23 + 
     &      4D0*s13**2*s23 - 3D0*s12*s13**2*s23 - 
     &      2D0*s13**3*s23 - 3D0*s23**2 + 9D0*s12*s23**2 - 
     &      1D0*s12**2*s23**2 + 8D0*s13*s23**2 - 
     &      5D0*s12*s13*s23**2 - 5D0*s13**2*s23**2 + 
     &      4D0*s23**3 - 2D0*s12*s23**3 - 4D0*s13*s23**3 - 
     &      1D0*s23**4 - 12D0*s24 + 10D0*s12*s24 - 
     &      4D0*s12**2*s24 + 6D0*s13*s24 - 5D0*s12*s13*s24 - 
     &      6D0*s12**2*s13*s24 + 2D0*s13**2*s24 - 
     &      9D0*s12*s13**2*s24 - 2D0*s13**3*s24 + 
     &      21D0*s23*s24 - 7D0*s12*s23*s24 - 
     &      5D0*s12**2*s23*s24 + s13*s23*s24 - 
     &      24D0*s12*s13*s23*s24 - 16D0*s13**2*s23*s24 - 
     &      12D0*s12*s23**2*s24 - 21D0*s13*s23**2*s24 - 
     &      7D0*s23**3*s24 + 18D0*s24**2 - 10D0*s12*s24**2 - 
     &      4D0*s12**2*s24**2 - 7D0*s13*s24**2 - 
     &      15D0*s12*s13*s24**2 - 11D0*s13**2*s24**2 - 
     &      6D0*s23*s24**2 - 18D0*s12*s23*s24**2 - 
     &      26D0*s13*s23*s24**2 - 15D0*s23**2*s24**2 - 
     &      2D0*s24**3 - 8D0*s12*s24**3 - 9D0*s13*s24**3 - 
     &      13D0*s23*s24**3 - 4D0*s24**4 - 6D0*s12*s34 + 
     &      9D0*s12**2*s34 + 8D0*s12*s13*s34 - 
     &      1D0*s12**2*s13*s34 - 2D0*s12*s13**2*s34 - 
     &      2D0*s23*s34 + 15D0*s12*s23*s34 - 
     &      2D0*s12**2*s23*s34 + 6D0*s13*s23*s34 - 
     &      7D0*s12*s13*s23*s34 - 4D0*s13**2*s23*s34 + 
     &      6D0*s23**2*s34 - 4D0*s12*s23**2*s34 - 
     &      6D0*s13*s23**2*s34 - 2D0*s23**3*s34 + 
     &      18D0*s24*s34 - 7D0*s12*s24*s34 - 
     &      5D0*s12**2*s24*s34 - 4D0*s13*s24*s34 - 
     &      12D0*s12*s13*s24*s34 - 6D0*s13**2*s24*s34 - 
     &      10D0*s23*s24*s34 - 15D0*s12*s23*s24*s34 - 
     &      21D0*s13*s23*s24*s34 - 10D0*s23**2*s24*s34 - 
     &      8D0*s24**2*s34 - 13D0*s12*s24**2*s34 - 
     &      15D0*s13*s24**2*s34 - 16D0*s23*s24**2*s34 - 
     &      8D0*s24**3*s34 + 2D0*s12*s34**2 - 
     &      1D0*s12**2*s34**2 - 2D0*s12*s13*s34**2 + 
     &      2D0*s23*s34**2 - 2D0*s12*s23*s34**2 - 
     &      2D0*s13*s23*s34**2 - 1D0*s23**2*s34**2 - 
     &      6D0*s24*s34**2 - 3D0*s12*s24*s34**2 - 
     &      4D0*s13*s24*s34**2 - 3D0*s23*s24*s34**2 - 
     &      4D0*s24**2*s34**2 + 12D0*x4 - 29D0*s12**2*x4 + 
     &      4D0*s12**3*x4 - 6D0*s13*x4 + 5D0*s12*s13*x4 + 
     &      3D0*s12**2*s13*x4 - 2D0*s13**2*x4 - 
     &      1D0*s12*s13**2*x4 + 2D0*s13**3*x4 - 19D0*s23*x4 - 
     &      25D0*s12*s23*x4 + 5D0*s12**2*s23*x4 - 
     &      3D0*s13*s23*x4 + 13D0*s12*s13*s23*x4 - 
     &      1D0*s12**2*s13*s23*x4 + 24D0*s13**2*s23*x4 - 
     &      3D0*s12*s13**2*s23*x4 - 2D0*s13**3*s23*x4 - 
     &      1D0*s23**2*x4 + 8D0*s12*s23**2*x4 - 
     &      1D0*s12**2*s23**2*x4 + 29D0*s13*s23**2*x4 - 
     &      5D0*s12*s13*s23**2*x4 - 5D0*s13**2*s23**2*x4 + 
     &      7D0*s23**3*x4 - 2D0*s12*s23**3*x4 - 
     &      4D0*s13*s23**3*x4 - 1D0*s23**4*x4 - 34D0*s24*x4 + 
     &      7D0*s12*s24*x4 + s12**2*s24*x4 + 6D0*s13*s24*x4 + 
     &      24D0*s12*s13*s24*x4 - 6D0*s12**2*s13*s24*x4 + 
     &      28D0*s13**2*s24*x4 - 9D0*s12*s13**2*s24*x4 - 
     &      2D0*s13**3*s24*x4 + 13D0*s23*s24*x4 + 
     &      21D0*s12*s23*s24*x4 - 5D0*s12**2*s23*s24*x4 + 
     &      69D0*s13*s23*s24*x4 - 24D0*s12*s13*s23*s24*x4 - 
     &      16D0*s13**2*s23*s24*x4 + 30D0*s23**2*s24*x4 - 
     &      12D0*s12*s23**2*s24*x4 - 21D0*s13*s23**2*s24*x4 - 
     &      7D0*s23**3*s24*x4 + 10D0*s24**2*x4 + 
     &      11D0*s12*s24**2*x4 - 4D0*s12**2*s24**2*x4 + 
     &      36D0*s13*s24**2*x4 - 15D0*s12*s13*s24**2*x4 - 
     &      11D0*s13**2*s24**2*x4 + 37D0*s23*s24**2*x4 - 
     &      18D0*s12*s23*s24**2*x4 - 26D0*s13*s23*s24**2*x4 - 
     &      15D0*s23**2*s24**2*x4 + 14D0*s24**3*x4 - 
     &      8D0*s12*s24**3*x4 - 9D0*s13*s24**3*x4 - 
     &      13D0*s23*s24**3*x4 - 4D0*s24**4*x4 - 
     &      18D0*s34*x4 + 3D0*s12*s34*x4 + 
     &      5D0*s12**2*s34*x4 + 4D0*s13*s34*x4 + 
     &      2D0*s12*s13*s34*x4 - 1D0*s12**2*s13*s34*x4 + 
     &      6D0*s13**2*s34*x4 - 2D0*s12*s13**2*s34*x4 + 
     &      10D0*s23*s34*x4 + 13D0*s12*s23*s34*x4 - 
     &      2D0*s12**2*s23*s34*x4 + 27D0*s13*s23*s34*x4 - 
     &      7D0*s12*s13*s23*s34*x4 - 4D0*s13**2*s23*s34*x4 + 
     &      8D0*s23**2*s34*x4 - 4D0*s12*s23**2*s34*x4 - 
     &      6D0*s13*s23**2*s34*x4 - 2D0*s23**3*s34*x4 + 
     &      8D0*s24*s34*x4 + 18D0*s12*s24*s34*x4 - 
     &      5D0*s12**2*s24*s34*x4 + 44D0*s13*s24*s34*x4 - 
     &      12D0*s12*s13*s24*s34*x4 - 6D0*s13**2*s24*s34*x4 + 
     &      34D0*s23*s24*s34*x4 - 15D0*s12*s23*s24*s34*x4 - 
     &      21D0*s13*s23*s24*s34*x4 - 
     &      10D0*s23**2*s24*s34*x4 + 28D0*s24**2*s34*x4 - 
     &      13D0*s12*s24**2*s34*x4 - 15D0*s13*s24**2*s34*x4 - 
     &      16D0*s23*s24**2*s34*x4 - 8D0*s24**3*s34*x4 + 
     &      6D0*s34**2*x4 + s12*s34**2*x4 - 
     &      1D0*s12**2*s34**2*x4 + 4D0*s13*s34**2*x4 - 
     &      2D0*s12*s13*s34**2*x4 + s23*s34**2*x4 - 
     &      2D0*s12*s23*s34**2*x4 - 2D0*s13*s23*s34**2*x4 - 
     &      1D0*s23**2*s34**2*x4 + 14D0*s24*s34**2*x4 - 
     &      3D0*s12*s24*s34**2*x4 - 4D0*s13*s24*s34**2*x4 - 
     &      3D0*s23*s24*s34**2*x4 - 4D0*s24**2*s34**2*x4 + 
     &      16D0*x4**2 - 7D0*s12*x4**2 - 4D0*s12**2*x4**2 + 
     &      s13*x4**2 + 13D0*s12*s13*x4**2 + 
     &      5D0*s12**2*s13*x4**2 - 17D0*s13**2*x4**2 + 
     &      9D0*s12*s13**2*x4**2 + 2D0*s13**3*x4**2 - 
     &      9D0*s23*x4**2 + 2D0*s12*s23*x4**2 + 
     &      4D0*s12**2*s23*x4**2 - 49D0*s13*s23*x4**2 + 
     &      23D0*s12*s13*s23*x4**2 + 20D0*s13**2*s23*x4**2 - 
     &      13D0*s23**2*x4**2 + 11D0*s12*s23**2*x4**2 + 
     &      25D0*s13*s23**2*x4**2 + 7D0*s23**3*x4**2 - 
     &      4D0*s24*x4**2 - 9D0*s12*s24*x4**2 + 
     &      9D0*s12**2*s24*x4**2 - 49D0*s13*s24*x4**2 + 
     &      37D0*s12*s13*s24*x4**2 + 26D0*s13**2*s24*x4**2 - 
     &      47D0*s23*s24*x4**2 + 40D0*s12*s23*s24*x4**2 + 
     &      68D0*s13*s23*s24*x4**2 + 34D0*s23**2*s24*x4**2 - 
     &      32D0*s24**2*x4**2 + 29D0*s12*s24**2*x4**2 + 
     &      39D0*s13*s24**2*x4**2 + 47D0*s23*s24**2*x4**2 + 
     &      20D0*s24**3*x4**2 + 5D0*s12*s34*x4**2 + 
     &      4D0*s12**2*s34*x4**2 - 29D0*s13*s34*x4**2 + 
     &      14D0*s12*s13*s34*x4**2 + 6D0*s13**2*s34*x4**2 - 
     &      16D0*s23*s34*x4**2 + 14D0*s12*s23*s34*x4**2 + 
     &      25D0*s13*s23*s34*x4**2 + 10D0*s23**2*s34*x4**2 - 
     &      42D0*s24*s34*x4**2 + 25D0*s12*s24*s34*x4**2 + 
     &      36D0*s13*s24*s34*x4**2 + 36D0*s23*s24*s34*x4**2 + 
     &      28D0*s24**2*s34*x4**2 - 10D0*s34**2*x4**2 + 
     &      3D0*s12*s34**2*x4**2 + 4D0*s13*s34**2*x4**2 + 
     &      3D0*s23*s34**2*x4**2 + 8D0*s24*s34**2*x4**2 - 
     &      4D0*x4**3 - 6D0*s12*x4**3 - 3D0*s12**2*x4**3 + 
     &      22D0*s13*x4**3 - 22D0*s12*s13*x4**3 - 
     &      15D0*s13**2*x4**3 + 23D0*s23*x4**3 - 
     &      18D0*s12*s23*x4**3 - 44D0*s13*s23*x4**3 - 
     &      19D0*s23**2*x4**3 + 38D0*s24*x4**3 - 
     &      30D0*s12*s24*x4**3 - 53D0*s13*s24*x4**3 - 
     &      55D0*s23*s24*x4**3 - 36D0*s24**2*x4**3 + 
     &      22D0*s34*x4**3 - 12D0*s12*s34*x4**3 - 
     &      21D0*s13*s34*x4**3 - 20D0*s23*s34*x4**3 - 
     &      32D0*s24*s34*x4**3 - 4D0*s34**2*x4**3 - 
     &      16D0*x4**4 + 9D0*s12*x4**4 + 23D0*s13*x4**4 + 
     &      21D0*s23*x4**4 + 28D0*s24*x4**4 + 
     &      12D0*s34*x4**4 - 8D0*x4**5))/
     &  ((-1D0 + s24)*(s12 + s13 + s23 + s24 + s34 - 2D0*x4)*
     &    (s12 + s23 + s24 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4))
                  
                  
      return
      end

      double precision function grand02(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand02 = (32D0*mb**2*(1D0 + x4)*
     &    (-2D0 + 4D0*s12 - 2D0*s12**2 + 4D0*s13 - 
     &      6D0*s12*s13 + 2D0*s12**2*s13 - 2D0*s13**2 + 
     &      2D0*s12*s13**2 + 5D0*s23 - 7D0*s12*s23 + 
     &      2D0*s12**2*s23 - 7D0*s13*s23 + 7D0*s12*s13*s23 - 
     &      1D0*s12**2*s13*s23 + 2D0*s13**2*s23 - 
     &      1D0*s12*s13**2*s23 - 4D0*s23**2 + 
     &      3D0*s12*s23**2 + 3D0*s13*s23**2 - 
     &      1D0*s12*s13*s23**2 + s23**3 + 4D0*s24 - 
     &      6D0*s12*s24 + 2D0*s12**2*s24 - 5D0*s13*s24 + 
     &      4D0*s12*s13*s24 + 2D0*s13**2*s24 - 
     &      1D0*s12*s13**2*s24 - 6D0*s23*s24 + 
     &      5D0*s12*s23*s24 + 4D0*s13*s23*s24 - 
     &      1D0*s12*s13*s23*s24 + 2D0*s23**2*s24 - 
     &      2D0*s24**2 + 2D0*s12*s24**2 + s13*s24**2 + 
     &      s23*s24**2 + 4D0*s34 - 5D0*s12*s34 + 
     &      2D0*s12**2*s34 - 6D0*s13*s34 + 4D0*s12*s13*s34 - 
     &      1D0*s12**2*s13*s34 + 2D0*s13**2*s34 - 
     &      6D0*s23*s34 + 4D0*s12*s23*s34 + 5D0*s13*s23*s34 - 
     &      1D0*s12*s13*s23*s34 + 2D0*s23**2*s34 - 
     &      4D0*s24*s34 + 3D0*s12*s24*s34 + 3D0*s13*s24*s34 - 
     &      2D0*s12*s13*s24*s34 + 2D0*s23*s24*s34 - 
     &      2D0*s34**2 + s12*s34**2 + 2D0*s13*s34**2 + 
     &      s23*s34**2 - 8D0*x4 + 11D0*s12*x4 - 
     &      4D0*s12**2*x4 + 11D0*s13*x4 - 6D0*s12*s13*x4 + 
     &      s12**2*s13*x4 - 4D0*s13**2*x4 + s12*s13**2*x4 + 
     &      15D0*s23*x4 - 12D0*s12*s23*x4 + s12**2*s23*x4 - 
     &      12D0*s13*s23*x4 + 5D0*s12*s13*s23*x4 + 
     &      s13**2*s23*x4 - 8D0*s23**2*x4 + 
     &      2D0*s12*s23**2*x4 + 2D0*s13*s23**2*x4 + 
     &      s23**3*x4 + 12D0*s24*x4 - 11D0*s12*s24*x4 + 
     &      2D0*s12**2*s24*x4 - 9D0*s13*s24*x4 + 
     &      3D0*s12*s13*s24*x4 + s13**2*s24*x4 - 
     &      12D0*s23*s24*x4 + 4D0*s12*s23*s24*x4 + 
     &      3D0*s13*s23*s24*x4 + 2D0*s23**2*s24*x4 - 
     &      4D0*s24**2*x4 + 2D0*s12*s24**2*x4 + 
     &      s13*s24**2*x4 + s23*s24**2*x4 + 12D0*s34*x4 - 
     &      9D0*s12*s34*x4 + s12**2*s34*x4 - 
     &      11D0*s13*s34*x4 + 3D0*s12*s13*s34*x4 + 
     &      2D0*s13**2*s34*x4 - 12D0*s23*s34*x4 + 
     &      3D0*s12*s23*s34*x4 + 4D0*s13*s23*s34*x4 + 
     &      2D0*s23**2*s34*x4 - 8D0*s24*s34*x4 + 
     &      3D0*s12*s24*s34*x4 + 3D0*s13*s24*s34*x4 + 
     &      2D0*s23*s24*s34*x4 - 4D0*s34**2*x4 + 
     &      s12*s34**2*x4 + 2D0*s13*s34**2*x4 + 
     &      s23*s34**2*x4 - 12D0*x4**2 + 10D0*s12*x4**2 - 
     &      1D0*s12**2*x4**2 + 10D0*s13*x4**2 - 
     &      4D0*s12*s13*x4**2 - 1D0*s13**2*x4**2 + 
     &      15D0*s23*x4**2 - 5D0*s12*s23*x4**2 - 
     &      5D0*s13*s23*x4**2 - 4D0*s23**2*x4**2 + 
     &      12D0*s24*x4**2 - 5D0*s12*s24*x4**2 - 
     &      4D0*s13*s24*x4**2 - 6D0*s23*s24*x4**2 - 
     &      2D0*s24**2*x4**2 + 12D0*s34*x4**2 - 
     &      4D0*s12*s34*x4**2 - 5D0*s13*s34*x4**2 - 
     &      6D0*s23*s34*x4**2 - 4D0*s24*s34*x4**2 - 
     &      2D0*s34**2*x4**2 - 8D0*x4**3 + 3D0*s12*x4**3 + 
     &      3D0*s13*x4**3 + 5D0*s23*x4**3 + 4D0*s24*x4**3 + 
     &      4D0*s34*x4**3 - 2D0*x4**4))/
     &  ((s24 - 1D0*x4)*(s12 + s23 + s24 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)*(-1D0*s34 + x4))
                  
      return
      end

      double precision function grand03(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand03 = (-32D0*mb**2*(1D0 + x4)*
     &    (-1D0*s12*s23 + s12**2*s23 + s12*s13*s23 + 
     &      s12**2*s23**2 - 1D0*s13*s23**2 + 
     &      2D0*s12*s13*s23**2 + s13**2*s23**2 - 1D0*s23**3 + 
     &      2D0*s12*s23**3 + 2D0*s13*s23**3 + s23**4 - 
     &      2D0*s12*s24 + 2D0*s12**2*s24 + s12*s13*s24 - 
     &      3D0*s23*s24 + 4D0*s12*s23*s24 + 
     &      2D0*s12*s13*s23*s24 + 2D0*s13**2*s23*s24 + 
     &      2D0*s12*s23**2*s24 + 4D0*s13*s23**2*s24 + 
     &      2D0*s23**3*s24 - 2D0*s24**2 + 2D0*s12*s24**2 + 
     &      s13*s24**2 + s13**2*s24**2 + s23*s24**2 + 
     &      2D0*s13*s23*s24**2 + s23**2*s24**2 + s12**2*s34 + 
     &      2D0*s12**2*s23*s34 + 2D0*s12*s13*s23*s34 - 
     &      1D0*s23**2*s34 + 4D0*s12*s23**2*s34 + 
     &      2D0*s13*s23**2*s34 + 2D0*s23**3*s34 + 
     &      3D0*s12*s24*s34 + s23*s24*s34 + 
     &      4D0*s12*s23*s24*s34 + 4D0*s13*s23*s24*s34 + 
     &      4D0*s23**2*s24*s34 + 2D0*s24**2*s34 + 
     &      2D0*s13*s24**2*s34 + 2D0*s23*s24**2*s34 + 
     &      s12**2*s34**2 + 2D0*s12*s23*s34**2 + 
     &      s23**2*s34**2 + 2D0*s12*s24*s34**2 + 
     &      2D0*s23*s24*s34**2 + 2D0*s24**2*s34**2 + 
     &      2D0*s12*x4 - 3D0*s12**2*x4 - 1D0*s12*s13*x4 + 
     &      3D0*s23*x4 - 7D0*s12*s23*x4 - 2D0*s12**2*s23*x4 - 
     &      2D0*s12*s13*s23*x4 - 2D0*s13**2*s23*x4 - 
     &      6D0*s12*s23**2*x4 - 6D0*s13*s23**2*x4 - 
     &      4D0*s23**3*x4 + 4D0*s24*x4 - 11D0*s12*s24*x4 + 
     &      2D0*s12**2*s24*x4 - 2D0*s13*s24*x4 - 
     &      2D0*s13**2*s24*x4 - 7D0*s23*s24*x4 - 
     &      3D0*s12*s23*s24*x4 - 9D0*s13*s23*s24*x4 - 
     &      7D0*s23**2*s24*x4 - 6D0*s24**2*x4 + 
     &      2D0*s12*s24**2*x4 - 3D0*s13*s24**2*x4 - 
     &      3D0*s23*s24**2*x4 - 3D0*s12*s34*x4 - 
     &      2D0*s12**2*s34*x4 - 1D0*s23*s34*x4 - 
     &      8D0*s12*s23*s34*x4 - 4D0*s13*s23*s34*x4 - 
     &      6D0*s23**2*s34*x4 - 4D0*s24*s34*x4 - 
     &      5D0*s12*s24*s34*x4 - 4D0*s13*s24*s34*x4 - 
     &      11D0*s23*s24*s34*x4 - 6D0*s24**2*s34*x4 - 
     &      2D0*s12*s34**2*x4 - 2D0*s23*s34**2*x4 - 
     &      4D0*s24*s34**2*x4 - 2D0*x4**2 + 9D0*s12*x4**2 - 
     &      1D0*s12**2*x4**2 + s13*x4**2 + s13**2*x4**2 + 
     &      6D0*s23*x4**2 + 5D0*s12*s23*x4**2 + 
     &      7D0*s13*s23*x4**2 + 8D0*s23**2*x4**2 + 
     &      12D0*s24*x4**2 - 3D0*s12*s24*x4**2 + 
     &      6D0*s13*s24*x4**2 + 10D0*s23*s24*x4**2 + 
     &      2D0*s24**2*x4**2 + 2D0*s34*x4**2 + 
     &      5D0*s12*s34*x4**2 + 2D0*s13*s34*x4**2 + 
     &      9D0*s23*s34*x4**2 + 12D0*s24*s34*x4**2 + 
     &      2D0*s34**2*x4**2 - 6D0*x4**3 + s12*x4**3 - 
     &      3D0*s13*x4**3 - 7D0*s23*x4**3 - 4D0*s24*x4**3 - 
     &      6D0*s34*x4**3 + 2D0*x4**4))/
     &  ((-1D0 + s24)*(-1D0 + s12 + s23 + s24)*(s34 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4))
                                    
      return
      end

      double precision function grand04(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand04 = (16D0*mb**2*(-3D0*s12 + 6D0*s12**2 - 3D0*s12**3 + 
     &      3D0*s12*s13 - 3D0*s12**2*s13 - 1D0*s23 + 
     &      5D0*s12*s23 - 4D0*s12**2*s23 + 2D0*s13*s23 - 
     &      2D0*s12*s13*s23 - 1D0*s13**2*s23 + s23**3 + 
     &      3D0*s24 - 5D0*s12*s24 + s12**2*s24 + s12**3*s24 + 
     &      s13*s24 - 3D0*s12*s13*s24 + 2D0*s12**2*s13*s24 - 
     &      1D0*s13**2*s24 - 4D0*s23*s24 + 3D0*s12*s23*s24 + 
     &      s12**2*s23*s24 + 2D0*s12*s13*s23*s24 + 
     &      3D0*s23**2*s24 - 3D0*s24**2 + 2D0*s12*s24**2 + 
     &      s12**2*s24**2 + 2D0*s12*s13*s24**2 + 
     &      2D0*s23*s24**2 + 3D0*s12*s34 - 3D0*s12*s13*s34 + 
     &      s23*s34 + s12*s23*s34 - 1D0*s13*s23*s34 + 
     &      s23**2*s34 - 5D0*s24*s34 + 4D0*s12*s24*s34 - 
     &      1D0*s12**2*s24*s34 - 2D0*s13*s24*s34 + 
     &      2D0*s12*s13*s24*s34 + 3D0*s23*s24*s34 + 
     &      s13*s23*s24*s34 + s23**2*s24*s34 + 
     &      2D0*s24**2*s34 - 1D0*s12*s24**2*s34 + 
     &      s13*s24**2*s34 + s23*s24**2*s34 + 
     &      2D0*s24*s34**2 + s12*s24*s34**2 + 
     &      s23*s24*s34**2 - 3D0*x4 - 2D0*s12*x4 + 
     &      5D0*s12**2*x4 - 3D0*s12**3*x4 - 1D0*s13*x4 - 
     &      1D0*s12*s13*x4 + 2D0*s12**2*s13*x4 + s13**2*x4 + 
     &      s12*s13**2*x4 + 4D0*s23*x4 - 1D0*s12*s23*x4 - 
     &      4D0*s12**2*s23*x4 + 13D0*s13*s23*x4 - 
     &      5D0*s12*s13*s23*x4 - 6D0*s13**2*s23*x4 - 
     &      3D0*s23**2*x4 - 1D0*s12*s23**2*x4 - 
     &      6D0*s13*s23**2*x4 + 9D0*s24*x4 - 3D0*s12*s24*x4 - 
     &      5D0*s12**2*s24*x4 + s12**3*s24*x4 + 
     &      8D0*s13*s24*x4 - 13D0*s12*s13*s24*x4 + 
     &      2D0*s12**2*s13*s24*x4 - 6D0*s13**2*s24*x4 - 
     &      4D0*s23*s24*x4 - 7D0*s12*s23*s24*x4 + 
     &      s12**2*s23*s24*x4 - 13D0*s13*s23*s24*x4 + 
     &      2D0*s12*s13*s23*s24*x4 - 3D0*s23**2*s24*x4 - 
     &      3D0*s24**2*x4 - 3D0*s12*s24**2*x4 + 
     &      s12**2*s24**2*x4 - 7D0*s13*s24**2*x4 + 
     &      2D0*s12*s13*s24**2*x4 - 3D0*s23*s24**2*x4 + 
     &      5D0*s34*x4 - 3D0*s12*s34*x4 + 2D0*s13*s34*x4 - 
     &      7D0*s12*s13*s34*x4 - 3D0*s23*s34*x4 - 
     &      1D0*s12*s23*s34*x4 - 7D0*s13*s23*s34*x4 - 
     &      1D0*s23**2*s34*x4 - 6D0*s24*s34*x4 - 
     &      5D0*s12*s24*s34*x4 - 1D0*s12**2*s24*s34*x4 - 
     &      15D0*s13*s24*s34*x4 + 2D0*s12*s13*s24*s34*x4 - 
     &      7D0*s23*s24*s34*x4 + s13*s23*s24*s34*x4 + 
     &      s23**2*s24*s34*x4 - 1D0*s24**2*s34*x4 - 
     &      1D0*s12*s24**2*s34*x4 + s13*s24**2*s34*x4 + 
     &      s23*s24**2*s34*x4 - 2D0*s34**2*x4 - 
     &      1D0*s12*s34**2*x4 - 1D0*s23*s34**2*x4 - 
     &      1D0*s24*s34**2*x4 + s12*s24*s34**2*x4 + 
     &      s23*s24*s34**2*x4 - 6D0*x4**2 + 2D0*s12*x4**2 + 
     &      3D0*s12**2*x4**2 - 8D0*s13*x4**2 + 
     &      3D0*s12*s13*x4**2 - 1D0*s12**2*s13*x4**2 + 
     &      6D0*s13**2*x4**2 - 1D0*s12*s13**2*x4**2 + 
     &      5D0*s23*x4**2 + s12*s23*x4**2 + 
     &      21D0*s13*s23*x4**2 - 3D0*s12*s13*s23*x4**2 - 
     &      1D0*s13**2*s23*x4**2 + s23**2*x4**2 - 
     &      1D0*s12*s23**2*x4**2 - 2D0*s13*s23**2*x4**2 - 
     &      1D0*s23**3*x4**2 + 2D0*s24*x4**2 + 
     &      13D0*s12*s24*x4**2 - 2D0*s12**2*s24*x4**2 + 
     &      20D0*s13*s24*x4**2 - 6D0*s12*s13*s24*x4**2 - 
     &      1D0*s13**2*s24*x4**2 + 8D0*s23*s24*x4**2 - 
     &      2D0*s12*s23*s24*x4**2 - 5D0*s13*s23*s24*x4**2 - 
     &      2D0*s23**2*s24*x4**2 + 4D0*s24**2*x4**2 - 
     &      1D0*s12*s24**2*x4**2 - 3D0*s13*s24**2*x4**2 - 
     &      1D0*s23*s24**2*x4**2 + 4D0*s34*x4**2 + 
     &      s12*s34*x4**2 + 14D0*s13*s34*x4**2 - 
     &      2D0*s12*s13*s34*x4**2 + 3D0*s23*s34*x4**2 - 
     &      2D0*s12*s23*s34*x4**2 - 2D0*s13*s23*s34*x4**2 - 
     &      2D0*s23**2*s34*x4**2 + 7D0*s24*s34*x4**2 - 
     &      1D0*s12*s24*s34*x4**2 - 3D0*s13*s24*s34*x4**2 - 
     &      4D0*s23*s24*s34*x4**2 - 1D0*s24**2*s34*x4**2 + 
     &      s34**2*x4**2 - 1D0*s12*s34**2*x4**2 - 
     &      1D0*s23*s34**2*x4**2 - 1D0*s24*s34**2*x4**2 + 
     &      x4**3 - 1D0*s12*x4**3 - 13D0*s13*x4**3 + 
     &      5D0*s12*s13*x4**3 + s13**2*x4**3 - 
     &      7D0*s23*x4**3 + 3D0*s12*s23*x4**3 + 
     &      6D0*s13*s23*x4**3 + 4D0*s23**2*x4**3 - 
     &      10D0*s24*x4**3 + 3D0*s12*s24*x4**3 + 
     &      7D0*s13*s24*x4**3 + 6D0*s23*s24*x4**3 + 
     &      2D0*s24**2*x4**3 - 6D0*s34*x4**3 + 
     &      3D0*s12*s34*x4**3 + 2D0*s13*s34*x4**3 + 
     &      5D0*s23*s34*x4**3 + 4D0*s24*s34*x4**3 + 
     &      s34**2*x4**3 + 6D0*x4**4 - 2D0*s12*x4**4 - 
     &      4D0*s13*x4**4 - 5D0*s23*x4**4 - 4D0*s24*x4**4 - 
     &      3D0*s34*x4**4 + 2D0*x4**5))/
     &  ((-1D0 + s24)*(s12 + s23 + s24 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)*(-1D0*s34 + x4))
                                    
      return
      end

      double precision function grand05(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand05 = (32D0*mb**2*(1D0 + x4)*
     &    (-1D0*s12*s23 + s12**2*s23 + s13*s23 - 
     &      1D0*s13**2*s23 + 2D0*s12*s23**2 - 
     &      1D0*s12**2*s23**2 - 1D0*s13*s23**2 - 
     &      1D0*s12*s13*s23**2 - 1D0*s12*s23**3 - 
     &      2D0*s12*s24 + 2D0*s12**2*s24 + s12*s13*s24 - 
     &      1D0*s13**2*s24 + 3D0*s12*s23*s24 - 
     &      2D0*s12**2*s23*s24 - 1D0*s13*s23*s24 - 
     &      1D0*s12*s13*s23*s24 - 1D0*s12*s23**2*s24 + 
     &      2D0*s12*s24**2 - 2D0*s12**2*s24**2 + s12**2*s34 + 
     &      2D0*s13*s34 - 1D0*s12*s13*s34 - 2D0*s13**2*s34 + 
     &      s23*s34 + s12*s23*s34 - 2D0*s12**2*s23*s34 - 
     &      5D0*s13*s23*s34 + s13**2*s23*s34 - 
     &      2D0*s23**2*s34 - 1D0*s12*s23**2*s34 + 
     &      2D0*s13*s23**2*s34 + s23**3*s34 - 
     &      2D0*s12**2*s24*s34 - 3D0*s13*s24*s34 + 
     &      3D0*s12*s13*s24*s34 + s13**2*s24*s34 - 
     &      2D0*s23*s24*s34 + 2D0*s12*s23*s24*s34 + 
     &      3D0*s13*s23*s24*s34 + 2D0*s23**2*s24*s34 + 
     &      2D0*s12*s24**2*s34 + s13*s24**2*s34 + 
     &      s23*s24**2*s34 - 1D0*s12*s34**2 - 
     &      1D0*s12**2*s34**2 - 2D0*s13*s34**2 + 
     &      s12*s13*s34**2 - 2D0*s23*s34**2 + 
     &      s12*s23*s34**2 + 2D0*s13*s23*s34**2 + 
     &      2D0*s23**2*s34**2 + 3D0*s12*s24*s34**2 + 
     &      s13*s24*s34**2 + 2D0*s23*s24*s34**2 + 
     &      s12*s34**3 + s23*s34**3 + 4D0*x4 - 2D0*s12*x4 - 
     &      3D0*s12**2*x4 - 6D0*s13*x4 + 2D0*s12*s13*x4 + 
     &      3D0*s13**2*x4 - 9D0*s23*x4 + 2D0*s12*s23*x4 + 
     &      3D0*s12**2*s23*x4 + 9D0*s13*s23*x4 - 
     &      2D0*s12*s13*s23*x4 - 1D0*s13**2*s23*x4 + 
     &      6D0*s23**2*x4 - 2D0*s13*s23**2*x4 - 
     &      1D0*s23**3*x4 - 8D0*s24*x4 + 4D0*s12*s24*x4 + 
     &      4D0*s12**2*s24*x4 + 7D0*s13*s24*x4 - 
     &      4D0*s12*s13*s24*x4 - 1D0*s13**2*s24*x4 + 
     &      10D0*s23*s24*x4 - 5D0*s12*s23*s24*x4 - 
     &      3D0*s13*s23*s24*x4 - 2D0*s23**2*s24*x4 + 
     &      4D0*s24**2*x4 - 4D0*s12*s24**2*x4 - 
     &      1D0*s13*s24**2*x4 - 1D0*s23*s24**2*x4 - 
     &      6D0*s34*x4 + 6D0*s12*s34*x4 + 3D0*s12**2*s34*x4 + 
     &      7D0*s13*s34*x4 - 5D0*s12*s13*s34*x4 - 
     &      1D0*s13**2*s34*x4 + 8D0*s23*s34*x4 - 
     &      5D0*s12*s23*s34*x4 - 3D0*s13*s23*s34*x4 - 
     &      2D0*s23**2*s34*x4 + 4D0*s24*s34*x4 - 
     &      10D0*s12*s24*s34*x4 - 1D0*s13*s24*s34*x4 + 
     &      2D0*s24**2*s34*x4 - 5D0*s12*s34**2*x4 + 
     &      s13*s34**2*x4 + s23*s34**2*x4 + 
     &      4D0*s24*s34**2*x4 + 2D0*s34**3*x4 + 10D0*x4**2 - 
     &      3D0*s12*x4**2 - 2D0*s12**2*x4**2 - 
     &      9D0*s13*x4**2 + 3D0*s12*s13*x4**2 + 
     &      s13**2*x4**2 - 14D0*s23*x4**2 + 
     &      2D0*s12*s23*x4**2 + 5D0*s13*s23*x4**2 + 
     &      4D0*s23**2*x4**2 - 12D0*s24*x4**2 + 
     &      5D0*s12*s24*x4**2 + 4D0*s13*s24*x4**2 + 
     &      6D0*s23*s24*x4**2 + 2D0*s24**2*x4**2 - 
     &      8D0*s34*x4**2 + 5D0*s12*s34*x4**2 + 
     &      2D0*s13*s34*x4**2 + 3D0*s23*s34*x4**2 - 
     &      2D0*s34**2*x4**2 + 8D0*x4**3 - 1D0*s12*x4**3 - 
     &      3D0*s13*x4**3 - 5D0*s23*x4**3 - 4D0*s24*x4**3 - 
     &      2D0*s34*x4**3 + 2D0*x4**4))/
     &  ((s23 + s24 + s34 - 2D0*x4)*(s34 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)*(-1D0*s24 + x4))
                                    
      return
      end

      double precision function grand06(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand06 = (16D0*mb**2*(-3D0*s23 + 3D0*s12*s23 + 6D0*s13*s23 - 
     &      3D0*s12*s13*s23 - 3D0*s13**2*s23 + 7D0*s23**2 - 
     &      4D0*s12*s23**2 - 8D0*s13*s23**2 + 
     &      s12*s13*s23**2 + s13**2*s23**2 - 5D0*s23**3 + 
     &      s12*s23**3 + 2D0*s13*s23**3 + s23**4 - 3D0*s24 + 
     &      3D0*s12**2*s24 + 6D0*s13*s24 - 3D0*s12*s13*s24 - 
     &      3D0*s13**2*s24 + 12D0*s23*s24 - 8D0*s12*s23*s24 - 
     &      1D0*s12**2*s23*s24 - 12D0*s13*s23*s24 + 
     &      2D0*s12*s13*s23*s24 + 2D0*s13**2*s23*s24 - 
     &      11D0*s23**2*s24 + 4D0*s12*s23**2*s24 + 
     &      4D0*s13*s23**2*s24 + 2D0*s23**3*s24 + 
     &      7D0*s24**2 - 6D0*s12*s24**2 - 1D0*s12**2*s24**2 - 
     &      4D0*s13*s24**2 + s12*s13*s24**2 + s13**2*s24**2 - 
     &      10D0*s23*s24**2 + 7D0*s12*s23*s24**2 + 
     &      2D0*s13*s23*s24**2 + s23**2*s24**2 - 4D0*s24**3 + 
     &      4D0*s12*s24**3 + 3D0*s12*s34 - 3D0*s12*s13*s34 + 
     &      7D0*s23*s34 - 8D0*s12*s23*s34 - 8D0*s13*s23*s34 + 
     &      2D0*s12*s13*s23*s34 + s13**2*s23*s34 - 
     &      10D0*s23**2*s34 + 3D0*s12*s23**2*s34 + 
     &      4D0*s13*s23**2*s34 + 3D0*s23**3*s34 + 
     &      6D0*s24*s34 - 9D0*s12*s24*s34 - 
     &      1D0*s12**2*s24*s34 - 6D0*s13*s24*s34 + 
     &      2D0*s12*s13*s24*s34 + s13**2*s24*s34 - 
     &      14D0*s23*s24*s34 + 8D0*s12*s23*s24*s34 + 
     &      5D0*s13*s23*s24*s34 + 4D0*s23**2*s24*s34 - 
     &      7D0*s24**2*s34 + 6D0*s12*s24**2*s34 + 
     &      s13*s24**2*s34 + s23*s24**2*s34 - 
     &      4D0*s12*s34**2 + s12*s13*s34**2 - 
     &      5D0*s23*s34**2 + 3D0*s12*s23*s34**2 + 
     &      2D0*s13*s23*s34**2 + 3D0*s23**2*s34**2 - 
     &      4D0*s24*s34**2 + 4D0*s12*s24*s34**2 + 
     &      2D0*s13*s24*s34**2 + 3D0*s23*s24*s34**2 + 
     &      s24**2*s34**2 + s12*s34**3 + s23*s34**3 + 
     &      s24*s34**3 + 3D0*x4 + 3D0*s12*x4 - 
     &      9D0*s12**2*x4 - 6D0*s13*x4 + 3D0*s13**2*x4 - 
     &      12D0*s23*x4 + 7D0*s12**2*s23*x4 + 
     &      9D0*s13*s23*x4 + 4D0*s12*s13*s23*x4 - 
     &      1D0*s13**2*s23*x4 + 16D0*s23**2*x4 - 
     &      2D0*s12*s23**2*x4 - 9D0*s13*s23**2*x4 + 
     &      s12*s13*s23**2*x4 + s13**2*s23**2*x4 - 
     &      8D0*s23**3*x4 + s12*s23**3*x4 + 
     &      2D0*s13*s23**3*x4 + s23**4*x4 - 18D0*s24*x4 + 
     &      s12*s24*x4 + 15D0*s12**2*s24*x4 + 
     &      10D0*s13*s24*x4 + 8D0*s12*s13*s24*x4 - 
     &      1D0*s13**2*s24*x4 + 30D0*s23*s24*x4 - 
     &      6D0*s12*s23*s24*x4 - 1D0*s12**2*s23*s24*x4 - 
     &      11D0*s13*s23*s24*x4 + 2D0*s12*s13*s23*s24*x4 + 
     &      2D0*s13**2*s23*s24*x4 - 14D0*s23**2*s24*x4 + 
     &      4D0*s12*s23**2*s24*x4 + 4D0*s13*s23**2*s24*x4 + 
     &      2D0*s23**3*s24*x4 + 24D0*s24**2*x4 - 
     &      14D0*s12*s24**2*x4 - 1D0*s12**2*s24**2*x4 - 
     &      2D0*s13*s24**2*x4 + s12*s13*s24**2*x4 + 
     &      s13**2*s24**2*x4 - 14D0*s23*s24**2*x4 + 
     &      7D0*s12*s23*s24**2*x4 + 2D0*s13*s23*s24**2*x4 + 
     &      s23**2*s24**2*x4 - 8D0*s24**3*x4 + 
     &      4D0*s12*s24**3*x4 - 6D0*s34*x4 + 7D0*s12*s34*x4 + 
     &      7D0*s12**2*s34*x4 + 6D0*s13*s34*x4 - 
     &      1D0*s13**2*s34*x4 + 21D0*s23*s34*x4 - 
     &      12D0*s12*s23*s34*x4 - 12D0*s13*s23*s34*x4 + 
     &      2D0*s12*s13*s23*s34*x4 + s13**2*s23*s34*x4 - 
     &      18D0*s23**2*s34*x4 + 3D0*s12*s23**2*s34*x4 + 
     &      4D0*s13*s23**2*s34*x4 + 3D0*s23**3*s34*x4 + 
     &      24D0*s24*s34*x4 - 16D0*s12*s24*s34*x4 - 
     &      1D0*s12**2*s24*s34*x4 - 2D0*s13*s24*s34*x4 + 
     &      2D0*s12*s13*s24*s34*x4 + s13**2*s24*s34*x4 - 
     &      22D0*s23*s24*s34*x4 + 8D0*s12*s23*s24*s34*x4 + 
     &      5D0*s13*s23*s24*s34*x4 + 4D0*s23**2*s24*s34*x4 - 
     &      14D0*s24**2*s34*x4 + 6D0*s12*s24**2*s34*x4 + 
     &      s13*s24**2*s34*x4 + s23*s24**2*s34*x4 + 
     &      4D0*s34**2*x4 - 10D0*s12*s34**2*x4 - 
     &      2D0*s13*s34**2*x4 + s12*s13*s34**2*x4 - 
     &      11D0*s23*s34**2*x4 + 3D0*s12*s23*s34**2*x4 + 
     &      2D0*s13*s23*s34**2*x4 + 3D0*s23**2*s34**2*x4 - 
     &      9D0*s24*s34**2*x4 + 4D0*s12*s24*s34**2*x4 + 
     &      2D0*s13*s24*s34**2*x4 + 3D0*s23*s24*s34**2*x4 + 
     &      s24**2*s34**2*x4 - 1D0*s34**3*x4 + 
     &      s12*s34**3*x4 + s23*s34**3*x4 + s24*s34**3*x4 + 
     &      11D0*x4**2 + 13D0*s12*x4**2 - 16D0*s12**2*x4**2 - 
     &      6D0*s13*x4**2 - 8D0*s12*s13*x4**2 - 
     &      25D0*s23*x4**2 - 1D0*s12*s23*x4**2 + 
     &      3D0*s12**2*s23*x4**2 + 2D0*s13*s23*x4**2 - 
     &      1D0*s12*s13*s23*x4**2 - 2D0*s13**2*s23*x4**2 + 
     &      21D0*s23**2*x4**2 - 4D0*s12*s23**2*x4**2 - 
     &      7D0*s13*s23**2*x4**2 - 5D0*s23**3*x4**2 - 
     &      38D0*s24*x4**2 + 4D0*s12*s24*x4**2 + 
     &      4D0*s12**2*s24*x4**2 - 1D0*s12*s13*s24*x4**2 - 
     &      2D0*s13**2*s24*x4**2 + 41D0*s23*s24*x4**2 - 
     &      14D0*s12*s23*s24*x4**2 - 11D0*s13*s23*s24*x4**2 - 
     &      11D0*s23**2*s24*x4**2 + 30D0*s24**2*x4**2 - 
     &      12D0*s12*s24**2*x4**2 - 4D0*s13*s24**2*x4**2 - 
     &      10D0*s23*s24**2*x4**2 - 4D0*s24**3*x4**2 - 
     &      17D0*s34*x4**2 + 10D0*s12*s34*x4**2 + 
     &      3D0*s12**2*s34*x4**2 + s13*s34*x4**2 - 
     &      1D0*s12*s13*s34*x4**2 - 1D0*s13**2*s34*x4**2 + 
     &      27D0*s23*s34*x4**2 - 8D0*s12*s23*s34*x4**2 - 
     &      6D0*s13*s23*s34*x4**2 - 8D0*s23**2*s34*x4**2 + 
     &      33D0*s24*s34*x4**2 - 11D0*s12*s24*s34*x4**2 - 
     &      4D0*s13*s24*s34*x4**2 - 12D0*s23*s24*s34*x4**2 - 
     &      7D0*s24**2*s34*x4**2 + 8D0*s34**2*x4**2 - 
     &      4D0*s12*s34**2*x4**2 - 2D0*s13*s34**2*x4**2 - 
     &      4D0*s23*s34**2*x4**2 - 5D0*s24*s34**2*x4**2 - 
     &      1D0*s34**3*x4**2 + 18D0*x4**3 + 5D0*s12*x4**3 - 
     &      3D0*s12**2*x4**3 + 2D0*s13*x4**3 + s13**2*x4**3 - 
     &      29D0*s23*x4**3 + 2D0*s12*s23*x4**3 + 
     &      9D0*s13*s23*x4**3 + 12D0*s23**2*x4**3 - 
     &      37D0*s24*x4**3 + 7D0*s12*s24*x4**3 + 
     &      8D0*s13*s24*x4**3 + 23D0*s23*s24*x4**3 + 
     &      13D0*s24**2*x4**3 - 19D0*s34*x4**3 + 
     &      2D0*s12*s34*x4**3 + 3D0*s13*s34*x4**3 + 
     &      13D0*s23*s34*x4**3 + 15D0*s24*s34*x4**3 + 
     &      4D0*s34**2*x4**3 + 15D0*x4**4 + s12*x4**4 - 
     &      4D0*s13*x4**4 - 13D0*s23*x4**4 - 14D0*s24*x4**4 - 
     &      8D0*s34*x4**4 + 5D0*x4**5))/
     &  ((s34 - 1D0*x4)*(s13 + s23 + s34 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4)*(-1D0*s24 + x4))
                  
      return
      end

      double precision function grand07(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand07 = (16D0*mb**2*(3D0*s12*s23 - 3D0*s12**2*s23 - 
     &      3D0*s12*s13*s23 - 2D0*s23**2 - 1D0*s12*s23**2 + 
     &      2D0*s13*s23**2 + 2D0*s23**3 + 3D0*s24 - 
     &      3D0*s12**2*s24 - 3D0*s12*s13*s24 - 8D0*s23*s24 + 
     &      4D0*s12*s23*s24 + s12**2*s23*s24 + 
     &      5D0*s13*s23*s24 + 2D0*s12*s13*s23*s24 + 
     &      7D0*s23**2*s24 - 7D0*s24**2 + 6D0*s12*s24**2 + 
     &      s12**2*s24**2 + 3D0*s13*s24**2 + 
     &      2D0*s12*s13*s24**2 + 9D0*s23*s24**2 - 
     &      4D0*s12*s23*s24**2 + 4D0*s24**3 - 
     &      4D0*s12*s24**3 - 3D0*s12**2*s34 - 
     &      3D0*s12*s13*s34 - 2D0*s23*s34 + s12*s23*s34 + 
     &      2D0*s13*s23*s34 + 4D0*s23**2*s34 - 7D0*s24*s34 + 
     &      7D0*s12*s24*s34 + s12**2*s24*s34 + 
     &      3D0*s13*s24*s34 + 2D0*s12*s13*s24*s34 + 
     &      11D0*s23*s24*s34 - 2D0*s12*s23*s24*s34 + 
     &      8D0*s24**2*s34 - 6D0*s12*s24**2*s34 + 
     &      2D0*s12*s34**2 + 2D0*s23*s34**2 + 
     &      4D0*s24*s34**2 - 2D0*s12*s24*s34**2 - 3D0*x4 - 
     &      6D0*s12*x4 + 12D0*s12**2*x4 + 6D0*s12*s13*x4 + 
     &      15D0*s23*x4 + 5D0*s12*s23*x4 - 
     &      7D0*s12**2*s23*x4 - 5D0*s13*s23*x4 - 
     &      3D0*s12*s13*s23*x4 - 20D0*s23**2*x4 + 
     &      2D0*s12*s23**2*x4 + 6D0*s13*s23**2*x4 + 
     &      6D0*s23**3*x4 + 19D0*s24*x4 + s12*s24*x4 - 
     &      15D0*s12**2*s24*x4 - 8D0*s13*s24*x4 - 
     &      10D0*s12*s13*s24*x4 - 38D0*s23*s24*x4 + 
     &      2D0*s12*s23*s24*x4 + s12**2*s23*s24*x4 + 
     &      10D0*s13*s23*s24*x4 + 2D0*s12*s13*s23*s24*x4 + 
     &      14D0*s23**2*s24*x4 - 25D0*s24**2*x4 + 
     &      14D0*s12*s24**2*x4 + s12**2*s24**2*x4 + 
     &      4D0*s13*s24**2*x4 + 2D0*s12*s13*s24**2*x4 + 
     &      16D0*s23*s24**2*x4 - 4D0*s12*s23*s24**2*x4 + 
     &      8D0*s24**3*x4 - 4D0*s12*s24**3*x4 + 7D0*s34*x4 - 
     &      2D0*s12*s34*x4 - 7D0*s12**2*s34*x4 - 
     &      3D0*s13*s34*x4 - 1D0*s12*s13*s34*x4 - 
     &      24D0*s23*s34*x4 + 11D0*s12*s23*s34*x4 + 
     &      6D0*s13*s23*s34*x4 + 12D0*s23**2*s34*x4 - 
     &      25D0*s24*s34*x4 + 12D0*s12*s24*s34*x4 + 
     &      s12**2*s24*s34*x4 - 2D0*s13*s24*s34*x4 + 
     &      2D0*s12*s13*s24*s34*x4 + 18D0*s23*s24*s34*x4 - 
     &      2D0*s12*s23*s24*s34*x4 + 12D0*s24**2*s34*x4 - 
     &      6D0*s12*s24**2*s34*x4 - 4D0*s34**2*x4 + 
     &      9D0*s12*s34**2*x4 + 6D0*s23*s34**2*x4 + 
     &      4D0*s24*s34**2*x4 - 2D0*s12*s24*s34**2*x4 - 
     &      12D0*x4**2 - 16D0*s12*x4**2 + 16D0*s12**2*x4**2 + 
     &      5D0*s13*x4**2 + 5D0*s12*s13*x4**2 + 
     &      33D0*s23*x4**2 - 2D0*s12*s23*x4**2 - 
     &      4D0*s13*s23*x4**2 - 18D0*s23**2*x4**2 + 
     &      s12*s23**2*x4**2 + 39D0*s24*x4**2 - 
     &      2D0*s12*s24*x4**2 - 4D0*s12**2*s24*x4**2 - 
     &      8D0*s13*s24*x4**2 - 5D0*s12*s13*s24*x4**2 - 
     &      40D0*s23*s24*x4**2 + 4D0*s12*s23*s24*x4**2 + 
     &      s13*s23*s24*x4**2 + 3D0*s23**2*s24*x4**2 - 
     &      29D0*s24**2*x4**2 + 12D0*s12*s24**2*x4**2 + 
     &      s13*s24**2*x4**2 + 7D0*s23*s24**2*x4**2 + 
     &      4D0*s24**3*x4**2 + 17D0*s34*x4**2 - 
     &      12D0*s12*s34*x4**2 + 2D0*s13*s34*x4**2 - 
     &      22D0*s23*s34*x4**2 + 2D0*s12*s23*s34*x4**2 - 
     &      25D0*s24*s34*x4**2 + 9D0*s12*s24*s34*x4**2 - 
     &      1D0*s13*s24*s34*x4**2 + 3D0*s23*s24*s34*x4**2 + 
     &      4D0*s24**2*s34*x4**2 - 4D0*s34**2*x4**2 + 
     &      s12*s34**2*x4**2 - 18D0*x4**3 - 3D0*s12*x4**3 + 
     &      4D0*s13*x4**3 + 3D0*s12*s13*x4**3 + 
     &      21D0*s23*x4**3 - 2D0*s12*s23*x4**3 + 
     &      s13*s23*x4**3 + 33D0*s24*x4**3 - 
     &      7D0*s12*s24*x4**3 - 10D0*s23*s24*x4**3 - 
     &      11D0*s24**2*x4**3 + 13D0*s34*x4**3 - 
     &      2D0*s12*s34*x4**3 + s13*s34*x4**3 - 
     &      7D0*s24*s34*x4**3 - 12D0*x4**4 + s12*x4**4 - 
     &      1D0*s13*x4**4 + 3D0*s23*x4**4 + 10D0*s24*x4**4 + 
     &      3D0*s34*x4**4 - 3D0*x4**5))/
     &  ((-1D0 + s24)*(s23 + s24 + s34 - 2D0*x4)*
     &    (s34 - 1D0*x4)*(s13 + s23 + s34 - 1D0*x4))
                  
      return
      end

      double precision function grand08(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand08 = (32D0*mb**2*(1D0 + x4)*
     &    (s12*s23 - 1D0*s12**2*s23 - 1D0*s12*s13*s23 - 
     &      2D0*s12*s23**2 + s12**2*s23**2 - 1D0*s13*s23**2 + 
     &      2D0*s12*s13*s23**2 + s13**2*s23**2 - 1D0*s23**3 + 
     &      2D0*s12*s23**3 + 2D0*s13*s23**3 + s23**4 + 
     &      2D0*s12*s24 - 2D0*s12**2*s24 - 1D0*s12*s13*s24 - 
     &      4D0*s23*s24 + s12*s23*s24 + 2D0*s12**2*s23*s24 + 
     &      s13*s23*s24 + 4D0*s12*s13*s23*s24 + 
     &      2D0*s13**2*s23*s24 + s23**2*s24 + 
     &      4D0*s12*s23**2*s24 + 4D0*s13*s23**2*s24 + 
     &      2D0*s23**3*s24 - 4D0*s24**2 + 2D0*s12*s24**2 + 
     &      2D0*s12**2*s24**2 + 2D0*s13*s24**2 + 
     &      2D0*s12*s13*s24**2 + s13**2*s24**2 + 
     &      2D0*s23*s24**2 + 2D0*s12*s23*s24**2 + 
     &      2D0*s13*s23*s24**2 + s23**2*s24**2 - 
     &      1D0*s12**2*s34 - 2D0*s12*s23*s34 + 
     &      2D0*s12**2*s23*s34 + 2D0*s12*s13*s23*s34 - 
     &      1D0*s23**2*s34 + 4D0*s12*s23**2*s34 + 
     &      2D0*s13*s23**2*s34 + 2D0*s23**3*s34 + 
     &      2D0*s12**2*s24*s34 + s23*s24*s34 + 
     &      5D0*s12*s23*s24*s34 + 3D0*s13*s23*s24*s34 + 
     &      3D0*s23**2*s24*s34 + 2D0*s24**2*s34 + 
     &      2D0*s12*s24**2*s34 + s13*s24**2*s34 + 
     &      s23*s24**2*s34 + s12**2*s34**2 + 
     &      2D0*s12*s23*s34**2 + s23**2*s34**2 + 
     &      s12*s24*s34**2 + s23*s24*s34**2 - 2D0*s12*x4 + 
     &      3D0*s12**2*x4 + s12*s13*x4 + 4D0*s23*x4 + 
     &      s12*s23*x4 - 3D0*s12**2*s23*x4 - 1D0*s13*s23*x4 - 
     &      3D0*s12*s13*s23*x4 - 2D0*s13**2*s23*x4 - 
     &      1D0*s23**2*x4 - 7D0*s12*s23**2*x4 - 
     &      6D0*s13*s23**2*x4 - 4D0*s23**3*x4 + 8D0*s24*x4 - 
     &      4D0*s12*s24*x4 - 4D0*s12**2*s24*x4 - 
     &      4D0*s13*s24*x4 - 3D0*s12*s13*s24*x4 - 
     &      2D0*s13**2*s24*x4 - 9D0*s23*s24*x4 - 
     &      10D0*s12*s23*s24*x4 - 7D0*s13*s23*s24*x4 - 
     &      5D0*s23**2*s24*x4 - 6D0*s24**2*x4 - 
     &      4D0*s12*s24**2*x4 - 1D0*s13*s24**2*x4 - 
     &      1D0*s23*s24**2*x4 - 3D0*s12**2*s34*x4 - 
     &      1D0*s23*s34*x4 - 8D0*s12*s23*s34*x4 - 
     &      3D0*s13*s23*s34*x4 - 5D0*s23**2*s34*x4 - 
     &      4D0*s24*s34*x4 - 6D0*s12*s24*s34*x4 - 
     &      2D0*s13*s24*s34*x4 - 5D0*s23*s24*s34*x4 - 
     &      1D0*s12*s34**2*x4 - 1D0*s23*s34**2*x4 - 
     &      4D0*x4**2 + 2D0*s12*x4**2 + 2D0*s12**2*x4**2 + 
     &      2D0*s13*x4**2 + s12*s13*x4**2 + s13**2*x4**2 + 
     &      7D0*s23*x4**2 + 8D0*s12*s23*x4**2 + 
     &      5D0*s13*s23*x4**2 + 6D0*s23**2*x4**2 + 
     &      12D0*s24*x4**2 + 7D0*s12*s24*x4**2 + 
     &      2D0*s13*s24*x4**2 + 4D0*s23*s24*x4**2 + 
     &      2D0*s34*x4**2 + 4D0*s12*s34*x4**2 + 
     &      s13*s34*x4**2 + 4D0*s23*s34*x4**2 - 6D0*x4**3 - 
     &      3D0*s12*x4**3 - 1D0*s13*x4**3 - 3D0*s23*x4**3))/
     &  ((-1D0 + s24)*(s34 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4))
                  
                  
      return
      end

      double precision function grand09(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand09 = (-8D0*mb**2*(2D0*s23**2 - 4D0*s12*s23**2 + 
     &      2D0*s12**2*s23**2 - 2D0*s13*s23**2 + 
     &      2D0*s12*s13*s23**2 - 4D0*s23**3 + 
     &      4D0*s12*s23**3 + 2D0*s13*s23**3 + 2D0*s23**4 + 
     &      s23*s24 - 4D0*s12*s23*s24 + 3D0*s12**2*s23*s24 - 
     &      3D0*s13*s23*s24 + s12*s13*s23*s24 - 
     &      8D0*s23**2*s24 + 10D0*s12*s23**2*s24 + 
     &      3D0*s13*s23**2*s24 + 7D0*s23**3*s24 - 
     &      4D0*s12*s24**2 + 4D0*s12**2*s24**2 - 
     &      1D0*s13*s24**2 - 1D0*s12*s13*s24**2 - 
     &      8D0*s23*s24**2 + 14D0*s12*s23*s24**2 + 
     &      12D0*s23**2*s24**2 - 4D0*s24**3 + 
     &      8D0*s12*s24**3 - 1D0*s13*s24**3 + 
     &      11D0*s23*s24**3 + 4D0*s24**4 - 4D0*s12*s23*s34 + 
     &      4D0*s12**2*s23*s34 + 2D0*s13*s23*s34 - 
     &      2D0*s13**2*s23*s34 - 4D0*s23**2*s34 + 
     &      8D0*s12*s23**2*s34 + 4D0*s23**3*s34 - 
     &      1D0*s12*s24*s34 + 3D0*s12**2*s24*s34 + 
     &      2D0*s13*s24*s34 - 8D0*s12*s13*s24*s34 - 
     &      2D0*s13**2*s24*s34 - 6D0*s23*s24*s34 + 
     &      15D0*s12*s23*s24*s34 - 7D0*s13*s23*s24*s34 + 
     &      12D0*s23**2*s24*s34 - 4D0*s24**2*s34 + 
     &      11D0*s12*s24**2*s34 - 7D0*s13*s24**2*s34 + 
     &      16D0*s23*s24**2*s34 + 8D0*s24**3*s34 + 
     &      2D0*s12**2*s34**2 - 2D0*s12*s13*s34**2 + 
     &      4D0*s12*s23*s34**2 - 2D0*s13*s23*s34**2 + 
     &      2D0*s23**2*s34**2 + 5D0*s12*s24*s34**2 - 
     &      4D0*s13*s24*s34**2 + 5D0*s23*s24*s34**2 + 
     &      4D0*s24**2*s34**2 - 5D0*s23*x4 + 4D0*s12*s23*x4 + 
     &      s12**2*s23*x4 + 5D0*s13*s23*x4 + 
     &      7D0*s12*s13*s23*x4 + 2D0*s13**2*s23*x4 + 
     &      10D0*s23**2*x4 - 6D0*s12*s23**2*x4 + 
     &      2D0*s12**2*s23**2*x4 + 5D0*s13*s23**2*x4 + 
     &      2D0*s12*s13*s23**2*x4 - 7D0*s23**3*x4 + 
     &      4D0*s12*s23**3*x4 + 2D0*s13*s23**3*x4 + 
     &      2D0*s23**4*x4 - 4D0*s24*x4 + 15D0*s12*s24*x4 - 
     &      1D0*s12**2*s24*x4 + 4D0*s13*s24*x4 + 
     &      10D0*s12*s13*s24*x4 + 2D0*s13**2*s24*x4 + 
     &      35D0*s23*s24*x4 - 39D0*s12*s23*s24*x4 + 
     &      3D0*s12**2*s23*s24*x4 + 17D0*s13*s23*s24*x4 + 
     &      s12*s13*s23*s24*x4 - 38D0*s23**2*s24*x4 + 
     &      10D0*s12*s23**2*s24*x4 + 3D0*s13*s23**2*s24*x4 + 
     &      7D0*s23**3*s24*x4 + 30D0*s24**2*x4 - 
     &      39D0*s12*s24**2*x4 + 4D0*s12**2*s24**2*x4 + 
     &      12D0*s13*s24**2*x4 - 1D0*s12*s13*s24**2*x4 - 
     &      65D0*s23*s24**2*x4 + 14D0*s12*s23*s24**2*x4 + 
     &      12D0*s23**2*s24**2*x4 - 34D0*s24**3*x4 + 
     &      8D0*s12*s24**3*x4 - 1D0*s13*s24**3*x4 + 
     &      11D0*s23*s24**3*x4 + 4D0*s24**4*x4 + 
     &      5D0*s12*s34*x4 + s12**2*s34*x4 - 2D0*s13*s34*x4 + 
     &      8D0*s12*s13*s34*x4 + 2D0*s13**2*s34*x4 + 
     &      2D0*s23*s34*x4 - 3D0*s12*s23*s34*x4 + 
     &      4D0*s12**2*s23*s34*x4 + 23D0*s13*s23*s34*x4 - 
     &      2D0*s13**2*s23*s34*x4 - 4D0*s23**2*s34*x4 + 
     &      8D0*s12*s23**2*s34*x4 + 4D0*s23**3*s34*x4 + 
     &      6D0*s24*s34*x4 - 26D0*s12*s24*s34*x4 + 
     &      3D0*s12**2*s24*s34*x4 + 28D0*s13*s24*s34*x4 - 
     &      8D0*s12*s13*s24*s34*x4 - 2D0*s13**2*s24*s34*x4 - 
     &      34D0*s23*s24*s34*x4 + 15D0*s12*s23*s24*s34*x4 - 
     &      7D0*s13*s23*s24*s34*x4 + 12D0*s23**2*s24*s34*x4 - 
     &      36D0*s24**2*s34*x4 + 11D0*s12*s24**2*s34*x4 - 
     &      7D0*s13*s24**2*s34*x4 + 16D0*s23*s24**2*s34*x4 + 
     &      8D0*s24**3*s34*x4 + 3D0*s12*s34**2*x4 + 
     &      2D0*s12**2*s34**2*x4 + 4D0*s13*s34**2*x4 - 
     &      2D0*s12*s13*s34**2*x4 + 3D0*s23*s34**2*x4 + 
     &      4D0*s12*s23*s34**2*x4 - 2D0*s13*s23*s34**2*x4 + 
     &      2D0*s23**2*s34**2*x4 - 2D0*s24*s34**2*x4 + 
     &      5D0*s12*s24*s34**2*x4 - 4D0*s13*s24*s34**2*x4 + 
     &      5D0*s23*s24*s34**2*x4 + 4D0*s24**2*s34**2*x4 + 
     &      4D0*x4**2 - 7D0*s12*x4**2 - 1D0*s12**2*x4**2 - 
     &      3D0*s13*x4**2 - 7D0*s12*s13*x4**2 - 
     &      2D0*s13**2*x4**2 - 27D0*s23*x4**2 + 
     &      25D0*s12*s23*x4**2 + s12**2*s23*x4**2 - 
     &      23D0*s13*s23*x4**2 + 7D0*s12*s13*s23*x4**2 + 
     &      2D0*s13**2*s23*x4**2 + 30D0*s23**2*x4**2 - 
     &      10D0*s12*s23**2*x4**2 - 1D0*s13*s23**2*x4**2 - 
     &      11D0*s23**3*x4**2 - 50D0*s24*x4**2 + 
     &      41D0*s12*s24*x4**2 - 1D0*s12**2*s24*x4**2 - 
     &      23D0*s13*s24*x4**2 + 10D0*s12*s13*s24*x4**2 + 
     &      2D0*s13**2*s24*x4**2 + 113D0*s23*s24*x4**2 - 
     &      39D0*s12*s23*s24*x4**2 + 8D0*s13*s23*s24*x4**2 - 
     &      42D0*s23**2*s24*x4**2 + 90D0*s24**2*x4**2 - 
     &      31D0*s12*s24**2*x4**2 + 9D0*s13*s24**2*x4**2 - 
     &      57D0*s23*s24**2*x4**2 - 26D0*s24**3*x4**2 - 
     &      2D0*s34*x4**2 + 19D0*s12*s34*x4**2 + 
     &      s12**2*s34*x4**2 - 21D0*s13*s34*x4**2 + 
     &      8D0*s12*s13*s34*x4**2 + 2D0*s13**2*s34*x4**2 + 
     &      26D0*s23*s34*x4**2 - 23D0*s12*s23*s34*x4**2 + 
     &      5D0*s13*s23*s34*x4**2 - 24D0*s23**2*s34*x4**2 + 
     &      56D0*s24*s34*x4**2 - 41D0*s12*s24*s34*x4**2 + 
     &      14D0*s13*s24*s34*x4**2 - 60D0*s23*s24*s34*x4**2 - 
     &      40D0*s24**2*s34*x4**2 - 2D0*s34**2*x4**2 - 
     &      13D0*s12*s34**2*x4**2 + 4D0*s13*s34**2*x4**2 - 
     &      13D0*s23*s34**2*x4**2 - 14D0*s24*s34**2*x4**2 + 
     &      24D0*x4**3 - 6D0*s12*x4**3 - 1D0*s12**2*x4**3 + 
     &      12D0*s13*x4**3 - 7D0*s12*s13*x4**3 - 
     &      2D0*s13**2*x4**3 - 55D0*s23*x4**3 + 
     &      17D0*s12*s23*x4**3 - 16D0*s13*s23*x4**3 + 
     &      26D0*s23**2*x4**3 - 88D0*s24*x4**3 + 
     &      26D0*s12*s24*x4**3 - 23D0*s13*s24*x4**3 + 
     &      71D0*s23*s24*x4**3 + 48D0*s24**2*x4**3 - 
     &      28D0*s34*x4**3 + 22D0*s12*s34*x4**3 - 
     &      7D0*s13*s34*x4**3 + 40D0*s23*s34*x4**3 + 
     &      50D0*s24*s34*x4**3 + 10D0*s34**2*x4**3 + 
     &      28D0*x4**4 - 11D0*s12*x4**4 + 15D0*s13*x4**4 - 
     &      25D0*s23*x4**4 - 34D0*s24*x4**4 - 
     &      18D0*s34*x4**4 + 8D0*x4**5))/
     &  ((-1D0 + s12 + s23 + s24)*(-1D0*s24 + x4)*
     &    (-1D0*s34 + x4)*
     &    (-1D0*s23 - 1D0*s24 - 1D0*s34 + 2D0*x4))
                  
                  
      return
      end

      double precision function grand10(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand10 = (32D0*mb**2*(1D0 + x4)*
     &    (s12*s23 - 1D0*s12**2*s23 - 1D0*s13*s23 + 
     &      s13**2*s23 - 1D0*s12*s23**2 + 2D0*s13*s23**2 - 
     &      1D0*s12*s13*s23**2 - 1D0*s13**2*s23**2 - 
     &      1D0*s13*s23**3 + 2D0*s12*s24 - 2D0*s12**2*s24 - 
     &      1D0*s12*s13*s24 + s13**2*s24 + s23*s24 - 
     &      5D0*s12*s23*s24 + s12**2*s23*s24 + s13*s23*s24 - 
     &      2D0*s13**2*s23*s24 - 2D0*s23**2*s24 + 
     &      2D0*s12*s23**2*s24 - 1D0*s13*s23**2*s24 + 
     &      s23**3*s24 - 2D0*s12*s24**2 - 1D0*s13*s24**2 + 
     &      s12*s13*s24**2 - 1D0*s13**2*s24**2 - 
     &      2D0*s23*s24**2 + 2D0*s12*s23*s24**2 + 
     &      s13*s23*s24**2 + 2D0*s23**2*s24**2 + s13*s24**3 + 
     &      s23*s24**3 - 1D0*s12**2*s34 - 2D0*s13*s34 + 
     &      s12*s13*s34 + 2D0*s13**2*s34 - 1D0*s12*s23*s34 + 
     &      3D0*s13*s23*s34 - 1D0*s12*s13*s23*s34 - 
     &      2D0*s13**2*s23*s34 - 1D0*s13*s23**2*s34 - 
     &      3D0*s12*s24*s34 + s12**2*s24*s34 + 
     &      3D0*s12*s13*s24*s34 - 2D0*s13**2*s24*s34 - 
     &      2D0*s23*s24*s34 + 3D0*s12*s23*s24*s34 + 
     &      2D0*s13*s23*s24*s34 + 2D0*s23**2*s24*s34 + 
     &      s12*s24**2*s34 + 3D0*s13*s24**2*s34 + 
     &      2D0*s23*s24**2*s34 + 2D0*s13*s34**2 - 
     &      2D0*s13**2*s34**2 + s12*s24*s34**2 + 
     &      2D0*s13*s24*s34**2 + s23*s24*s34**2 + 4D0*x4 - 
     &      6D0*s12*x4 + 3D0*s12**2*x4 - 2D0*s13*x4 + 
     &      2D0*s12*s13*x4 - 3D0*s13**2*x4 - 9D0*s23*x4 + 
     &      9D0*s12*s23*x4 - 1D0*s12**2*s23*x4 + 
     &      2D0*s13*s23*x4 - 2D0*s12*s13*s23*x4 + 
     &      3D0*s13**2*s23*x4 + 6D0*s23**2*x4 - 
     &      2D0*s12*s23**2*x4 - 1D0*s23**3*x4 - 6D0*s24*x4 + 
     &      7D0*s12*s24*x4 - 1D0*s12**2*s24*x4 + 
     &      6D0*s13*s24*x4 - 5D0*s12*s13*s24*x4 + 
     &      3D0*s13**2*s24*x4 + 8D0*s23*s24*x4 - 
     &      3D0*s12*s23*s24*x4 - 5D0*s13*s23*s24*x4 - 
     &      2D0*s23**2*s24*x4 + s12*s24**2*x4 - 
     &      5D0*s13*s24**2*x4 + s23*s24**2*x4 + 
     &      2D0*s24**3*x4 - 8D0*s34*x4 + 7D0*s12*s34*x4 - 
     &      1D0*s12**2*s34*x4 + 4D0*s13*s34*x4 - 
     &      4D0*s12*s13*s34*x4 + 4D0*s13**2*s34*x4 + 
     &      10D0*s23*s34*x4 - 3D0*s12*s23*s34*x4 - 
     &      5D0*s13*s23*s34*x4 - 2D0*s23**2*s34*x4 + 
     &      4D0*s24*s34*x4 - 1D0*s12*s24*s34*x4 - 
     &      10D0*s13*s24*s34*x4 + 4D0*s24**2*s34*x4 + 
     &      4D0*s34**2*x4 - 1D0*s12*s34**2*x4 - 
     &      4D0*s13*s34**2*x4 - 1D0*s23*s34**2*x4 + 
     &      2D0*s24*s34**2*x4 + 10D0*x4**2 - 9D0*s12*x4**2 + 
     &      s12**2*x4**2 - 3D0*s13*x4**2 + 
     &      3D0*s12*s13*x4**2 - 2D0*s13**2*x4**2 - 
     &      14D0*s23*x4**2 + 5D0*s12*s23*x4**2 + 
     &      2D0*s13*s23*x4**2 + 4D0*s23**2*x4**2 - 
     &      8D0*s24*x4**2 + 2D0*s12*s24*x4**2 + 
     &      5D0*s13*s24*x4**2 + 3D0*s23*s24*x4**2 - 
     &      2D0*s24**2*x4**2 - 12D0*s34*x4**2 + 
     &      4D0*s12*s34*x4**2 + 5D0*s13*s34*x4**2 + 
     &      6D0*s23*s34*x4**2 + 2D0*s34**2*x4**2 + 
     &      8D0*x4**3 - 3D0*s12*x4**3 - 1D0*s13*x4**3 - 
     &      5D0*s23*x4**3 - 2D0*s24*x4**3 - 4D0*s34*x4**3 + 
     &      2D0*x4**4))/
     &  ((s23 + s24 + s34 - 2D0*x4)*(s24 - 1D0*x4)*
     &    (s12 + s23 + s24 - 1D0*x4)*(-1D0*s34 + x4))
                  
                  
      return
      end

      double precision function grand11(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand11 = (-32D0*mb**2*(1D0 + x4)*
     &    (-1D0*s23**2 + s12*s23**2 + s13*s23**2 + s23**3 - 
     &      1D0*s23*s24 + 3D0*s12*s23*s24 + 2D0*s13*s23*s24 + 
     &      4D0*s23**2*s24 + 2D0*s12*s24**2 + s13*s24**2 + 
     &      5D0*s23*s24**2 + 2D0*s24**3 + s12*s23*s34 + 
     &      s23**2*s34 + s12*s24*s34 + 3D0*s23*s24*s34 + 
     &      2D0*s24**2*s34 + s23*x4 - 2D0*s12*s23*x4 - 
     &      2D0*s13*s23*x4 - 5D0*s23**2*x4 + s12*s23**2*x4 + 
     &      s13*s23**2*x4 + s23**3*x4 + s12*s24*x4 - 
     &      2D0*s13*s24*x4 - 7D0*s23*s24*x4 + 
     &      s12*s23*s24*x4 + 2D0*s13*s23*s24*x4 + 
     &      2D0*s23**2*s24*x4 - 2D0*s24**2*x4 + 
     &      s13*s24**2*x4 + s23*s24**2*x4 - 1D0*s12*s34*x4 - 
     &      3D0*s23*s34*x4 + s12*s23*s34*x4 + s23**2*s34*x4 - 
     &      4D0*s24*s34*x4 + s12*s24*s34*x4 + 
     &      3D0*s23*s24*s34*x4 + 2D0*s24**2*s34*x4 - 
     &      3D0*s12*x4**2 + s13*x4**2 + 2D0*s23*x4**2 - 
     &      2D0*s13*s23*x4**2 - 2D0*s23**2*x4**2 - 
     &      2D0*s24*x4**2 + s12*s24*x4**2 - 
     &      2D0*s13*s24*x4**2 - 2D0*s23*s24*x4**2 + 
     &      2D0*s34*x4**2 - 1D0*s12*s34*x4**2 - 
     &      3D0*s23*s34*x4**2 - 4D0*s24*s34*x4**2 + 
     &      2D0*x4**3 - 1D0*s12*x4**3 + s13*x4**3 + 
     &      s23*x4**3 + 2D0*s34*x4**3))/
     &  ((-1D0 + s24)*(-1D0 + s12 + s23 + s24)*(s34 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4))
                  
                  
      return
      end

      double precision function grand12(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand12 = (-16D0*mb**2*(s23 - 4D0*s12*s23 + 3D0*s12**2*s23 - 
     &      1D0*s13*s23 + 3D0*s12*s13*s23 - 3D0*s23**2 + 
     &      5D0*s12*s23**2 + 2D0*s13*s23**2 + 2D0*s23**3 - 
     &      1D0*s12*s24 + s12**2*s24 - 1D0*s13*s24 + 
     &      3D0*s12*s13*s24 + 2D0*s23*s24 - 3D0*s12*s23*s24 + 
     &      s12**2*s23*s24 + 4D0*s13*s23*s24 - 
     &      3D0*s23**2*s24 + 3D0*s12*s23**2*s24 + 
     &      2D0*s23**3*s24 + 5D0*s24**2 - 8D0*s12*s24**2 + 
     &      s12**2*s24**2 + 2D0*s13*s24**2 - 
     &      12D0*s23*s24**2 + 6D0*s12*s23*s24**2 + 
     &      6D0*s23**2*s24**2 - 7D0*s24**3 + 3D0*s12*s24**3 + 
     &      6D0*s23*s24**3 + 2D0*s24**4 - 2D0*s12*s34 + 
     &      3D0*s12**2*s34 + 2D0*s12*s13*s34 - 1D0*s23*s34 + 
     &      5D0*s12*s23*s34 + s13*s23*s34 + 2D0*s23**2*s34 + 
     &      s24*s34 - 7D0*s12*s24*s34 + s12**2*s24*s34 + 
     &      s13*s24*s34 - 7D0*s23*s24*s34 + 
     &      6D0*s12*s23*s24*s34 + 5D0*s23**2*s24*s34 - 
     &      9D0*s24**2*s34 + 6D0*s12*s24**2*s34 + 
     &      10D0*s23*s24**2*s34 + 5D0*s24**3*s34 - 
     &      1D0*s24*s34**2 + 3D0*s12*s24*s34**2 + 
     &      3D0*s23*s24*s34**2 + 3D0*s24**2*s34**2 + 
     &      4D0*s12*x4 - 6D0*s12**2*x4 + s13*x4 - 
     &      6D0*s12*s13*x4 - 3D0*s23*x4 - 5D0*s12*s23*x4 + 
     &      6D0*s12**2*s23*x4 - 2D0*s13*s23*x4 + 
     &      2D0*s12*s13*s23*x4 + 4D0*s23**2*x4 + 
     &      4D0*s12*s23**2*x4 - 1D0*s13*s23**2*x4 - 
     &      2D0*s23**3*x4 - 12D0*s24*x4 + 8D0*s12*s24*x4 + 
     &      5D0*s12**2*s24*x4 - 2D0*s13*s24*x4 + 
     &      2D0*s12*s13*s24*x4 + 35D0*s23*s24*x4 - 
     &      10D0*s12*s23*s24*x4 + s12**2*s23*s24*x4 - 
     &      2D0*s13*s23*s24*x4 - 22D0*s23**2*s24*x4 + 
     &      3D0*s12*s23**2*s24*x4 + 2D0*s23**3*s24*x4 + 
     &      31D0*s24**2*x4 - 14D0*s12*s24**2*x4 + 
     &      s12**2*s24**2*x4 - 1D0*s13*s24**2*x4 - 
     &      38D0*s23*s24**2*x4 + 6D0*s12*s23*s24**2*x4 + 
     &      6D0*s23**2*s24**2*x4 - 18D0*s24**3*x4 + 
     &      3D0*s12*s24**3*x4 + 6D0*s23*s24**3*x4 + 
     &      2D0*s24**4*x4 - 1D0*s34*x4 + 6D0*s12*s34*x4 + 
     &      6D0*s12**2*s34*x4 - 1D0*s13*s34*x4 - 
     &      1D0*s12*s13*s34*x4 + 8D0*s23*s34*x4 + 
     &      s12*s23*s34*x4 - 2D0*s13*s23*s34*x4 - 
     &      5D0*s23**2*s34*x4 + 21D0*s24*s34*x4 - 
     &      16D0*s12*s24*s34*x4 + s12**2*s24*s34*x4 - 
     &      2D0*s13*s24*s34*x4 - 32D0*s23*s24*s34*x4 + 
     &      6D0*s12*s23*s24*s34*x4 + 5D0*s23**2*s24*s34*x4 - 
     &      27D0*s24**2*s34*x4 + 6D0*s12*s24**2*s34*x4 + 
     &      10D0*s23*s24**2*s34*x4 + 5D0*s24**3*s34*x4 + 
     &      s34**2*x4 - 3D0*s12*s34**2*x4 - 
     &      3D0*s23*s34**2*x4 - 7D0*s24*s34**2*x4 + 
     &      3D0*s12*s24*s34**2*x4 + 3D0*s23*s24*s34**2*x4 + 
     &      3D0*s24**2*s34**2*x4 + 7D0*x4**2 - 
     &      3D0*s12**2*x4**2 + s12*s13*x4**2 - 
     &      24D0*s23*x4**2 + 7D0*s12*s23*x4**2 - 
     &      1D0*s12**2*s23*x4**2 + s13*s23*x4**2 - 
     &      1D0*s12*s13*s23*x4**2 + 19D0*s23**2*x4**2 - 
     &      5D0*s12*s23**2*x4**2 - 1D0*s13*s23**2*x4**2 - 
     &      4D0*s23**3*x4**2 - 40D0*s24*x4**2 + 
     &      17D0*s12*s24*x4**2 - 2D0*s12**2*s24*x4**2 + 
     &      s13*s24*x4**2 - 1D0*s12*s13*s24*x4**2 + 
     &      61D0*s23*s24*x4**2 - 15D0*s12*s23*s24*x4**2 - 
     &      2D0*s13*s23*s24*x4**2 - 17D0*s23**2*s24*x4**2 + 
     &      42D0*s24**2*x4**2 - 10D0*s12*s24**2*x4**2 - 
     &      1D0*s13*s24**2*x4**2 - 22D0*s23*s24**2*x4**2 - 
     &      9D0*s24**3*x4**2 - 12D0*s34*x4**2 + 
     &      12D0*s12*s34*x4**2 - 1D0*s12**2*s34*x4**2 + 
     &      2D0*s13*s34*x4**2 - 1D0*s12*s13*s34*x4**2 + 
     &      23D0*s23*s34*x4**2 - 8D0*s12*s23*s34*x4**2 + 
     &      s13*s23*s34*x4**2 - 7D0*s23**2*s34*x4**2 + 
     &      36D0*s24*s34*x4**2 - 11D0*s12*s24*s34*x4**2 + 
     &      s13*s24*s34*x4**2 - 21D0*s23*s24*s34*x4**2 - 
     &      14D0*s24**2*s34*x4**2 + 4D0*s34**2*x4**2 - 
     &      3D0*s12*s34**2*x4**2 - 3D0*s23*s34**2*x4**2 - 
     &      4D0*s24*s34**2*x4**2 + 16D0*x4**3 - 
     &      9D0*s12*x4**3 + s12**2*x4**3 + s12*s13*x4**3 - 
     &      28D0*s23*x4**3 + 8D0*s12*s23*x4**3 + 
     &      2D0*s13*s23*x4**3 + 10D0*s23**2*x4**3 - 
     &      37D0*s24*x4**3 + 10D0*s12*s24*x4**3 + 
     &      2D0*s13*s24*x4**3 + 24D0*s23*s24*x4**3 + 
     &      14D0*s24**2*x4**3 - 14D0*s34*x4**3 + 
     &      6D0*s12*s34*x4**3 - 1D0*s13*s34*x4**3 + 
     &      10D0*s23*s34*x4**3 + 12D0*s24*s34*x4**3 + 
     &      s34**2*x4**3 + 11D0*x4**4 - 3D0*s12*x4**4 - 
     &      1D0*s13*x4**4 - 8D0*s23*x4**4 - 9D0*s24*x4**4 - 
     &      3D0*s34*x4**4 + 2D0*x4**5))/
     &  ((-1D0 + s24)*(s12 + s23 + s24 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4)*(-1D0*s34 + x4))
                  
      return
      end

      double precision function grand13(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand13 = (64D0*mb**2*(1D0 + x4)*
     &    (1D0 - 1D0*s23 - 1D0*s24 - 1D0*s34 + x4)*
     &    (s23**2 - 1D0*s12*s23**2 - 1D0*s13*s23**2 - 
     &      1D0*s23**3 + s23*s24 - 2D0*s12*s23*s24 - 
     &      2D0*s13*s23*s24 - 2D0*s23**2*s24 - 
     &      1D0*s12*s24**2 - 1D0*s13*s24**2 - 
     &      1D0*s23*s24**2 + s23*s34 - 2D0*s12*s23*s34 - 
     &      2D0*s13*s23*s34 - 2D0*s23**2*s34 - 
     &      2D0*s12*s24*s34 - 2D0*s13*s24*s34 - 
     &      2D0*s23*s24*s34 - 1D0*s12*s34**2 - 
     &      1D0*s13*s34**2 - 1D0*s23*s34**2 - 2D0*s23*x4 + 
     &      4D0*s12*s23*x4 + 4D0*s13*s23*x4 + 3D0*s23**2*x4 + 
     &      s24*x4 + 4D0*s12*s24*x4 + 4D0*s13*s24*x4 + 
     &      2D0*s23*s24*x4 - 1D0*s24**2*x4 + s34*x4 + 
     &      4D0*s12*s34*x4 + 4D0*s13*s34*x4 + 
     &      2D0*s23*s34*x4 - 2D0*s24*s34*x4 - 1D0*s34**2*x4 + 
     &      2D0*x4**2 - 4D0*s12*x4**2 - 4D0*s13*x4**2 - 
     &      4D0*s23*x4**2 - 1D0*s24*x4**2 - 1D0*s34*x4**2 + 
     &      2D0*x4**3))/
     &  ((-1D0*s24 + x4)*(-1D0*s34 + x4)*
     &    (-1D0*s23 - 1D0*s24 - 1D0*s34 + 2D0*x4)**2)
                  
                  
      return
      end

      double precision function grand14(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand14 = (8D0*mb**2*(6D0*s23**2 - 6D0*s12*s23**2 - 
     &      6D0*s13*s23**2 - 8D0*s23**3 + 2D0*s12*s23**3 + 
     &      2D0*s13*s23**3 + 2D0*s23**4 + 3D0*s23*s24 - 
     &      15D0*s12*s23*s24 - 9D0*s13*s23*s24 - 
     &      8D0*s23**2*s24 + 7D0*s12*s23**2*s24 + 
     &      5D0*s13*s23**2*s24 + s23**3*s24 - 
     &      12D0*s12*s24**2 - 3D0*s13*s24**2 + 
     &      4D0*s23*s24**2 + 9D0*s12*s23*s24**2 + 
     &      4D0*s13*s23*s24**2 - 8D0*s23**2*s24**2 + 
     &      4D0*s24**3 + 4D0*s12*s24**3 + s13*s24**3 - 
     &      11D0*s23*s24**3 - 4D0*s24**4 + 6D0*s23*s34 - 
     &      12D0*s12*s23*s34 - 6D0*s13*s23*s34 - 
     &      16D0*s23**2*s34 + 6D0*s12*s23**2*s34 + 
     &      4D0*s13*s23**2*s34 + 6D0*s23**3*s34 - 
     &      15D0*s12*s24*s34 - 6D0*s23*s24*s34 + 
     &      14D0*s12*s23*s24*s34 + 5D0*s13*s23*s24*s34 + 
     &      6D0*s24**2*s34 + 9D0*s12*s24**2*s34 + 
     &      s13*s24**2*s34 - 16D0*s23*s24**2*s34 - 
     &      10D0*s24**3*s34 - 6D0*s12*s34**2 - 
     &      8D0*s23*s34**2 + 6D0*s12*s23*s34**2 + 
     &      2D0*s13*s23*s34**2 + 6D0*s23**2*s34**2 + 
     &      2D0*s24*s34**2 + 7D0*s12*s24*s34**2 - 
     &      3D0*s23*s24*s34**2 - 8D0*s24**2*s34**2 + 
     &      2D0*s12*s34**3 + 2D0*s23*s34**3 - 
     &      2D0*s24*s34**3 - 21D0*s23*x4 + 39D0*s12*s23*x4 + 
     &      27D0*s13*s23*x4 + 42D0*s23**2*x4 - 
     &      29D0*s12*s23**2*x4 - 25D0*s13*s23**2*x4 - 
     &      19D0*s23**3*x4 + 2D0*s12*s23**3*x4 + 
     &      2D0*s13*s23**3*x4 + 2D0*s23**4*x4 - 12D0*s24*x4 + 
     &      45D0*s12*s24*x4 + 18D0*s13*s24*x4 + 
     &      37D0*s23*s24*x4 - 52D0*s12*s23*s24*x4 - 
     &      39D0*s13*s23*s24*x4 - 14D0*s23**2*s24*x4 + 
     &      7D0*s12*s23**2*s24*x4 + 5D0*s13*s23**2*s24*x4 + 
     &      s23**3*s24*x4 - 23D0*s12*s24**2*x4 - 
     &      14D0*s13*s24**2*x4 + 25D0*s23*s24**2*x4 + 
     &      9D0*s12*s23*s24**2*x4 + 4D0*s13*s23*s24**2*x4 - 
     &      8D0*s23**2*s24**2*x4 + 20D0*s24**3*x4 + 
     &      4D0*s12*s24**3*x4 + s13*s24**3*x4 - 
     &      11D0*s23*s24**3*x4 - 4D0*s24**4*x4 + 
     &      39D0*s12*s34*x4 + 40D0*s23*s34*x4 - 
     &      58D0*s12*s23*s34*x4 - 25D0*s13*s23*s34*x4 - 
     &      36D0*s23**2*s34*x4 + 6D0*s12*s23**2*s34*x4 + 
     &      4D0*s13*s23**2*s34*x4 + 6D0*s23**3*s34*x4 + 
     &      8D0*s24*s34*x4 - 52D0*s12*s24*s34*x4 - 
     &      14D0*s13*s24*s34*x4 - 4D0*s23*s24*s34*x4 + 
     &      14D0*s12*s23*s24*s34*x4 + 
     &      5D0*s13*s23*s24*s34*x4 + 28D0*s24**2*s34*x4 + 
     &      9D0*s12*s24**2*s34*x4 + s13*s24**2*s34*x4 - 
     &      16D0*s23*s24**2*s34*x4 - 10D0*s24**3*s34*x4 - 
     &      2D0*s34**2*x4 - 29D0*s12*s34**2*x4 - 
     &      15D0*s23*s34**2*x4 + 6D0*s12*s23*s34**2*x4 + 
     &      2D0*s13*s23*s34**2*x4 + 6D0*s23**2*s34**2*x4 + 
     &      10D0*s24*s34**2*x4 + 7D0*s12*s24*s34**2*x4 - 
     &      3D0*s23*s24*s34**2*x4 - 8D0*s24**2*s34**2*x4 + 
     &      2D0*s34**3*x4 + 2D0*s12*s34**3*x4 + 
     &      2D0*s23*s34**3*x4 - 2D0*s24*s34**3*x4 + 
     &      12D0*x4**2 - 27D0*s12*x4**2 - 15D0*s13*x4**2 - 
     &      47D0*s23*x4**2 + 49D0*s12*s23*x4**2 + 
     &      45D0*s13*s23*x4**2 + 30D0*s23**2*x4**2 - 
     &      15D0*s12*s23**2*x4**2 - 11D0*s13*s23**2*x4**2 - 
     &      3D0*s23**3*x4**2 - 14D0*s24*x4**2 + 
     &      33D0*s12*s24*x4**2 + 29D0*s13*s24*x4**2 - 
     &      1D0*s23*s24*x4**2 - 33D0*s12*s23*s24*x4**2 - 
     &      18D0*s13*s23*s24*x4**2 + 6D0*s23**2*s24*x4**2 - 
     &      30D0*s24**2*x4**2 - 19D0*s12*s24**2*x4**2 - 
     &      7D0*s13*s24**2*x4**2 + 21D0*s23*s24**2*x4**2 + 
     &      12D0*s24**3*x4**2 - 14D0*s34*x4**2 + 
     &      49D0*s12*s34*x4**2 + 13D0*s13*s34*x4**2 + 
     &      28D0*s23*s34*x4**2 - 30D0*s12*s23*s34*x4**2 - 
     &      11D0*s13*s23*s34*x4**2 - 4D0*s23**2*s34*x4**2 - 
     &      24D0*s24*s34*x4**2 - 33D0*s12*s24*s34*x4**2 - 
     &      6D0*s13*s24*s34*x4**2 + 22D0*s23*s24*s34*x4**2 + 
     &      26D0*s24**2*s34*x4**2 - 2D0*s34**2*x4**2 - 
     &      15D0*s12*s34**2*x4**2 + s23*s34**2*x4**2 + 
     &      16D0*s24*s34**2*x4**2 + 2D0*s34**3*x4**2 + 
     &      10D0*x4**3 - 16D0*s12*x4**3 - 16D0*s13*x4**3 - 
     &      9D0*s23*x4**3 + 22D0*s12*s23*x4**3 + 
     &      14D0*s13*s23*x4**3 - 2D0*s23**2*x4**3 + 
     &      18D0*s24*x4**3 + 24D0*s12*s24*x4**3 + 
     &      11D0*s13*s24*x4**3 - 15D0*s23*s24*x4**3 - 
     &      14D0*s24**2*x4**3 + 6D0*s34*x4**3 + 
     &      22D0*s12*s34*x4**3 + 5D0*s13*s34*x4**3 - 
     &      10D0*s23*s34*x4**3 - 24D0*s24*s34*x4**3 - 
     &      8D0*s34**2*x4**3 - 4D0*x4**4 - 9D0*s12*x4**4 - 
     &      5D0*s13*x4**4 + 5D0*s23*x4**4 + 8D0*s24*x4**4 + 
     &      8D0*s34*x4**4 - 2D0*x4**5))/
     &  ((s23 + s24 + s34 - 2D0*x4)*(s24 - 1D0*x4)*
     &    (s34 - 1D0*x4)*(-1D0 + s23 + s24 + s34 - 1D0*x4))
                  
                  
      return
      end

      double precision function grand15(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand15 = (-16D0*mb**2*(-3D0*s23**2 + 3D0*s12*s23**2 + 
     &      3D0*s13*s23**2 + 3D0*s23**3 - 2D0*s23*s24 + 
     &      4D0*s12*s23*s24 + 6D0*s13*s23*s24 + 
     &      3D0*s23**2*s24 + s12*s23**2*s24 + 
     &      2D0*s23**3*s24 + s24**2 + s12*s24**2 + 
     &      3D0*s13*s24**2 - 3D0*s23*s24**2 + 
     &      2D0*s12*s23*s24**2 + 6D0*s23**2*s24**2 - 
     &      3D0*s24**3 + s12*s24**3 + 6D0*s23*s24**3 + 
     &      2D0*s24**4 - 2D0*s23*s34 + 4D0*s12*s23*s34 + 
     &      3D0*s13*s23*s34 + 5D0*s23**2*s34 - 2D0*s24*s34 + 
     &      2D0*s12*s24*s34 + 3D0*s13*s24*s34 + 
     &      4D0*s23*s24*s34 + 2D0*s12*s23*s24*s34 + 
     &      4D0*s23**2*s24*s34 - 1D0*s24**2*s34 + 
     &      2D0*s12*s24**2*s34 + 8D0*s23*s24**2*s34 + 
     &      4D0*s24**3*s34 + s12*s34**2 + 2D0*s23*s34**2 + 
     &      2D0*s24*s34**2 + s12*s24*s34**2 + 
     &      2D0*s23*s24*s34**2 + 2D0*s24**2*s34**2 + 
     &      6D0*s23*x4 - 9D0*s12*s23*x4 - 9D0*s13*s23*x4 - 
     &      13D0*s23**2*x4 + 9D0*s12*s23**2*x4 + 
     &      5D0*s13*s23**2*x4 + 4D0*s23**3*x4 - 1D0*s24*x4 + 
     &      2D0*s12*s24*x4 - 9D0*s13*s24*x4 - 
     &      6D0*s23*s24*x4 + 8D0*s12*s23*s24*x4 + 
     &      10D0*s13*s23*s24*x4 - 1D0*s23**2*s24*x4 + 
     &      s12*s23**2*s24*x4 + 2D0*s23**3*s24*x4 + 
     &      7D0*s24**2*x4 - 1D0*s12*s24**2*x4 + 
     &      5D0*s13*s24**2*x4 - 14D0*s23*s24**2*x4 + 
     &      2D0*s12*s23*s24**2*x4 + 6D0*s23**2*s24**2*x4 - 
     &      9D0*s24**3*x4 + s12*s24**3*x4 + 
     &      6D0*s23*s24**3*x4 + 2D0*s24**4*x4 + 2D0*s34*x4 - 
     &      1D0*s12*s34*x4 - 3D0*s13*s34*x4 - 
     &      15D0*s23*s34*x4 + 14D0*s12*s23*s34*x4 + 
     &      5D0*s13*s23*s34*x4 + 9D0*s23**2*s34*x4 - 
     &      3D0*s24*s34*x4 + 4D0*s12*s24*s34*x4 + 
     &      5D0*s13*s24*s34*x4 + 2D0*s12*s23*s24*s34*x4 + 
     &      4D0*s23**2*s24*s34*x4 - 9D0*s24**2*s34*x4 + 
     &      2D0*s12*s24**2*s34*x4 + 8D0*s23*s24**2*s34*x4 + 
     &      4D0*s24**3*s34*x4 - 2D0*s34**2*x4 + 
     &      5D0*s12*s34**2*x4 + 5D0*s23*s34**2*x4 + 
     &      s12*s24*s34**2*x4 + 2D0*s23*s24*s34**2*x4 + 
     &      2D0*s24**2*s34**2*x4 - 3D0*s12*x4**2 + 
     &      6D0*s13*x4**2 + 12D0*s23*x4**2 - 
     &      12D0*s12*s23*x4**2 - 15D0*s13*s23*x4**2 - 
     &      7D0*s23**2*x4**2 - 3D0*s23**3*x4**2 + s24*x4**2 - 
     &      2D0*s12*s24*x4**2 - 15D0*s13*s24*x4**2 - 
     &      2D0*s23*s24*x4**2 - 4D0*s12*s23*s24*x4**2 - 
     &      10D0*s23**2*s24*x4**2 + 5D0*s24**2*x4**2 - 
     &      4D0*s12*s24**2*x4**2 - 11D0*s23*s24**2*x4**2 - 
     &      4D0*s24**3*x4**2 + 4D0*s34*x4**2 - 
     &      8D0*s12*s34*x4**2 - 5D0*s13*s34*x4**2 - 
     &      10D0*s23*s34*x4**2 - 6D0*s23**2*s34*x4**2 - 
     &      2D0*s24*s34*x4**2 - 4D0*s12*s24*s34*x4**2 - 
     &      12D0*s23*s24*s34*x4**2 - 6D0*s24**2*s34*x4**2 - 
     &      2D0*s34**2*x4**2 - 3D0*s23*s34**2*x4**2 - 
     &      2D0*s24*s34**2*x4**2 - 5D0*x4**3 - 
     &      6D0*s12*x4**3 + 10D0*s13*x4**3 + 11D0*s23*x4**3 + 
     &      3D0*s12*s23*x4**3 + 3D0*s23**2*x4**3 + 
     &      10D0*s24*x4**3 + 6D0*s12*s24*x4**3 + 
     &      2D0*s23*s24*x4**3 - 1D0*s24**2*x4**3 + 
     &      7D0*s34*x4**3 + 3D0*s12*s34*x4**3 + 
     &      3D0*s23*s34*x4**3 - 1D0*s24*s34*x4**3 - 
     &      8D0*x4**4 - 3D0*s12*x4**4 + 3D0*s23*x4**4 + 
     &      6D0*s24*x4**4 + 3D0*s34*x4**4 - 3D0*x4**5))/
     &  ((-1D0 + s24)*(s23 + s24 + s34 - 2D0*x4)*
     &    (s34 - 1D0*x4)*(-1D0 + s23 + s24 + s34 - 1D0*x4))
                  
      return
      end

      double precision function grand16(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand16 = (64D0*mb**2*(s24 - 1D0*x4)*(1D0 + x4)*
     &    (s23 + s23**2 + s24 + 2D0*s23*s24 + s24**2 + 
     &      s23*s34 + s24*s34 - 1D0*x4 - 1D0*s12*x4 + 
     &      s12*s23*x4 + s12*s24*x4 - 1D0*s34*x4 + 
     &      s12*s34*x4 - 1D0*x4**2 - 1D0*s12*x4**2))/
     &  ((-1D0 + s24)*(s34 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4)**2)
                                    
      return
      end

      double precision function grand25(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand25 = (8D0*mb**2*(-1D0*s23*s34 + 2D0*s12*s23*s34 - 
     &      1D0*s12**2*s23*s34 - 1D0*s13*s23*s34 + 
     &      s12*s13*s23*s34 + s23**2*s34 - 
     &      1D0*s12*s23**2*s34 - 1D0*s13*s24*s34 + 
     &      s12*s13*s24*s34 + s23*s24*s34 - 
     &      1D0*s12*s23*s24*s34 + s12*s34**2 - 
     &      1D0*s12**2*s34**2 - 1D0*s23*s34**2 + 
     &      s12*s23*s34**2 - 2D0*s13*s23*s34**2 + 
     &      2D0*s23**2*s34**2 - 2D0*s13*s24*s34**2 + 
     &      2D0*s23*s24*s34**2 + 2D0*s12*s34**3 + 
     &      2D0*s23*s34**3 + 5D0*s23*x4 - 10D0*s12*s23*x4 + 
     &      5D0*s12**2*s23*x4 + s13*s23*x4 - 
     &      1D0*s12*s13*s23*x4 - 5D0*s23**2*x4 + 
     &      5D0*s12*s23**2*x4 + 4D0*s24*x4 - 8D0*s12*s24*x4 + 
     &      4D0*s12**2*s24*x4 + s13*s24*x4 - 
     &      1D0*s12*s13*s24*x4 - 9D0*s23*s24*x4 + 
     &      9D0*s12*s23*s24*x4 - 4D0*s24**2*x4 + 
     &      4D0*s12*s24**2*x4 - 12D0*s12*s34*x4 + 
     &      4D0*s12**2*s34*x4 + s13*s34*x4 - 
     &      5D0*s12*s13*s34*x4 + 16D0*s23*s34*x4 - 
     &      19D0*s12*s23*s34*x4 - 1D0*s12**2*s23*s34*x4 + 
     &      6D0*s13*s23*s34*x4 + s12*s13*s23*s34*x4 - 
     &      22D0*s23**2*s34*x4 - 1D0*s12*s23**2*s34*x4 + 
     &      12D0*s24*s34*x4 - 12D0*s12*s24*s34*x4 + 
     &      6D0*s13*s24*s34*x4 + s12*s13*s24*s34*x4 - 
     &      38D0*s23*s24*s34*x4 - 1D0*s12*s23*s24*s34*x4 - 
     &      16D0*s24**2*s34*x4 - 22D0*s12*s34**2*x4 - 
     &      1D0*s12**2*s34**2*x4 + 2D0*s13*s34**2*x4 - 
     &      26D0*s23*s34**2*x4 + s12*s23*s34**2*x4 - 
     &      2D0*s13*s23*s34**2*x4 + 2D0*s23**2*s34**2*x4 - 
     &      16D0*s24*s34**2*x4 - 2D0*s13*s24*s34**2*x4 + 
     &      2D0*s23*s24*s34**2*x4 + 2D0*s12*s34**3*x4 + 
     &      2D0*s23*s34**3*x4 - 4D0*x4**2 + 11D0*s12*x4**2 - 
     &      15D0*s12**2*x4**2 - 1D0*s13*x4**2 + 
     &      5D0*s12*s13*x4**2 - 3D0*s23*x4**2 + 
     &      2D0*s12*s23*x4**2 + 5D0*s12**2*s23*x4**2 - 
     &      4D0*s13*s23*x4**2 - 1D0*s12*s13*s23*x4**2 + 
     &      12D0*s23**2*x4**2 + 5D0*s12*s23**2*x4**2 - 
     &      4D0*s12*s24*x4**2 + 4D0*s12**2*s24*x4**2 - 
     &      4D0*s13*s24*x4**2 - 1D0*s12*s13*s24*x4**2 + 
     &      20D0*s23*s24*x4**2 + 9D0*s12*s23*s24*x4**2 + 
     &      8D0*s24**2*x4**2 + 4D0*s12*s24**2*x4**2 - 
     &      12D0*s34*x4**2 + 2D0*s12*s34*x4**2 + 
     &      4D0*s12**2*s34*x4**2 - 6D0*s13*s34*x4**2 - 
     &      5D0*s12*s13*s34*x4**2 + 53D0*s23*s34*x4**2 - 
     &      1D0*s12*s23*s34*x4**2 + 3D0*s13*s23*s34*x4**2 - 
     &      3D0*s23**2*s34*x4**2 + 40D0*s24*s34*x4**2 + 
     &      4D0*s12*s24*s34*x4**2 + 3D0*s13*s24*s34*x4**2 - 
     &      3D0*s23*s24*s34*x4**2 + 16D0*s34**2*x4**2 - 
     &      7D0*s12*s34**2*x4**2 + 2D0*s13*s34**2*x4**2 - 
     &      5D0*s23*s34**2*x4**2 + 4D0*x4**3 + 
     &      14D0*s12*x4**3 - 15D0*s12**2*x4**3 + 
     &      4D0*s13*x4**3 + 5D0*s12*s13*x4**3 - 
     &      33D0*s23*x4**3 + 8D0*s12*s23*x4**3 - 
     &      1D0*s13*s23*x4**3 + 13D0*s23**2*x4**3 - 
     &      28D0*s24*x4**3 + 4D0*s12*s24*x4**3 - 
     &      1D0*s13*s24*x4**3 + 25D0*s23*s24*x4**3 + 
     &      12D0*s24**2*x4**3 - 24D0*s34*x4**3 + 
     &      30D0*s12*s34*x4**3 - 3D0*s13*s34*x4**3 + 
     &      16D0*s23*s34*x4**3 + 12D0*s24*s34*x4**3 + 
     &      20D0*x4**4 - 13D0*s12*x4**4 + s13*x4**4 - 
     &      25D0*s23*x4**4 - 24D0*s24*x4**4 - 
     &      12D0*s34*x4**4 + 12D0*x4**5))/
     &  ((-1D0 + s12 + s23 + s24)*(-1D0*s34 + x4)**2*
     &    (-1D0*s23 - 1D0*s24 - 1D0*s34 + 2D0*x4))
                  
                                    
      return
      end

      double precision function grand26(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand26 = (-64D0*mb**2*(-1D0 + s23 + s24 + s34 - 1D0*x4)*
     &    (1D0 + x4)*(s13*s34 - 2D0*x4 + 2D0*s12*x4 - 
     &      1D0*s13*x4 + 2D0*s23*x4 + 2D0*s24*x4 + s34*x4 + 
     &      s12*s34*x4 + s23*s34*x4 + s24*s34*x4 + 
     &      s34**2*x4 - 3D0*x4**2 + s12*x4**2 + s23*x4**2 + 
     &      s24*x4**2 - 1D0*x4**3))/
     &  ((s23 + s24 + s34 - 2D0*x4)*
     &    (s12 + s23 + s24 - 1D0*x4)*(-1D0*s34 + x4)**2)
                                    
      return
      end

      double precision function grand27(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand27 = (-64D0*mb**2*(s12 + s23 + s24 - 1D0*x4)*(1D0 + x4)*
     &    (-1D0*s23*s34 + 3D0*s23*x4 + 2D0*s24*x4 + 
     &      s23*s34*x4 + s24*s34*x4 - 2D0*x4**2 + s23*x4**2 + 
     &      s24*x4**2 - 1D0*s34*x4**2 - 1D0*x4**3))/
     &  ((-1D0 + s12 + s23 + s24)*(s34 - 1D0*x4)**2*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4))
                                    
      return
      end

      double precision function grand28(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand28 = (-16D0*mb**2*(-3D0*s12*s13*s34 + 2D0*s23*s34 - 
     &      5D0*s12*s23*s34 + s13*s23*s34 + s12*s13*s23*s34 - 
     &      3D0*s23**2*s34 + s12*s23**2*s34 + 
     &      s13*s23**2*s34 + s23**3*s34 + s13*s24*s34 + 
     &      s12*s13*s24*s34 - 3D0*s23*s24*s34 + 
     &      s12*s23*s24*s34 + 2D0*s13*s23*s24*s34 + 
     &      2D0*s23**2*s24*s34 + s13*s24**2*s34 + 
     &      s23*s24**2*s34 - 3D0*s12*s34**2 + 
     &      s12*s13*s34**2 - 3D0*s23*s34**2 + 
     &      2D0*s12*s23*s34**2 - 1D0*s13*s23*s34**2 + 
     &      2D0*s23**2*s34**2 + s24*s34**2 - 
     &      1D0*s12*s24*s34**2 - 1D0*s13*s24*s34**2 + 
     &      s23*s24*s34**2 - 1D0*s24**2*s34**2 + s12*s34**3 + 
     &      s23*s34**3 - 1D0*s24*s34**3 + 6D0*s12*x4 - 
     &      6D0*s12**2*x4 + 3D0*s12*s13*x4 - 8D0*s23*x4 + 
     &      9D0*s12*s23*x4 + 2D0*s12**2*s23*x4 - 
     &      1D0*s13*s23*x4 - 1D0*s12*s13*s23*x4 + 
     &      9D0*s23**2*x4 + s12*s23**2*x4 - 
     &      1D0*s13*s23**2*x4 - 1D0*s23**3*x4 - 6D0*s24*x4 + 
     &      4D0*s12*s24*x4 + 2D0*s12**2*s24*x4 - 
     &      1D0*s13*s24*x4 - 1D0*s12*s13*s24*x4 + 
     &      15D0*s23*s24*x4 + 3D0*s12*s23*s24*x4 - 
     &      2D0*s13*s23*s24*x4 - 2D0*s23**2*s24*x4 + 
     &      6D0*s24**2*x4 + 2D0*s12*s24**2*x4 - 
     &      1D0*s13*s24**2*x4 - 1D0*s23*s24**2*x4 + 
     &      6D0*s12*s34*x4 + 2D0*s12**2*s34*x4 - 
     &      1D0*s13*s34*x4 - 5D0*s12*s13*s34*x4 + 
     &      19D0*s23*s34*x4 - 11D0*s12*s23*s34*x4 + 
     &      s12*s13*s23*s34*x4 - 12D0*s23**2*s34*x4 + 
     &      s12*s23**2*s34*x4 + s13*s23**2*s34*x4 + 
     &      s23**3*s34*x4 + 10D0*s24*s34*x4 - 
     &      2D0*s12*s24*s34*x4 + s12*s13*s24*s34*x4 - 
     &      16D0*s23*s24*s34*x4 + s12*s23*s24*s34*x4 + 
     &      2D0*s13*s23*s24*s34*x4 + 2D0*s23**2*s24*s34*x4 - 
     &      4D0*s24**2*s34*x4 + s13*s24**2*s34*x4 + 
     &      s23*s24**2*s34*x4 - 1D0*s34**2*x4 - 
     &      10D0*s12*s34**2*x4 + s13*s34**2*x4 + 
     &      s12*s13*s34**2*x4 - 10D0*s23*s34**2*x4 + 
     &      2D0*s12*s23*s34**2*x4 - 1D0*s13*s23*s34**2*x4 + 
     &      2D0*s23**2*s34**2*x4 - 1D0*s24*s34**2*x4 - 
     &      1D0*s12*s24*s34**2*x4 - 1D0*s13*s24*s34**2*x4 + 
     &      s23*s24*s34**2*x4 - 1D0*s24**2*s34**2*x4 + 
     &      s34**3*x4 + s12*s34**3*x4 + s23*s34**3*x4 - 
     &      1D0*s24*s34**3*x4 + 6D0*x4**2 - 5D0*s12*x4**2 - 
     &      8D0*s12**2*x4**2 + s13*x4**2 + 
     &      4D0*s12*s13*x4**2 - 18D0*s23*x4**2 + 
     &      s12*s23*x4**2 + 2D0*s12**2*s23*x4**2 + 
     &      s13*s23*x4**2 - 1D0*s12*s13*s23*x4**2 + 
     &      6D0*s23**2*x4**2 + s12*s23**2*x4**2 - 
     &      1D0*s13*s23**2*x4**2 - 1D0*s23**3*x4**2 - 
     &      13D0*s24*x4**2 - 5D0*s12*s24*x4**2 + 
     &      2D0*s12**2*s24*x4**2 + s13*s24*x4**2 - 
     &      1D0*s12*s13*s24*x4**2 + 7D0*s23*s24*x4**2 + 
     &      3D0*s12*s23*s24*x4**2 - 2D0*s13*s23*s24*x4**2 - 
     &      2D0*s23**2*s24*x4**2 + s24**2*x4**2 + 
     &      2D0*s12*s24**2*x4**2 - 1D0*s13*s24**2*x4**2 - 
     &      1D0*s23*s24**2*x4**2 - 10D0*s34*x4**2 + 
     &      9D0*s12*s34*x4**2 + 2D0*s12**2*s34*x4**2 - 
     &      1D0*s13*s34*x4**2 - 2D0*s12*s13*s34*x4**2 + 
     &      20D0*s23*s34*x4**2 - 2D0*s12*s23*s34*x4**2 - 
     &      1D0*s13*s23*s34*x4**2 - 5D0*s23**2*s34*x4**2 + 
     &      9D0*s24*s34*x4**2 + 2D0*s12*s24*s34*x4**2 - 
     &      1D0*s13*s24*s34*x4**2 - 5D0*s23*s24*s34*x4**2 + 
     &      2D0*s34**2*x4**2 - 3D0*s12*s34**2*x4**2 + 
     &      s13*s34**2*x4**2 - 3D0*s23*s34**2*x4**2 + 
     &      2D0*s24*s34**2*x4**2 + s34**3*x4**2 + 7D0*x4**3 - 
     &      2D0*s12**2*x4**3 + s12*s13*x4**3 - 
     &      5D0*s23*x4**3 - 4D0*s12*s23*x4**3 + 
     &      2D0*s13*s23*x4**3 + s23**2*x4**3 - 
     &      1D0*s24*x4**3 - 5D0*s12*s24*x4**3 + 
     &      2D0*s13*s24*x4**3 - 1D0*s24**2*x4**3 - 
     &      5D0*s34*x4**3 - 1D0*s12*s34*x4**3 + 
     &      3D0*s23*s34*x4**3 - 1D0*s24*s34*x4**3 - 
     &      1D0*s34**2*x4**3 + 3D0*s12*x4**4 - 
     &      1D0*s13*x4**4 + s23*x4**4 + 2D0*s24*x4**4 + 
     &      s34*x4**4 - 1D0*x4**5))/
     &  ((s12 + s23 + s24 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4)*(-1D0*s34 + x4)**2
     &    )
                  

                                    
      return
      end

      double precision function grand29(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand29 = (64D0*mb**2*(1D0 + x4)*
     &    (1D0 - 1D0*s23 - 1D0*s24 - 1D0*s34 + x4)*
     &    (s23*s34 - 1D0*s13*s23*s34 - 1D0*s23**2*s34 - 
     &      1D0*s13*s24*s34 - 1D0*s23*s24*s34 + s34**2 - 
     &      1D0*s13*s34**2 - 2D0*s23*s34**2 - 
     &      1D0*s24*s34**2 - 1D0*s34**3 - 1D0*s23*x4 - 
     &      2D0*s12*s23*x4 + s13*s23*x4 + s23**2*x4 - 
     &      2D0*s12*s24*x4 + s13*s24*x4 + s23*s24*x4 - 
     &      2D0*s12*s34*x4 + 3D0*s13*s34*x4 + 
     &      2D0*s23*s34*x4 + s34**2*x4 + 3D0*x4**2 + 
     &      4D0*s12*x4**2 - 2D0*s13*x4**2 - 4D0*s23*x4**2 - 
     &      3D0*s24*x4**2 - 3D0*s34*x4**2 + 3D0*x4**3))/
     &  ((-1D0*s34 + x4)**2*
     &    (-1D0*s23 - 1D0*s24 - 1D0*s34 + 2D0*x4)**2)
                                    
      return
      end

      double precision function grand30(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand30 = (-8D0*mb**2*(-9D0*s23*s34 - 3D0*s12*s23*s34 + 
     &      3D0*s13*s23*s34 + 18D0*s23**2*s34 + 
     &      s12*s23**2*s34 - 1D0*s13*s23**2*s34 - 
     &      9D0*s23**3*s34 + 3D0*s13*s24*s34 + 
     &      18D0*s23*s24*s34 + s12*s23*s24*s34 - 
     &      2D0*s13*s23*s24*s34 - 18D0*s23**2*s24*s34 - 
     &      1D0*s13*s24**2*s34 - 9D0*s23*s24**2*s34 - 
     &      3D0*s12*s34**2 + 18D0*s23*s34**2 + 
     &      2D0*s12*s23*s34**2 - 1D0*s13*s23*s34**2 - 
     &      18D0*s23**2*s34**2 + s12*s24*s34**2 - 
     &      1D0*s13*s24*s34**2 - 18D0*s23*s24*s34**2 + 
     &      s12*s34**3 - 9D0*s23*s34**3 + 21D0*s23*x4 + 
     &      15D0*s12*s23*x4 - 3D0*s13*s23*x4 - 
     &      46D0*s23**2*x4 - 5D0*s12*s23**2*x4 + 
     &      s13*s23**2*x4 + 25D0*s23**3*x4 + 12D0*s24*x4 + 
     &      12D0*s12*s24*x4 - 3D0*s13*s24*x4 - 
     &      74D0*s23*s24*x4 - 9D0*s12*s23*s24*x4 + 
     &      2D0*s13*s23*s24*x4 + 66D0*s23**2*s24*x4 - 
     &      28D0*s24**2*x4 - 4D0*s12*s24**2*x4 + 
     &      s13*s24**2*x4 + 57D0*s23*s24**2*x4 + 
     &      16D0*s24**3*x4 - 3D0*s13*s34*x4 - 
     &      79D0*s23*s34*x4 + 19D0*s12*s23*s34*x4 + 
     &      2D0*s13*s23*s34*x4 + 92D0*s23**2*s34*x4 + 
     &      s12*s23**2*s34*x4 - 1D0*s13*s23**2*s34*x4 - 
     &      9D0*s23**3*s34*x4 - 34D0*s24*s34*x4 + 
     &      20D0*s12*s24*s34*x4 + 2D0*s13*s24*s34*x4 + 
     &      130D0*s23*s24*s34*x4 + s12*s23*s24*s34*x4 - 
     &      2D0*s13*s23*s24*s34*x4 - 18D0*s23**2*s24*s34*x4 + 
     &      38D0*s24**2*s34*x4 - 1D0*s13*s24**2*s34*x4 - 
     &      9D0*s23*s24**2*s34*x4 + 24D0*s12*s34**2*x4 + 
     &      s13*s34**2*x4 + 67D0*s23*s34**2*x4 + 
     &      2D0*s12*s23*s34**2*x4 - 1D0*s13*s23*s34**2*x4 - 
     &      18D0*s23**2*s34**2*x4 + 22D0*s24*s34**2*x4 + 
     &      s12*s24*s34**2*x4 - 1D0*s13*s24*s34**2*x4 - 
     &      18D0*s23*s24*s34**2*x4 + s12*s34**3*x4 - 
     &      9D0*s23*s34**3*x4 - 12D0*x4**2 - 33D0*s12*x4**2 + 
     &      3D0*s13*x4**2 + 97D0*s23*x4**2 + 
     &      35D0*s12*s23*x4**2 - 1D0*s13*s23*x4**2 - 
     &      114D0*s23**2*x4**2 - 5D0*s12*s23**2*x4**2 + 
     &      s13*s23**2*x4**2 + 25D0*s23**3*x4**2 + 
     &      70D0*s24*x4**2 + 35D0*s12*s24*x4**2 - 
     &      1D0*s13*s24*x4**2 - 192D0*s23*s24*x4**2 - 
     &      9D0*s12*s23*s24*x4**2 + 2D0*s13*s23*s24*x4**2 + 
     &      66D0*s23**2*s24*x4**2 - 78D0*s24**2*x4**2 - 
     &      4D0*s12*s24**2*x4**2 + s13*s24**2*x4**2 + 
     &      57D0*s23*s24**2*x4**2 + 16D0*s24**3*x4**2 + 
     &      34D0*s34*x4**2 - 13D0*s12*s34*x4**2 - 
     &      1D0*s13*s34*x4**2 - 163D0*s23*s34*x4**2 - 
     &      6D0*s12*s23*s34*x4**2 + 3D0*s13*s23*s34*x4**2 + 
     &      62D0*s23**2*s34*x4**2 - 100D0*s24*s34*x4**2 - 
     &      4D0*s12*s24*s34*x4**2 + 3D0*s13*s24*s34*x4**2 + 
     &      88D0*s23*s24*s34*x4**2 + 26D0*s24**2*s34*x4**2 - 
     &      22D0*s34**2*x4**2 - 1D0*s12*s34**2*x4**2 + 
     &      s13*s34**2*x4**2 + 37D0*s23*s34**2*x4**2 + 
     &      10D0*s24*s34**2*x4**2 - 42D0*x4**3 - 
     &      48D0*s12*x4**3 + 141D0*s23*x4**3 + 
     &      16D0*s12*s23*x4**3 - 2D0*s13*s23*x4**3 - 
     &      72D0*s23**2*x4**3 + 114D0*s24*x4**3 + 
     &      15D0*s12*s24*x4**3 - 2D0*s13*s24*x4**3 - 
     &      126D0*s23*s24*x4**3 - 54D0*s24**2*x4**3 + 
     &      62D0*s34*x4**3 + 11D0*s12*s34*x4**3 - 
     &      2D0*s13*s34*x4**3 - 85D0*s23*s34*x4**3 - 
     &      58D0*s24*s34*x4**3 - 10D0*s34**2*x4**3 - 
     &      52D0*x4**4 - 11D0*s12*x4**4 + s13*x4**4 + 
     &      69D0*s23*x4**4 + 60D0*s24*x4**4 + 
     &      32D0*s34*x4**4 - 22D0*x4**5))/
     &  ((s23 + s24 + s34 - 2D0*x4)*(s34 - 1D0*x4)**2*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4))

      return
      end

      double precision function grand31(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand31 = (-8D0*mb**2*(-9D0*s23*s34 - 3D0*s12*s23*s34 + 
     &      3D0*s13*s23*s34 + 18D0*s23**2*s34 + 
     &      s12*s23**2*s34 - 1D0*s13*s23**2*s34 - 
     &      9D0*s23**3*s34 + 3D0*s13*s24*s34 + 
     &      18D0*s23*s24*s34 + s12*s23*s24*s34 - 
     &      2D0*s13*s23*s24*s34 - 18D0*s23**2*s24*s34 - 
     &      1D0*s13*s24**2*s34 - 9D0*s23*s24**2*s34 - 
     &      3D0*s12*s34**2 + 18D0*s23*s34**2 + 
     &      2D0*s12*s23*s34**2 - 1D0*s13*s23*s34**2 - 
     &      18D0*s23**2*s34**2 + s12*s24*s34**2 - 
     &      1D0*s13*s24*s34**2 - 18D0*s23*s24*s34**2 + 
     &      s12*s34**3 - 9D0*s23*s34**3 + 21D0*s23*x4 + 
     &      15D0*s12*s23*x4 - 3D0*s13*s23*x4 - 
     &      46D0*s23**2*x4 - 5D0*s12*s23**2*x4 + 
     &      s13*s23**2*x4 + 25D0*s23**3*x4 + 12D0*s24*x4 + 
     &      12D0*s12*s24*x4 - 3D0*s13*s24*x4 - 
     &      74D0*s23*s24*x4 - 9D0*s12*s23*s24*x4 + 
     &      2D0*s13*s23*s24*x4 + 66D0*s23**2*s24*x4 - 
     &      28D0*s24**2*x4 - 4D0*s12*s24**2*x4 + 
     &      s13*s24**2*x4 + 57D0*s23*s24**2*x4 + 
     &      16D0*s24**3*x4 - 3D0*s13*s34*x4 - 
     &      79D0*s23*s34*x4 + 19D0*s12*s23*s34*x4 + 
     &      2D0*s13*s23*s34*x4 + 92D0*s23**2*s34*x4 + 
     &      s12*s23**2*s34*x4 - 1D0*s13*s23**2*s34*x4 - 
     &      9D0*s23**3*s34*x4 - 34D0*s24*s34*x4 + 
     &      20D0*s12*s24*s34*x4 + 2D0*s13*s24*s34*x4 + 
     &      130D0*s23*s24*s34*x4 + s12*s23*s24*s34*x4 - 
     &      2D0*s13*s23*s24*s34*x4 - 18D0*s23**2*s24*s34*x4 + 
     &      38D0*s24**2*s34*x4 - 1D0*s13*s24**2*s34*x4 - 
     &      9D0*s23*s24**2*s34*x4 + 24D0*s12*s34**2*x4 + 
     &      s13*s34**2*x4 + 67D0*s23*s34**2*x4 + 
     &      2D0*s12*s23*s34**2*x4 - 1D0*s13*s23*s34**2*x4 - 
     &      18D0*s23**2*s34**2*x4 + 22D0*s24*s34**2*x4 + 
     &      s12*s24*s34**2*x4 - 1D0*s13*s24*s34**2*x4 - 
     &      18D0*s23*s24*s34**2*x4 + s12*s34**3*x4 - 
     &      9D0*s23*s34**3*x4 - 12D0*x4**2 - 33D0*s12*x4**2 + 
     &      3D0*s13*x4**2 + 97D0*s23*x4**2 + 
     &      35D0*s12*s23*x4**2 - 1D0*s13*s23*x4**2 - 
     &      114D0*s23**2*x4**2 - 5D0*s12*s23**2*x4**2 + 
     &      s13*s23**2*x4**2 + 25D0*s23**3*x4**2 + 
     &      70D0*s24*x4**2 + 35D0*s12*s24*x4**2 - 
     &      1D0*s13*s24*x4**2 - 192D0*s23*s24*x4**2 - 
     &      9D0*s12*s23*s24*x4**2 + 2D0*s13*s23*s24*x4**2 + 
     &      66D0*s23**2*s24*x4**2 - 78D0*s24**2*x4**2 - 
     &      4D0*s12*s24**2*x4**2 + s13*s24**2*x4**2 + 
     &      57D0*s23*s24**2*x4**2 + 16D0*s24**3*x4**2 + 
     &      34D0*s34*x4**2 - 13D0*s12*s34*x4**2 - 
     &      1D0*s13*s34*x4**2 - 163D0*s23*s34*x4**2 - 
     &      6D0*s12*s23*s34*x4**2 + 3D0*s13*s23*s34*x4**2 + 
     &      62D0*s23**2*s34*x4**2 - 100D0*s24*s34*x4**2 - 
     &      4D0*s12*s24*s34*x4**2 + 3D0*s13*s24*s34*x4**2 + 
     &      88D0*s23*s24*s34*x4**2 + 26D0*s24**2*s34*x4**2 - 
     &      22D0*s34**2*x4**2 - 1D0*s12*s34**2*x4**2 + 
     &      s13*s34**2*x4**2 + 37D0*s23*s34**2*x4**2 + 
     &      10D0*s24*s34**2*x4**2 - 42D0*x4**3 - 
     &      48D0*s12*x4**3 + 141D0*s23*x4**3 + 
     &      16D0*s12*s23*x4**3 - 2D0*s13*s23*x4**3 - 
     &      72D0*s23**2*x4**3 + 114D0*s24*x4**3 + 
     &      15D0*s12*s24*x4**3 - 2D0*s13*s24*x4**3 - 
     &      126D0*s23*s24*x4**3 - 54D0*s24**2*x4**3 + 
     &      62D0*s34*x4**3 + 11D0*s12*s34*x4**3 - 
     &      2D0*s13*s34*x4**3 - 85D0*s23*s34*x4**3 - 
     &      58D0*s24*s34*x4**3 - 10D0*s34**2*x4**3 - 
     &      52D0*x4**4 - 11D0*s12*x4**4 + s13*x4**4 + 
     &      69D0*s23*x4**4 + 60D0*s24*x4**4 + 
     &      32D0*s34*x4**4 - 22D0*x4**5))/
     &  ((s23 + s24 + s34 - 2D0*x4)*(s34 - 1D0*x4)**2*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4))

      return
      end

      double precision function grand32(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand32 = (-64D0*mb**2*(1D0 + x4)*
     &    (-1D0*s12 + 2D0*s23 + s12*s23 + 2D0*s24 + s12*s24 + 
     &      s12*s34 - 2D0*x4 - 1D0*s12*x4)*
     &    (s23*s34 - 3D0*s23*x4 - 2D0*s24*x4 + 2D0*x4**2))/
     &  ((s34 - 1D0*x4)**2*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4)**2)

      return
      end

      double precision function grand42(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand42 = (-32D0*mb**2*(1D0 + x4)*
     &    (-2D0 + 2D0*s12 + 4D0*s13 - 2D0*s12*s13 - 
     &      2D0*s13**2 + 5D0*s23 - 3D0*s12*s23 - 
     &      7D0*s13*s23 + 2D0*s12*s13*s23 + 2D0*s13**2*s23 - 
     &      3D0*s23**2 - 1D0*s12*s23**2 + s12**2*s23**2 + 
     &      s13*s23**2 + 2D0*s12*s13*s23**2 + s13**2*s23**2 - 
     &      1D0*s23**3 + 2D0*s12*s23**3 + 2D0*s13*s23**3 + 
     &      s23**4 + 6D0*s24 - 4D0*s12*s24 - 7D0*s13*s24 + 
     &      2D0*s12*s13*s24 + 2D0*s13**2*s24 - 8D0*s23*s24 - 
     &      1D0*s12*s23*s24 + 2D0*s12**2*s23*s24 + 
     &      2D0*s13*s23*s24 + 4D0*s12*s13*s23*s24 + 
     &      2D0*s13**2*s23*s24 - 2D0*s23**2*s24 + 
     &      6D0*s12*s23**2*s24 + 6D0*s13*s23**2*s24 + 
     &      4D0*s23**3*s24 - 4D0*s24**2 - 2D0*s12*s24**2 + 
     &      2D0*s12**2*s24**2 + s13*s24**2 + 
     &      2D0*s12*s13*s24**2 + s13**2*s24**2 - 
     &      3D0*s23*s24**2 + 8D0*s12*s23*s24**2 + 
     &      6D0*s13*s23*s24**2 + 7D0*s23**2*s24**2 - 
     &      2D0*s24**3 + 4D0*s12*s24**3 + 2D0*s13*s24**3 + 
     &      6D0*s23*s24**3 + 2D0*s24**4 + 4D0*s34 - 
     &      3D0*s12*s34 - 6D0*s13*s34 + 2D0*s12*s13*s34 + 
     &      2D0*s13**2*s34 - 6D0*s23*s34 + 
     &      2D0*s12**2*s23*s34 + 5D0*s13*s23*s34 + 
     &      2D0*s12*s13*s23*s34 + 4D0*s12*s23**2*s34 + 
     &      2D0*s13*s23**2*s34 + 2D0*s23**3*s34 - 
     &      8D0*s24*s34 + s12*s24*s34 + 2D0*s12**2*s24*s34 + 
     &      5D0*s13*s24*s34 + 2D0*s23*s24*s34 + 
     &      8D0*s12*s23*s24*s34 + 4D0*s13*s23*s24*s34 + 
     &      6D0*s23**2*s24*s34 + 6D0*s12*s24**2*s34 + 
     &      2D0*s13*s24**2*s34 + 8D0*s23*s24**2*s34 + 
     &      4D0*s24**3*s34 - 2D0*s34**2 + s12*s34**2 + 
     &      s12**2*s34**2 + 2D0*s13*s34**2 + s23*s34**2 + 
     &      2D0*s12*s23*s34**2 + s23**2*s34**2 + 
     &      2D0*s24*s34**2 + 2D0*s12*s24*s34**2 + 
     &      2D0*s23*s24*s34**2 + 2D0*s24**2*s34**2 - 
     &      10D0*x4 + 7D0*s12*x4 + 13D0*s13*x4 - 
     &      6D0*s12*s13*x4 - 4D0*s13**2*x4 + 15D0*s23*x4 - 
     &      3D0*s12**2*s23*x4 - 8D0*s13*s23*x4 - 
     &      2D0*s12*s13*s23*x4 - 1D0*s13**2*s23*x4 - 
     &      8D0*s12*s23**2*x4 - 6D0*s13*s23**2*x4 - 
     &      5D0*s23**3*x4 + 14D0*s24*x4 + 3D0*s12*s24*x4 - 
     &      4D0*s12**2*s24*x4 - 7D0*s13*s24*x4 - 
     &      3D0*s12*s13*s24*x4 - 1D0*s13**2*s24*x4 + 
     &      4D0*s23*s24*x4 - 20D0*s12*s23*s24*x4 - 
     &      13D0*s13*s23*s24*x4 - 18D0*s23**2*s24*x4 + 
     &      6D0*s24**2*x4 - 14D0*s12*s24**2*x4 - 
     &      7D0*s13*s24**2*x4 - 23D0*s23*s24**2*x4 - 
     &      10D0*s24**3*x4 + 16D0*s34*x4 - 3D0*s12*s34*x4 - 
     &      3D0*s12**2*s34*x4 - 13D0*s13*s34*x4 + 
     &      s12*s13*s34*x4 + 2D0*s13**2*s34*x4 - 
     &      8D0*s23*s34*x4 - 11D0*s12*s23*s34*x4 - 
     &      2D0*s13*s23*s34*x4 - 8D0*s23**2*s34*x4 - 
     &      4D0*s24*s34*x4 - 15D0*s12*s24*s34*x4 - 
     &      3D0*s13*s24*s34*x4 - 22D0*s23*s24*s34*x4 - 
     &      16D0*s24**2*s34*x4 - 6D0*s34**2*x4 - 
     &      3D0*s12*s34**2*x4 + 2D0*s13*s34**2*x4 - 
     &      3D0*s23*s34**2*x4 - 6D0*s24*s34**2*x4 - 
     &      12D0*x4**2 + 2D0*s12*x4**2 + 2D0*s12**2*x4**2 + 
     &      8D0*s13*x4**2 + 3D0*s23*x4**2 + 
     &      9D0*s12*s23*x4**2 + 5D0*s13*s23*x4**2 + 
     &      9D0*s23**2*x4**2 - 2D0*s24*x4**2 + 
     &      13D0*s12*s24*x4**2 + 6D0*s13*s24*x4**2 + 
     &      24D0*s23*s24*x4**2 + 16D0*s24**2*x4**2 + 
     &      8D0*s34*x4**2 + 6D0*s12*s34*x4**2 - 
     &      1D0*s13*s34*x4**2 + 10D0*s23*s34*x4**2 + 
     &      16D0*s24*s34*x4**2 + 2D0*s34**2*x4**2 - 
     &      2D0*x4**3 - 3D0*s12*x4**3 - 1D0*s13*x4**3 - 
     &      7D0*s23*x4**3 - 10D0*s24*x4**3 - 4D0*s34*x4**3 + 
     &      2D0*x4**4))/
     &  ((s23 + s24 + s34 - 2D0*x4)*
     &    (s12 + s13 + s23 + s24 + s34 - 2D0*x4)*
     &    (s24 - 1D0*x4)*(s12 + s23 + s24 - 1D0*x4))


      return
      end

      double precision function grand43(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand43 = (-32D0*mb**2*(1D0 + x4)*
     &    (s12*s23 - 1D0*s12**2*s23 - 1D0*s12*s13*s23 + 
     &      2D0*s23**2 - 4D0*s12*s23**2 + s12**2*s23**2 - 
     &      3D0*s13*s23**2 + 2D0*s12*s13*s23**2 + 
     &      s13**2*s23**2 - 3D0*s23**3 + 2D0*s12*s23**3 + 
     &      2D0*s13*s23**3 + s23**4 - 2D0*s12**2*s24 - 
     &      1D0*s12*s13*s24 + 3D0*s23*s24 - 8D0*s12*s23*s24 + 
     &      2D0*s12**2*s23*s24 - 6D0*s13*s23*s24 + 
     &      4D0*s12*s13*s23*s24 + 2D0*s13**2*s23*s24 - 
     &      8D0*s23**2*s24 + 6D0*s12*s23**2*s24 + 
     &      6D0*s13*s23**2*s24 + 4D0*s23**3*s24 + 
     &      2D0*s24**2 - 8D0*s12*s24**2 + 2D0*s12**2*s24**2 - 
     &      3D0*s13*s24**2 + 2D0*s12*s13*s24**2 + 
     &      s13**2*s24**2 - 11D0*s23*s24**2 + 
     &      8D0*s12*s23*s24**2 + 6D0*s13*s23*s24**2 + 
     &      7D0*s23**2*s24**2 - 6D0*s24**3 + 4D0*s12*s24**3 + 
     &      2D0*s13*s24**3 + 6D0*s23*s24**3 + 2D0*s24**4 - 
     &      1D0*s12**2*s34 - 4D0*s12*s23*s34 + 
     &      2D0*s12**2*s23*s34 + 2D0*s12*s13*s23*s34 - 
     &      3D0*s23**2*s34 + 4D0*s12*s23**2*s34 + 
     &      2D0*s13*s23**2*s34 + 2D0*s23**3*s34 - 
     &      5D0*s12*s24*s34 + 2D0*s12**2*s24*s34 - 
     &      7D0*s23*s24*s34 + 8D0*s12*s23*s24*s34 + 
     &      4D0*s13*s23*s24*s34 + 6D0*s23**2*s24*s34 - 
     &      6D0*s24**2*s34 + 6D0*s12*s24**2*s34 + 
     &      2D0*s13*s24**2*s34 + 8D0*s23*s24**2*s34 + 
     &      4D0*s24**3*s34 + s12**2*s34**2 + 
     &      2D0*s12*s23*s34**2 + s23**2*s34**2 + 
     &      2D0*s12*s24*s34**2 + 2D0*s23*s24*s34**2 + 
     &      2D0*s24**2*s34**2 + s12**2*x4 + s12*s13*x4 - 
     &      3D0*s23*x4 + 5D0*s12*s23*x4 - 2D0*s12**2*s23*x4 + 
     &      6D0*s13*s23*x4 - 2D0*s12*s13*s23*x4 - 
     &      2D0*s13**2*s23*x4 + 8D0*s23**2*x4 - 
     &      6D0*s12*s23**2*x4 - 6D0*s13*s23**2*x4 - 
     &      4D0*s23**3*x4 - 4D0*s24*x4 + 9D0*s12*s24*x4 - 
     &      2D0*s12**2*s24*x4 + 6D0*s13*s24*x4 - 
     &      2D0*s12*s13*s24*x4 - 2D0*s13**2*s24*x4 + 
     &      17D0*s23*s24*x4 - 11D0*s12*s23*s24*x4 - 
     &      11D0*s13*s23*s24*x4 - 11D0*s23**2*s24*x4 + 
     &      12D0*s24**2*x4 - 8D0*s12*s24**2*x4 - 
     &      5D0*s13*s24**2*x4 - 13D0*s23*s24**2*x4 - 
     &      6D0*s24**3*x4 + 5D0*s12*s34*x4 - 
     &      2D0*s12**2*s34*x4 + 7D0*s23*s34*x4 - 
     &      8D0*s12*s23*s34*x4 - 4D0*s13*s23*s34*x4 - 
     &      6D0*s23**2*s34*x4 + 12D0*s24*s34*x4 - 
     &      9D0*s12*s24*s34*x4 - 4D0*s13*s24*s34*x4 - 
     &      15D0*s23*s24*s34*x4 - 10D0*s24**2*s34*x4 - 
     &      2D0*s12*s34**2*x4 - 2D0*s23*s34**2*x4 - 
     &      4D0*s24*s34**2*x4 + 2D0*x4**2 - 1D0*s12*x4**2 + 
     &      s12**2*x4**2 - 3D0*s13*x4**2 + s13**2*x4**2 - 
     &      6D0*s23*x4**2 + 3D0*s12*s23*x4**2 + 
     &      5D0*s13*s23*x4**2 + 4D0*s23**2*x4**2 - 
     &      6D0*s24*x4**2 + 3D0*s12*s24*x4**2 + 
     &      4D0*s13*s24*x4**2 + 6D0*s23*s24*x4**2 + 
     &      4D0*s24**2*x4**2 - 6D0*s34*x4**2 + 
     &      3D0*s12*s34*x4**2 + 2D0*s13*s34*x4**2 + 
     &      7D0*s23*s34*x4**2 + 8D0*s24*s34*x4**2 + 
     &      2D0*s34**2*x4**2 + s12*x4**3 - 1D0*s13*x4**3 + 
     &      s23*x4**3 + 2D0*s24*x4**3 - 2D0*s34*x4**3 - 
     &      2D0*x4**4))/
     &  ((-1D0 + s24)*(-1D0 + s12 + s23 + s24)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4)*
     &    (-1D0 + s12 + s13 + s23 + s24 + s34 - 1D0*x4))
                  

      return
      end

      double precision function grand45(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand45 = (64D0*mb**2*(1D0 + x4)*
     &    (1D0 - 1D0*s23 - 1D0*s24 - 1D0*s34 + x4)*
     &    (s23*s24 - 1D0*s12*s23*s24 - 1D0*s23**2*s24 + 
     &      s24**2 - 1D0*s12*s24**2 - 2D0*s23*s24**2 - 
     &      1D0*s24**3 - 1D0*s12*s24*s34 - 1D0*s23*s24*s34 - 
     &      1D0*s24**2*s34 - 1D0*s23*x4 + s12*s23*x4 - 
     &      2D0*s13*s23*x4 + s23**2*x4 + 3D0*s12*s24*x4 - 
     &      2D0*s13*s24*x4 + 2D0*s23*s24*x4 + s24**2*x4 + 
     &      s12*s34*x4 - 2D0*s13*s34*x4 + s23*s34*x4 + 
     &      3D0*x4**2 - 2D0*s12*x4**2 + 4D0*s13*x4**2 - 
     &      4D0*s23*x4**2 - 3D0*s24*x4**2 - 3D0*s34*x4**2 + 
     &      3D0*x4**3))/
     &  ((-1D0*s24 + x4)**2*
     &    (-1D0*s23 - 1D0*s24 - 1D0*s34 + 2D0*x4)**2)

      return
      end

      double precision function grand46(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand46 = (-16D0*mb**2*(2D0*s12*s23*s24 - 2D0*s13*s23*s24 + 
     &      8D0*s24**2 + 2D0*s12*s24**2 - 2D0*s13*s24**2 - 
     &      17D0*s23*s24**2 + 9D0*s23**2*s24**2 - 
     &      17D0*s24**3 + 18D0*s23*s24**3 + 9D0*s24**4 + 
     &      s24*s34 + 2D0*s12*s24*s34 - 2D0*s13*s24*s34 - 
     &      1D0*s23*s24*s34 - 18D0*s24**2*s34 + 
     &      18D0*s23*s24**2*s34 + 18D0*s24**3*s34 - 
     &      1D0*s24*s34**2 + 9D0*s24**2*s34**2 + 2D0*s23*x4 - 
     &      6D0*s12*s23*x4 + 2D0*s13*s23*x4 - 2D0*s23**2*x4 - 
     &      18D0*s24*x4 - 20D0*s12*s24*x4 + 7D0*s13*s24*x4 + 
     &      34D0*s23*s24*x4 + 14D0*s12*s23*s24*x4 + 
     &      s13*s23*s24*x4 - 18D0*s23**2*s24*x4 + 
     &      64D0*s24**2*x4 + 14D0*s12*s24**2*x4 + 
     &      s13*s24**2*x4 - 74D0*s23*s24**2*x4 + 
     &      9D0*s23**2*s24**2*x4 - 56D0*s24**3*x4 + 
     &      18D0*s23*s24**3*x4 + 9D0*s24**4*x4 - 1D0*s34*x4 - 
     &      6D0*s12*s34*x4 + 2D0*s13*s34*x4 - 
     &      1D0*s23*s34*x4 + 39D0*s24*s34*x4 + 
     &      14D0*s12*s24*s34*x4 + s13*s24*s34*x4 - 
     &      37D0*s23*s24*s34*x4 - 75D0*s24**2*s34*x4 + 
     &      18D0*s23*s24**2*s34*x4 + 18D0*s24**3*s34*x4 + 
     &      s34**2*x4 - 19D0*s24*s34**2*x4 + 
     &      9D0*s24**2*s34**2*x4 + 10D0*x4**2 + 
     &      24D0*s12*x4**2 - 5D0*s13*x4**2 - 21D0*s23*x4**2 - 
     &      12D0*s12*s23*x4**2 - 1D0*s13*s23*x4**2 + 
     &      13D0*s23**2*x4**2 - 76D0*s24*x4**2 - 
     &      32D0*s12*s24*x4**2 - 5D0*s13*s24*x4**2 + 
     &      97D0*s23*s24*x4**2 + 2D0*s12*s23*s24*x4**2 + 
     &      s13*s23*s24*x4**2 - 18D0*s23**2*s24*x4**2 + 
     &      112D0*s24**2*x4**2 + 2D0*s12*s24**2*x4**2 + 
     &      s13*s24**2*x4**2 - 53D0*s23*s24**2*x4**2 - 
     &      35D0*s24**3*x4**2 - 21D0*s34*x4**2 - 
     &      12D0*s12*s34*x4**2 - 1D0*s13*s34*x4**2 + 
     &      23D0*s23*s34*x4**2 + 93D0*s24*s34*x4**2 + 
     &      2D0*s12*s24*s34*x4**2 + s13*s24*s34*x4**2 - 
     &      34D0*s23*s24*s34*x4**2 - 51D0*s24**2*s34*x4**2 + 
     &      10D0*s34**2*x4**2 - 16D0*s24*s34**2*x4**2 + 
     &      29D0*x4**3 + 12D0*s12*x4**3 + 4D0*s13*x4**3 - 
     &      39D0*s23*x4**3 - 1D0*s13*s23*x4**3 + 
     &      7D0*s23**2*x4**3 - 91D0*s24*x4**3 - 
     &      2D0*s12*s24*x4**3 - 2D0*s13*s24*x4**3 + 
     &      49D0*s23*s24*x4**3 + 50D0*s24**2*x4**3 - 
     &      36D0*s34*x4**3 - 1D0*s13*s34*x4**3 + 
     &      14D0*s23*s34*x4**3 + 47D0*s24*s34*x4**3 + 
     &      7D0*s34**2*x4**3 + 26D0*x4**4 + s13*x4**4 - 
     &      14D0*s23*x4**4 - 31D0*s24*x4**4 - 
     &      14D0*s34*x4**4 + 7D0*x4**5))/
     &  ((-1D0 + s24)*(s23 + s24 + s34 - 2D0*x4)*
     &    (s24 - 1D0*x4)*(-1D0 + s23 + s24 + s34 - 1D0*x4))
                  

      return
      end

      double precision function grand47(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand47 = (-16D0*mb**2*(2D0*s12*s23*s24 - 2D0*s13*s23*s24 + 
     &      8D0*s24**2 + 2D0*s12*s24**2 - 2D0*s13*s24**2 - 
     &      17D0*s23*s24**2 + 9D0*s23**2*s24**2 - 
     &      17D0*s24**3 + 18D0*s23*s24**3 + 9D0*s24**4 + 
     &      s24*s34 + 2D0*s12*s24*s34 - 2D0*s13*s24*s34 - 
     &      1D0*s23*s24*s34 - 18D0*s24**2*s34 + 
     &      18D0*s23*s24**2*s34 + 18D0*s24**3*s34 - 
     &      1D0*s24*s34**2 + 9D0*s24**2*s34**2 + 2D0*s23*x4 - 
     &      6D0*s12*s23*x4 + 2D0*s13*s23*x4 - 2D0*s23**2*x4 - 
     &      18D0*s24*x4 - 20D0*s12*s24*x4 + 7D0*s13*s24*x4 + 
     &      34D0*s23*s24*x4 + 14D0*s12*s23*s24*x4 + 
     &      s13*s23*s24*x4 - 18D0*s23**2*s24*x4 + 
     &      64D0*s24**2*x4 + 14D0*s12*s24**2*x4 + 
     &      s13*s24**2*x4 - 74D0*s23*s24**2*x4 + 
     &      9D0*s23**2*s24**2*x4 - 56D0*s24**3*x4 + 
     &      18D0*s23*s24**3*x4 + 9D0*s24**4*x4 - 1D0*s34*x4 - 
     &      6D0*s12*s34*x4 + 2D0*s13*s34*x4 - 
     &      1D0*s23*s34*x4 + 39D0*s24*s34*x4 + 
     &      14D0*s12*s24*s34*x4 + s13*s24*s34*x4 - 
     &      37D0*s23*s24*s34*x4 - 75D0*s24**2*s34*x4 + 
     &      18D0*s23*s24**2*s34*x4 + 18D0*s24**3*s34*x4 + 
     &      s34**2*x4 - 19D0*s24*s34**2*x4 + 
     &      9D0*s24**2*s34**2*x4 + 10D0*x4**2 + 
     &      24D0*s12*x4**2 - 5D0*s13*x4**2 - 21D0*s23*x4**2 - 
     &      12D0*s12*s23*x4**2 - 1D0*s13*s23*x4**2 + 
     &      13D0*s23**2*x4**2 - 76D0*s24*x4**2 - 
     &      32D0*s12*s24*x4**2 - 5D0*s13*s24*x4**2 + 
     &      97D0*s23*s24*x4**2 + 2D0*s12*s23*s24*x4**2 + 
     &      s13*s23*s24*x4**2 - 18D0*s23**2*s24*x4**2 + 
     &      112D0*s24**2*x4**2 + 2D0*s12*s24**2*x4**2 + 
     &      s13*s24**2*x4**2 - 53D0*s23*s24**2*x4**2 - 
     &      35D0*s24**3*x4**2 - 21D0*s34*x4**2 - 
     &      12D0*s12*s34*x4**2 - 1D0*s13*s34*x4**2 + 
     &      23D0*s23*s34*x4**2 + 93D0*s24*s34*x4**2 + 
     &      2D0*s12*s24*s34*x4**2 + s13*s24*s34*x4**2 - 
     &      34D0*s23*s24*s34*x4**2 - 51D0*s24**2*s34*x4**2 + 
     &      10D0*s34**2*x4**2 - 16D0*s24*s34**2*x4**2 + 
     &      29D0*x4**3 + 12D0*s12*x4**3 + 4D0*s13*x4**3 - 
     &      39D0*s23*x4**3 - 1D0*s13*s23*x4**3 + 
     &      7D0*s23**2*x4**3 - 91D0*s24*x4**3 - 
     &      2D0*s12*s24*x4**3 - 2D0*s13*s24*x4**3 + 
     &      49D0*s23*s24*x4**3 + 50D0*s24**2*x4**3 - 
     &      36D0*s34*x4**3 - 1D0*s13*s34*x4**3 + 
     &      14D0*s23*s34*x4**3 + 47D0*s24*s34*x4**3 + 
     &      7D0*s34**2*x4**3 + 26D0*x4**4 + s13*x4**4 - 
     &      14D0*s23*x4**4 - 31D0*s24*x4**4 - 
     &      14D0*s34*x4**4 + 7D0*x4**5))/
     &  ((-1D0 + s24)*(s23 + s24 + s34 - 2D0*x4)*
     &    (s24 - 1D0*x4)*(-1D0 + s23 + s24 + s34 - 1D0*x4))
                  

      return
      end

      double precision function grand48(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand48 = (64D0*mb**2*(s24 - 1D0*x4)*(1D0 + x4)*
     &    (s12 - 2D0*s23 - 1D0*s12*s23 + 3D0*s24 - 
     &      2D0*s12*s24 - 1D0*s13*s24 + 2D0*s23*s24 + 
     &      s12*s23*s24 + s13*s23*s24 + s23**2*s24 + 
     &      s12*s24**2 + s13*s24**2 + 2D0*s23*s24**2 + 
     &      s24**3 - 1D0*s12*s34 + s12*s24*s34 + 
     &      s13*s24*s34 + 2D0*s23*s24*s34 + 2D0*s24**2*s34 + 
     &      s24*s34**2 - 3D0*x4 + s12*x4 + s13*x4 - 
     &      1D0*s13*s23*x4 - 1D0*s23**2*x4 - 1D0*s12*s24*x4 - 
     &      2D0*s13*s24*x4 - 4D0*s23*s24*x4 - 3D0*s24**2*x4 - 
     &      1D0*s13*s34*x4 - 2D0*s23*s34*x4 - 
     &      4D0*s24*s34*x4 - 1D0*s34**2*x4 + s13*x4**2 + 
     &      2D0*s23*x4**2 + 3D0*s24*x4**2 + 2D0*s34*x4**2 - 
     &      1D0*x4**3))/
     &  ((-1D0 + s24)**2*(-1D0 + s23 + s24 + s34 - 1D0*x4)**2)
                  

      return
      end

      double precision function grand50(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand50 = (64D0*mb**2*(-1D0 + s12 + s13 + s23 + s24 + s34 - 
     &      1D0*x4)*(1D0 + x4)*
     &    (-2D0 + 3D0*s13 - 1D0*s13**2 + 3D0*s23 - 
     &      2D0*s13*s23 - 1D0*s23**2 + 2D0*s24 - 
     &      1D0*s13*s24 - 1D0*s23*s24 + 3D0*s34 - 
     &      2D0*s13*s34 - 2D0*s23*s34 - 1D0*s24*s34 - 
     &      1D0*s34**2 - 5D0*x4 + 4D0*s13*x4 + s13**2*x4 + 
     &      4D0*s23*x4 + s13*s23*x4 + 3D0*s24*x4 + 
     &      4D0*s34*x4 + s13*s34*x4 - 3D0*x4**2 - 
     &      1D0*s13*x4**2))/
     &  ((s12 + s13 + s23 + s24 + s34 - 2D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)**2*(-1D0*s24 + x4))
                  

      return
      end

      double precision function grand51(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand51 = (-64D0*mb**2*(1D0 + x4)*(-1D0*s24 + x4)*
     &    (-2D0*s12 + s12*s13 + s12*s23 - 2D0*s24 + s13*s24 + 
     &      s23*s24 + s12*s34 + s24*s34 + 2D0*x4 - 
     &      3D0*s12*x4 - 1D0*s13*x4 - 1D0*s23*x4 + 
     &      s13*s23*x4 + s23**2*x4 - 3D0*s24*x4 - 
     &      1D0*s34*x4 + s23*s34*x4 + 3D0*x4**2 - 
     &      1D0*s23*x4**2))/
     &  ((-1D0 + s24)*(s13 + s23 + s34 - 1D0*x4)**2*
     &    (-1D0 + s12 + s13 + s23 + s24 + s34 - 1D0*x4))
                  
      return
      end

      double precision function grand53(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand53 = (64D0*mb**2*(1D0 + x4)*
     &    (-2D0 + 2D0*s13 + s13**2 + 2D0*s23 + s13*s23 + 
     &      2D0*s24 + 2D0*s34 + s13*s34 - 2D0*x4 - 1D0*s13*x4)
     &     *(s12*s24 - 2D0*x4 - 1D0*s12*x4 + 2D0*s13*x4 + 
     &      2D0*s23*x4 + 2D0*s24*x4 + 2D0*s34*x4 - 2D0*x4**2))
     &   /((s13 + s23 + s34 - 1D0*x4)**2*(-1D0*s24 + x4)**2)
                  
      return
      end

      double precision function grand54(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand54 = (-8D0*mb**2*(-12D0*s24 - 12D0*s12*s24 + 
     &      18D0*s13*s24 + 6D0*s12*s13*s24 - 6D0*s13**2*s24 + 
     &      18D0*s23*s24 + 6D0*s12*s23*s24 - 
     &      11D0*s13*s23*s24 - 1D0*s12*s13*s23*s24 - 
     &      1D0*s13**2*s23*s24 - 5D0*s23**2*s24 - 
     &      1D0*s12*s23**2*s24 - 2D0*s13*s23**2*s24 - 
     &      1D0*s23**3*s24 + 28D0*s24**2 + 4D0*s12*s24**2 - 
     &      22D0*s13*s24**2 - 9D0*s13**2*s24**2 - 
     &      22D0*s23*s24**2 - 10D0*s13*s23*s24**2 - 
     &      1D0*s23**2*s24**2 - 16D0*s24**3 + 18D0*s24*s34 + 
     &      6D0*s12*s24*s34 - 12D0*s13*s24*s34 - 
     &      1D0*s12*s13*s24*s34 - 11D0*s23*s24*s34 - 
     &      2D0*s12*s23*s24*s34 - 2D0*s13*s23*s24*s34 - 
     &      2D0*s23**2*s24*s34 - 22D0*s24**2*s34 - 
     &      9D0*s13*s24**2*s34 - 1D0*s23*s24**2*s34 - 
     &      6D0*s24*s34**2 - 1D0*s12*s24*s34**2 - 
     &      1D0*s23*s24*s34**2 + 12D0*x4 + 36D0*s12*x4 - 
     &      18D0*s13*x4 - 18D0*s12*s13*x4 + 6D0*s13**2*x4 - 
     &      18D0*s23*x4 - 18D0*s12*s23*x4 + 13D0*s13*s23*x4 - 
     &      1D0*s12*s13*s23*x4 - 1D0*s13**2*s23*x4 + 
     &      7D0*s23**2*x4 - 1D0*s12*s23**2*x4 - 
     &      2D0*s13*s23**2*x4 - 1D0*s23**3*x4 - 54D0*s24*x4 - 
     &      62D0*s12*s24*x4 + 36D0*s13*s24*x4 + 
     &      31D0*s12*s13*s24*x4 + 24D0*s13**2*s24*x4 + 
     &      35D0*s23*s24*x4 + 32D0*s12*s23*s24*x4 + 
     &      32D0*s13*s23*s24*x4 - 1D0*s12*s13*s23*s24*x4 - 
     &      1D0*s13**2*s23*s24*x4 + 8D0*s23**2*s24*x4 - 
     &      1D0*s12*s23**2*s24*x4 - 2D0*s13*s23**2*s24*x4 - 
     &      1D0*s23**3*s24*x4 + 62D0*s24**2*x4 + 
     &      4D0*s12*s24**2*x4 - 1D0*s13*s24**2*x4 - 
     &      9D0*s13**2*s24**2*x4 - 9D0*s23*s24**2*x4 - 
     &      10D0*s13*s23*s24**2*x4 - 1D0*s23**2*s24**2*x4 - 
     &      16D0*s24**3*x4 - 18D0*s34*x4 - 18D0*s12*s34*x4 + 
     &      12D0*s13*s34*x4 - 1D0*s12*s13*s34*x4 + 
     &      13D0*s23*s34*x4 - 2D0*s12*s23*s34*x4 - 
     &      2D0*s13*s23*s34*x4 - 2D0*s23**2*s34*x4 + 
     &      36D0*s24*s34*x4 + 32D0*s12*s24*s34*x4 + 
     &      30D0*s13*s24*s34*x4 - 1D0*s12*s13*s24*s34*x4 + 
     &      14D0*s23*s24*s34*x4 - 2D0*s12*s23*s24*s34*x4 - 
     &      2D0*s13*s23*s24*s34*x4 - 2D0*s23**2*s24*s34*x4 - 
     &      10D0*s24**2*s34*x4 - 9D0*s13*s24**2*s34*x4 - 
     &      1D0*s23*s24**2*s34*x4 + 6D0*s34**2*x4 - 
     &      1D0*s12*s34**2*x4 - 1D0*s23*s34**2*x4 + 
     &      6D0*s24*s34**2*x4 - 1D0*s12*s24*s34**2*x4 - 
     &      1D0*s23*s24*s34**2*x4 + 26D0*x4**2 + 
     &      54D0*s12*x4**2 - 14D0*s13*x4**2 - 
     &      17D0*s12*s13*x4**2 - 15D0*s13**2*x4**2 - 
     &      15D0*s23*x4**2 - 16D0*s12*s23*x4**2 - 
     &      22D0*s13*s23*x4**2 + 3D0*s12*s13*s23*x4**2 + 
     &      3D0*s13**2*s23*x4**2 - 7D0*s23**2*x4**2 + 
     &      3D0*s12*s23**2*x4**2 + 6D0*s13*s23**2*x4**2 + 
     &      3D0*s23**3*x4**2 - 66D0*s24*x4**2 - 
     &      43D0*s12*s24*x4**2 - 8D0*s13*s24*x4**2 + 
     &      s12*s13*s24*x4**2 + 18D0*s13**2*s24*x4**2 + 
     &      9D0*s23*s24*x4**2 + 2D0*s12*s23*s24*x4**2 + 
     &      23D0*s13*s23*s24*x4**2 + 5D0*s23**2*s24*x4**2 + 
     &      38D0*s24**2*x4**2 + 9D0*s13*s24**2*x4**2 + 
     &      s23*s24**2*x4**2 - 14D0*s34*x4**2 - 
     &      16D0*s12*s34*x4**2 - 21D0*s13*s34*x4**2 + 
     &      3D0*s12*s13*s34*x4**2 - 13D0*s23*s34*x4**2 + 
     &      6D0*s12*s23*s34*x4**2 + 6D0*s13*s23*s34*x4**2 + 
     &      6D0*s23**2*s34*x4**2 + 10D0*s24*s34*x4**2 + 
     &      2D0*s12*s24*s34*x4**2 + 18D0*s13*s24*s34*x4**2 + 
     &      5D0*s23*s24*s34*x4**2 - 6D0*s34**2*x4**2 + 
     &      3D0*s12*s34**2*x4**2 + 3D0*s23*s34**2*x4**2 + 
     &      20D0*x4**3 + 17D0*s12*x4**3 + 9D0*s13*x4**3 - 
     &      3D0*s12*s13*x4**3 - 9D0*s13**2*x4**3 + 
     &      2D0*s23*x4**3 - 6D0*s12*s23*x4**3 - 
     &      15D0*s13*s23*x4**3 - 6D0*s23**2*x4**3 - 
     &      28D0*s24*x4**3 - 1D0*s12*s24*x4**3 - 
     &      18D0*s13*s24*x4**3 - 4D0*s23*s24*x4**3 - 
     &      6D0*s12*s34*x4**3 - 9D0*s13*s34*x4**3 - 
     &      6D0*s23*s34*x4**3 + 6D0*x4**4 + 3D0*s12*x4**4 + 
     &      9D0*s13*x4**4 + 3D0*s23*x4**4))/
     &  ((-1D0 + s24)*(s13 + s23 + s34 - 1D0*x4)**2*
     &    (-1D0*s24 + x4))
                  
      return
      end

      double precision function grand55(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand55 = (-8D0*mb**2*(-12D0*s24 - 12D0*s12*s24 + 
     &      18D0*s13*s24 + 6D0*s12*s13*s24 - 6D0*s13**2*s24 + 
     &      18D0*s23*s24 + 6D0*s12*s23*s24 - 
     &      11D0*s13*s23*s24 - 1D0*s12*s13*s23*s24 - 
     &      1D0*s13**2*s23*s24 - 5D0*s23**2*s24 - 
     &      1D0*s12*s23**2*s24 - 2D0*s13*s23**2*s24 - 
     &      1D0*s23**3*s24 + 28D0*s24**2 + 4D0*s12*s24**2 - 
     &      22D0*s13*s24**2 - 9D0*s13**2*s24**2 - 
     &      22D0*s23*s24**2 - 10D0*s13*s23*s24**2 - 
     &      1D0*s23**2*s24**2 - 16D0*s24**3 + 18D0*s24*s34 + 
     &      6D0*s12*s24*s34 - 12D0*s13*s24*s34 - 
     &      1D0*s12*s13*s24*s34 - 11D0*s23*s24*s34 - 
     &      2D0*s12*s23*s24*s34 - 2D0*s13*s23*s24*s34 - 
     &      2D0*s23**2*s24*s34 - 22D0*s24**2*s34 - 
     &      9D0*s13*s24**2*s34 - 1D0*s23*s24**2*s34 - 
     &      6D0*s24*s34**2 - 1D0*s12*s24*s34**2 - 
     &      1D0*s23*s24*s34**2 + 12D0*x4 + 36D0*s12*x4 - 
     &      18D0*s13*x4 - 18D0*s12*s13*x4 + 6D0*s13**2*x4 - 
     &      18D0*s23*x4 - 18D0*s12*s23*x4 + 13D0*s13*s23*x4 - 
     &      1D0*s12*s13*s23*x4 - 1D0*s13**2*s23*x4 + 
     &      7D0*s23**2*x4 - 1D0*s12*s23**2*x4 - 
     &      2D0*s13*s23**2*x4 - 1D0*s23**3*x4 - 54D0*s24*x4 - 
     &      62D0*s12*s24*x4 + 36D0*s13*s24*x4 + 
     &      31D0*s12*s13*s24*x4 + 24D0*s13**2*s24*x4 + 
     &      35D0*s23*s24*x4 + 32D0*s12*s23*s24*x4 + 
     &      32D0*s13*s23*s24*x4 - 1D0*s12*s13*s23*s24*x4 - 
     &      1D0*s13**2*s23*s24*x4 + 8D0*s23**2*s24*x4 - 
     &      1D0*s12*s23**2*s24*x4 - 2D0*s13*s23**2*s24*x4 - 
     &      1D0*s23**3*s24*x4 + 62D0*s24**2*x4 + 
     &      4D0*s12*s24**2*x4 - 1D0*s13*s24**2*x4 - 
     &      9D0*s13**2*s24**2*x4 - 9D0*s23*s24**2*x4 - 
     &      10D0*s13*s23*s24**2*x4 - 1D0*s23**2*s24**2*x4 - 
     &      16D0*s24**3*x4 - 18D0*s34*x4 - 18D0*s12*s34*x4 + 
     &      12D0*s13*s34*x4 - 1D0*s12*s13*s34*x4 + 
     &      13D0*s23*s34*x4 - 2D0*s12*s23*s34*x4 - 
     &      2D0*s13*s23*s34*x4 - 2D0*s23**2*s34*x4 + 
     &      36D0*s24*s34*x4 + 32D0*s12*s24*s34*x4 + 
     &      30D0*s13*s24*s34*x4 - 1D0*s12*s13*s24*s34*x4 + 
     &      14D0*s23*s24*s34*x4 - 2D0*s12*s23*s24*s34*x4 - 
     &      2D0*s13*s23*s24*s34*x4 - 2D0*s23**2*s24*s34*x4 - 
     &      10D0*s24**2*s34*x4 - 9D0*s13*s24**2*s34*x4 - 
     &      1D0*s23*s24**2*s34*x4 + 6D0*s34**2*x4 - 
     &      1D0*s12*s34**2*x4 - 1D0*s23*s34**2*x4 + 
     &      6D0*s24*s34**2*x4 - 1D0*s12*s24*s34**2*x4 - 
     &      1D0*s23*s24*s34**2*x4 + 26D0*x4**2 + 
     &      54D0*s12*x4**2 - 14D0*s13*x4**2 - 
     &      17D0*s12*s13*x4**2 - 15D0*s13**2*x4**2 - 
     &      15D0*s23*x4**2 - 16D0*s12*s23*x4**2 - 
     &      22D0*s13*s23*x4**2 + 3D0*s12*s13*s23*x4**2 + 
     &      3D0*s13**2*s23*x4**2 - 7D0*s23**2*x4**2 + 
     &      3D0*s12*s23**2*x4**2 + 6D0*s13*s23**2*x4**2 + 
     &      3D0*s23**3*x4**2 - 66D0*s24*x4**2 - 
     &      43D0*s12*s24*x4**2 - 8D0*s13*s24*x4**2 + 
     &      s12*s13*s24*x4**2 + 18D0*s13**2*s24*x4**2 + 
     &      9D0*s23*s24*x4**2 + 2D0*s12*s23*s24*x4**2 + 
     &      23D0*s13*s23*s24*x4**2 + 5D0*s23**2*s24*x4**2 + 
     &      38D0*s24**2*x4**2 + 9D0*s13*s24**2*x4**2 + 
     &      s23*s24**2*x4**2 - 14D0*s34*x4**2 - 
     &      16D0*s12*s34*x4**2 - 21D0*s13*s34*x4**2 + 
     &      3D0*s12*s13*s34*x4**2 - 13D0*s23*s34*x4**2 + 
     &      6D0*s12*s23*s34*x4**2 + 6D0*s13*s23*s34*x4**2 + 
     &      6D0*s23**2*s34*x4**2 + 10D0*s24*s34*x4**2 + 
     &      2D0*s12*s24*s34*x4**2 + 18D0*s13*s24*s34*x4**2 + 
     &      5D0*s23*s24*s34*x4**2 - 6D0*s34**2*x4**2 + 
     &      3D0*s12*s34**2*x4**2 + 3D0*s23*s34**2*x4**2 + 
     &      20D0*x4**3 + 17D0*s12*x4**3 + 9D0*s13*x4**3 - 
     &      3D0*s12*s13*x4**3 - 9D0*s13**2*x4**3 + 
     &      2D0*s23*x4**3 - 6D0*s12*s23*x4**3 - 
     &      15D0*s13*s23*x4**3 - 6D0*s23**2*x4**3 - 
     &      28D0*s24*x4**3 - 1D0*s12*s24*x4**3 - 
     &      18D0*s13*s24*x4**3 - 4D0*s23*s24*x4**3 - 
     &      6D0*s12*s34*x4**3 - 9D0*s13*s34*x4**3 - 
     &      6D0*s23*s34*x4**3 + 6D0*x4**4 + 3D0*s12*x4**4 + 
     &      9D0*s13*x4**4 + 3D0*s23*x4**4))/
     &  ((-1D0 + s24)*(s13 + s23 + s34 - 1D0*x4)**2*
     &    (-1D0*s24 + x4))
                  
      return
      end

      double precision function grand58(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand58 = (32D0*mb**2*(1D0 + x4)*
     &    (-4D0 + 6D0*s12 - 2D0*s12**2 + 12D0*s13 - 
     &      10D0*s12*s13 - 10D0*s13**2 + 2D0*s12**2*s13**2 + 
     &      4D0*s12*s13**3 + 2D0*s13**4 + 10D0*s23 - 
     &      9D0*s12*s23 + s12**2*s23 - 17D0*s13*s23 + 
     &      2D0*s12*s13*s23 + 2D0*s12**2*s13*s23 + 
     &      s13**2*s23 + 8D0*s12*s13**2*s23 + 
     &      6D0*s13**3*s23 - 7D0*s23**2 + s12*s23**2 + 
     &      s12**2*s23**2 + s13*s23**2 + 6D0*s12*s13*s23**2 + 
     &      7D0*s13**2*s23**2 + 2D0*s12*s23**3 + 
     &      4D0*s13*s23**3 + s23**4 + 10D0*s24 - 
     &      10D0*s12*s24 + 2D0*s12**2*s24 - 16D0*s13*s24 + 
     &      3D0*s12*s13*s24 + 2D0*s12**2*s13*s24 + 
     &      s13**2*s24 + 6D0*s12*s13**2*s24 + 
     &      4D0*s13**3*s24 - 15D0*s23*s24 + 5D0*s12*s23*s24 + 
     &      s12**2*s23*s24 + 3D0*s13*s23*s24 + 
     &      10D0*s12*s13*s23*s24 + 11D0*s13**2*s23*s24 + 
     &      2D0*s23**2*s24 + 4D0*s12*s23**2*s24 + 
     &      10D0*s13*s23**2*s24 + 3D0*s23**3*s24 - 
     &      8D0*s24**2 + 4D0*s12*s24**2 + 3D0*s13*s24**2 + 
     &      3D0*s12*s13*s24**2 + 4D0*s13**2*s24**2 + 
     &      4D0*s23*s24**2 + 2D0*s12*s23*s24**2 + 
     &      7D0*s13*s23*s24**2 + 3D0*s23**2*s24**2 + 
     &      2D0*s24**3 + s13*s24**3 + s23*s24**3 + 8D0*s34 - 
     &      8D0*s12*s34 + s12**2*s34 - 14D0*s13*s34 + 
     &      3D0*s12*s13*s34 + 2D0*s12**2*s13*s34 + 
     &      2D0*s13**2*s34 + 6D0*s12*s13**2*s34 + 
     &      4D0*s13**3*s34 - 12D0*s23*s34 + 3D0*s12*s23*s34 + 
     &      2D0*s12**2*s23*s34 + 5D0*s13*s23*s34 + 
     &      8D0*s12*s13*s23*s34 + 8D0*s13**2*s23*s34 + 
     &      2D0*s23**2*s34 + 4D0*s12*s23**2*s34 + 
     &      6D0*s13*s23**2*s34 + 2D0*s23**3*s34 - 
     &      12D0*s24*s34 + 5D0*s12*s24*s34 + s12**2*s24*s34 + 
     &      4D0*s13*s24*s34 + 5D0*s12*s13*s24*s34 + 
     &      6D0*s13**2*s24*s34 + 6D0*s23*s24*s34 + 
     &      5D0*s12*s23*s24*s34 + 10D0*s13*s23*s24*s34 + 
     &      4D0*s23**2*s24*s34 + 4D0*s24**2*s34 + 
     &      s12*s24**2*s34 + 3D0*s13*s24**2*s34 + 
     &      2D0*s23*s24**2*s34 - 4D0*s34**2 + 
     &      2D0*s12*s34**2 + s12**2*s34**2 + 2D0*s13*s34**2 + 
     &      2D0*s12*s13*s34**2 + 2D0*s13**2*s34**2 + 
     &      2D0*s23*s34**2 + 2D0*s12*s23*s34**2 + 
     &      2D0*s13*s23*s34**2 + s23**2*s34**2 + 
     &      2D0*s24*s34**2 + s12*s24*s34**2 + 
     &      2D0*s13*s24*s34**2 + s23*s24*s34**2 - 14D0*x4 + 
     &      14D0*s12*x4 - 3D0*s12**2*x4 + 22D0*s13*x4 - 
     &      4D0*s12*s13*x4 - 2D0*s12**2*s13*x4 + s13**2*x4 - 
     &      10D0*s12*s13**2*x4 - 8D0*s13**3*x4 + 
     &      23D0*s23*x4 - 9D0*s12*s23*x4 - 
     &      1D0*s12**2*s23*x4 - 6D0*s13*s23*x4 - 
     &      11D0*s12*s13*s23*x4 - 18D0*s13**2*s23*x4 - 
     &      6D0*s23**2*x4 - 4D0*s12*s23**2*x4 - 
     &      13D0*s13*s23**2*x4 - 3D0*s23**3*x4 + 
     &      24D0*s24*x4 - 13D0*s12*s24*x4 + s12**2*s24*x4 - 
     &      10D0*s13*s24*x4 - 7D0*s12*s13*s24*x4 - 
     &      13D0*s13**2*s24*x4 - 16D0*s23*s24*x4 - 
     &      3D0*s12*s23*s24*x4 - 19D0*s13*s23*s24*x4 - 
     &      6D0*s23**2*s24*x4 - 10D0*s24**2*x4 + 
     &      s12*s24**2*x4 - 5D0*s13*s24**2*x4 - 
     &      3D0*s23*s24**2*x4 + 20D0*s34*x4 - 
     &      9D0*s12*s34*x4 - 1D0*s12**2*s34*x4 - 
     &      8D0*s13*s34*x4 - 8D0*s12*s13*s34*x4 - 
     &      12D0*s13**2*s34*x4 - 14D0*s23*s34*x4 - 
     &      5D0*s12*s23*s34*x4 - 15D0*s13*s23*s34*x4 - 
     &      4D0*s23**2*s34*x4 - 16D0*s24*s34*x4 - 
     &      1D0*s12*s24*s34*x4 - 10D0*s13*s24*s34*x4 - 
     &      4D0*s23*s24*s34*x4 - 6D0*s34**2*x4 - 
     &      1D0*s12*s34**2*x4 - 4D0*s13*s34**2*x4 - 
     &      1D0*s23*s34**2*x4 - 16D0*x4**2 + 9D0*s12*x4**2 + 
     &      5D0*s13*x4**2 + 5D0*s12*s13*x4**2 + 
     &      11D0*s13**2*x4**2 + 12D0*s23*x4**2 + 
     &      s12*s23*x4**2 + 14D0*s13*s23*x4**2 + 
     &      3D0*s23**2*x4**2 + 14D0*s24*x4**2 - 
     &      2D0*s12*s24*x4**2 + 9D0*s13*s24*x4**2 + 
     &      3D0*s23*s24*x4**2 + 12D0*s34*x4**2 + 
     &      9D0*s13*s34*x4**2 + 2D0*s23*s34*x4**2 - 
     &      6D0*x4**3 + s12*x4**3 - 5D0*s13*x4**3 - 
     &      1D0*s23*x4**3))/
     &  ((s12 + s13 + s23 + s24 + s34 - 2D0*x4)*
     &    (s24 - 1D0*x4)*(s12 + s23 + s24 - 1D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4))
                  
                  
      return
      end

      double precision function grand59(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand59 = (-32D0*mb**2*(1D0 + x4)*
     &    (s12*s23 - 1D0*s12**2*s23 - 1D0*s12*s13*s23 - 
     &      1D0*s12*s23**2 + 2D0*s12*s24 - 1D0*s12*s13*s24 + 
     &      s23*s24 - 2D0*s12*s23*s24 - 1D0*s13*s23*s24 - 
     &      1D0*s23**2*s24 + 2D0*s24**2 - 1D0*s13*s24**2 - 
     &      1D0*s23*s24**2 - 1D0*s12**2*s34 - 
     &      1D0*s12*s23*s34 - 3D0*s12*s24*s34 - 
     &      1D0*s23*s24*s34 - 2D0*s24**2*s34 - 2D0*s12*x4 + 
     &      s12**2*x4 + s12*s13*x4 - 1D0*s23*x4 + 
     &      5D0*s12*s23*x4 - 1D0*s12**2*s23*x4 + s13*s23*x4 - 
     &      1D0*s12*s13*s23*x4 + s23**2*x4 - 
     &      1D0*s12*s23**2*x4 - 4D0*s24*x4 + 9D0*s12*s24*x4 - 
     &      2D0*s12**2*s24*x4 + 2D0*s13*s24*x4 - 
     &      1D0*s12*s13*s24*x4 + 9D0*s23*s24*x4 - 
     &      4D0*s12*s23*s24*x4 - 1D0*s13*s23*s24*x4 - 
     &      1D0*s23**2*s24*x4 + 8D0*s24**2*x4 - 
     &      4D0*s12*s24**2*x4 - 1D0*s13*s24**2*x4 - 
     &      3D0*s23*s24**2*x4 - 2D0*s24**3*x4 + 
     &      3D0*s12*s34*x4 - 1D0*s12**2*s34*x4 + s23*s34*x4 - 
     &      1D0*s12*s23*s34*x4 + 4D0*s24*s34*x4 - 
     &      3D0*s12*s24*s34*x4 - 1D0*s23*s24*s34*x4 - 
     &      2D0*s24**2*s34*x4 + 2D0*x4**2 - 9D0*s12*x4**2 + 
     &      3D0*s12**2*x4**2 - 1D0*s13*x4**2 + 
     &      s12*s13*x4**2 - 8D0*s23*x4**2 + 
     &      6D0*s12*s23*x4**2 + s13*s23*x4**2 + 
     &      s23**2*x4**2 - 16D0*s24*x4**2 + 
     &      11D0*s12*s24*x4**2 + 2D0*s13*s24*x4**2 + 
     &      8D0*s23*s24*x4**2 + 8D0*s24**2*x4**2 - 
     &      2D0*s34*x4**2 + 3D0*s12*s34*x4**2 + 
     &      s23*s34*x4**2 + 4D0*s24*s34*x4**2 + 8D0*x4**3 - 
     &      7D0*s12*x4**3 - 1D0*s13*x4**3 - 5D0*s23*x4**3 - 
     &      10D0*s24*x4**3 - 2D0*s34*x4**3 + 4D0*x4**4))/
     &  ((-1D0 + s24)*(-1D0 + s12 + s23 + s24)*
     &    (s13 + s23 + s34 - 1D0*x4)*
     &    (-1D0 + s12 + s13 + s23 + s24 + s34 - 1D0*x4))
                  
                  
                  
      return
      end

      double precision function grand61(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand61 = (-64D0*mb**2*(-1D0 + s23 + s24 + s34 - 1D0*x4)*
     &    (1D0 + x4)*(s12*s24 - 2D0*x4 - 1D0*s12*x4 + 
     &      2D0*s13*x4 + 2D0*s23*x4 + s24*x4 + s13*s24*x4 + 
     &      s23*s24*x4 + s24**2*x4 + 2D0*s34*x4 + 
     &      s24*s34*x4 - 3D0*x4**2 + s13*x4**2 + s23*x4**2 + 
     &      s34*x4**2 - 1D0*x4**3))/
     &  ((s23 + s24 + s34 - 2D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)*(-1D0*s24 + x4)**2)
                  
                  
      return
      end

      double precision function grand62(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand62 = (-8D0*mb**2*(2D0*s24 + 2D0*s12*s24 - 2D0*s13*s24 - 
     &      11D0*s23*s24 + s12*s23*s24 + 13D0*s13*s23*s24 + 
     &      10D0*s23**2*s24 - 1D0*s12*s23**2*s24 - 
     &      1D0*s13*s23**2*s24 - 1D0*s23**3*s24 - 
     &      4D0*s24**2 + 10D0*s12*s24**2 + 5D0*s13*s24**2 + 
     &      10D0*s23*s24**2 - 3D0*s12*s23*s24**2 - 
     &      2D0*s24**3 - 4D0*s12*s24**3 + s13*s24**3 + 
     &      5D0*s23*s24**3 + 4D0*s24**4 - 6D0*s24*s34 + 
     &      s12*s24*s34 + 6D0*s13*s24*s34 + 
     &      14D0*s23*s24*s34 - 2D0*s12*s23*s24*s34 - 
     &      1D0*s13*s23*s24*s34 - 2D0*s23**2*s24*s34 + 
     &      4D0*s24**2*s34 - 3D0*s12*s24**2*s34 + 
     &      3D0*s13*s24**2*s34 + 2D0*s23*s24**2*s34 + 
     &      6D0*s24**3*s34 + 4D0*s24*s34**2 - 
     &      1D0*s12*s24*s34**2 - 1D0*s23*s24*s34**2 + 
     &      2D0*s24**2*s34**2 - 2D0*x4 - 6D0*s12*x4 + 
     &      2D0*s13*x4 + 9D0*s23*x4 + 9D0*s12*s23*x4 - 
     &      15D0*s13*s23*x4 - 6D0*s23**2*x4 - 
     &      1D0*s12*s23**2*x4 - 1D0*s13*s23**2*x4 - 
     &      1D0*s23**3*x4 + 4D0*s24*x4 + 11D0*s12*s24*x4 - 
     &      8D0*s13*s24*x4 - 19D0*s23*s24*x4 - 
     &      8D0*s12*s23*s24*x4 + 9D0*s13*s23*s24*x4 + 
     &      4D0*s23**2*s24*x4 - 1D0*s12*s23**2*s24*x4 - 
     &      1D0*s13*s23**2*s24*x4 - 1D0*s23**3*s24*x4 + 
     &      6D0*s24**2*x4 + 17D0*s12*s24**2*x4 - 
     &      7D0*s23*s24**2*x4 - 3D0*s12*s23*s24**2*x4 - 
     &      16D0*s24**3*x4 - 4D0*s12*s24**3*x4 + 
     &      s13*s24**3*x4 + 5D0*s23*s24**3*x4 + 
     &      4D0*s24**4*x4 + 6D0*s34*x4 + 9D0*s12*s34*x4 - 
     &      6D0*s13*s34*x4 - 10D0*s23*s34*x4 - 
     &      2D0*s12*s23*s34*x4 - 1D0*s13*s23*s34*x4 - 
     &      2D0*s23**2*s34*x4 + 2D0*s24*s34*x4 - 
     &      8D0*s12*s24*s34*x4 - 12D0*s13*s24*s34*x4 - 
     &      6D0*s23*s24*s34*x4 - 2D0*s12*s23*s24*s34*x4 - 
     &      1D0*s13*s23*s24*s34*x4 - 2D0*s23**2*s24*s34*x4 - 
     &      22D0*s24**2*s34*x4 - 3D0*s12*s24**2*s34*x4 + 
     &      3D0*s13*s24**2*s34*x4 + 2D0*s23*s24**2*s34*x4 + 
     &      6D0*s24**3*s34*x4 - 4D0*s34**2*x4 - 
     &      1D0*s12*s34**2*x4 - 1D0*s23*s34**2*x4 - 
     &      10D0*s24*s34**2*x4 - 1D0*s12*s24*s34**2*x4 - 
     &      1D0*s23*s24*s34**2*x4 + 2D0*s24**2*s34**2*x4 - 
     &      15D0*s12*x4**2 + 3D0*s13*x4**2 + 11D0*s23*x4**2 - 
     &      1D0*s12*s23*x4**2 - 11D0*s13*s23*x4**2 - 
     &      8D0*s23**2*x4**2 + 3D0*s12*s23**2*x4**2 + 
     &      3D0*s13*s23**2*x4**2 + 3D0*s23**3*x4**2 - 
     &      2D0*s24*x4**2 - 21D0*s12*s24*x4**2 - 
     &      7D0*s13*s24*x4**2 - 11D0*s23*s24*x4**2 + 
     &      11D0*s12*s23*s24*x4**2 + 4D0*s13*s23*s24*x4**2 + 
     &      6D0*s23**2*s24*x4**2 + 14D0*s24**2*x4**2 + 
     &      15D0*s12*s24**2*x4**2 - 1D0*s13*s24**2*x4**2 - 
     &      5D0*s23*s24**2*x4**2 - 10D0*s24**3*x4**2 - 
     &      6D0*s34*x4**2 - 1D0*s12*s34*x4**2 + 
     &      9D0*s13*s34*x4**2 + 6D0*s12*s23*s34*x4**2 + 
     &      3D0*s13*s23*s34*x4**2 + 6D0*s23**2*s34*x4**2 + 
     &      20D0*s24*s34*x4**2 + 11D0*s12*s24*s34*x4**2 - 
     &      6D0*s13*s24*s34*x4**2 + 4D0*s23*s24*s34*x4**2 - 
     &      10D0*s24**2*s34*x4**2 + 8D0*s34**2*x4**2 + 
     &      3D0*s12*s34**2*x4**2 + 3D0*s23*s34**2*x4**2 - 
     &      2D0*s24*s34**2*x4**2 - 2D0*x4**3 + 
     &      2D0*s12*x4**3 + 6D0*s13*x4**3 + 13D0*s23*x4**3 - 
     &      6D0*s12*s23*x4**3 - 6D0*s23**2*x4**3 + 
     &      2D0*s24*x4**3 - 10D0*s12*s24*x4**3 + 
     &      3D0*s13*s24*x4**3 - 3D0*s23*s24*x4**3 + 
     &      8D0*s24**2*x4**3 - 4D0*s34*x4**3 - 
     &      6D0*s12*s34*x4**3 + 3D0*s13*s34*x4**3 - 
     &      6D0*s23*s34*x4**3 + 4D0*s24*s34*x4**3 - 
     &      4D0*x4**4 + 3D0*s12*x4**4 - 3D0*s13*x4**4 + 
     &      3D0*s23*x4**4 - 2D0*s24*x4**4))/
     &  ((-1D0 + s24)*(s13 + s23 + s34 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4)*(-1D0*s24 + x4))
                  
                  
      return
      end

      double precision function grand63(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega
                  
        grand63 = (16D0*mb**2*(-3D0*s24 - 3D0*s12*s24 + 3D0*s13*s24 + 
     &      5D0*s23*s24 + 2D0*s12*s23*s24 - 2D0*s13*s23*s24 - 
     &      2D0*s23**2*s24 + 5D0*s24**2 + 2D0*s12*s24**2 + 
     &      s13*s24**2 - 2D0*s23*s24**2 - 
     &      1D0*s12*s23*s24**2 - 2D0*s13*s23*s24**2 - 
     &      2D0*s23**2*s24**2 - 1D0*s12*s24**3 - 
     &      2D0*s13*s24**3 - 4D0*s23*s24**3 - 2D0*s24**4 + 
     &      5D0*s24*s34 + 2D0*s12*s24*s34 - 2D0*s13*s24*s34 - 
     &      4D0*s23*s24*s34 - 2D0*s24**2*s34 - 
     &      1D0*s12*s24**2*s34 - 2D0*s13*s24**2*s34 - 
     &      4D0*s23*s24**2*s34 - 4D0*s24**3*s34 - 
     &      2D0*s24*s34**2 - 2D0*s24**2*s34**2 + 3D0*x4 + 
     &      9D0*s12*x4 - 3D0*s13*x4 - 10D0*s23*x4 - 
     &      1D0*s12*s23*x4 + 7D0*s13*s23*x4 + 7D0*s23**2*x4 - 
     &      13D0*s24*x4 - 5D0*s12*s24*x4 - 
     &      4D0*s12*s13*s24*x4 + s13**2*s24*x4 + 
     &      16D0*s23*s24*x4 + 4D0*s12*s23*s24*x4 + 
     &      s13*s23*s24*x4 + 4D0*s24**2*x4 + 
     &      3D0*s13*s24**2*x4 + 9D0*s23*s24**2*x4 - 
     &      1D0*s12*s23*s24**2*x4 - 2D0*s13*s23*s24**2*x4 - 
     &      2D0*s23**2*s24**2*x4 + 9D0*s24**3*x4 - 
     &      1D0*s12*s24**3*x4 - 2D0*s13*s24**3*x4 - 
     &      4D0*s23*s24**3*x4 - 2D0*s24**4*x4 - 5D0*s34*x4 - 
     &      1D0*s12*s34*x4 + 2D0*s13*s34*x4 + 
     &      9D0*s23*s34*x4 + 6D0*s24*s34*x4 + 
     &      4D0*s12*s24*s34*x4 + 6D0*s13*s24*s34*x4 + 
     &      5D0*s23*s24*s34*x4 + 14D0*s24**2*s34*x4 - 
     &      1D0*s12*s24**2*s34*x4 - 2D0*s13*s24**2*s34*x4 - 
     &      4D0*s23*s24**2*s34*x4 - 4D0*s24**3*s34*x4 + 
     &      2D0*s34**2*x4 + 5D0*s24*s34**2*x4 - 
     &      2D0*s24**2*s34**2*x4 + 8D0*x4**2 + 
     &      4D0*s12*x4**2 - 1D0*s13*x4**2 + 
     &      6D0*s12*s13*x4**2 - 1D0*s13**2*x4**2 - 
     &      12D0*s23*x4**2 - 3D0*s12*s23*x4**2 - 
     &      1D0*s13*s23*x4**2 - 4D0*s24*x4**2 - 
     &      8D0*s12*s24*x4**2 - 3D0*s13*s24*x4**2 - 
     &      2D0*s12*s13*s24*x4**2 - 1D0*s13**2*s24*x4**2 - 
     &      10D0*s23*s24*x4**2 + s13*s23*s24*x4**2 + 
     &      2D0*s23**2*s24*x4**2 - 18D0*s24**2*x4**2 + 
     &      4D0*s13*s24**2*x4**2 + 9D0*s23*s24**2*x4**2 + 
     &      7D0*s24**3*x4**2 - 4D0*s34*x4**2 - 
     &      3D0*s12*s34*x4**2 - 4D0*s13*s34*x4**2 - 
     &      3D0*s23*s34*x4**2 - 21D0*s24*s34*x4**2 + 
     &      4D0*s13*s24*s34*x4**2 + 7D0*s23*s24*s34*x4**2 + 
     &      12D0*s24**2*s34*x4**2 - 3D0*s34**2*x4**2 + 
     &      5D0*s24*s34**2*x4**2 + 3D0*s12*x4**3 + 
     &      2D0*s13*x4**3 + s13**2*x4**3 + 8D0*s23*x4**3 - 
     &      2D0*s13*s23*x4**3 - 3D0*s23**2*x4**3 + 
     &      19D0*s24*x4**3 - 4D0*s13*s24*x4**3 - 
     &      11D0*s23*s24*x4**3 - 11D0*s24**2*x4**3 + 
     &      11D0*s34*x4**3 - 2D0*s13*s34*x4**3 - 
     &      6D0*s23*s34*x4**3 - 14D0*s24*s34*x4**3 - 
     &      3D0*s34**2*x4**3 - 8D0*x4**4 + 2D0*s13*x4**4 + 
     &      6D0*s23*x4**4 + 9D0*s24*x4**4 + 6D0*s34*x4**4 - 
     &      3D0*x4**5))/
     &  ((-1D0 + s24)*(s23 + s24 + s34 - 2D0*x4)*
     &    (s13 + s23 + s34 - 1D0*x4)*(-1D0*s24 + x4))
                  
                  
      return
      end

      double precision function grand64(s1,s2,s12,s13,s14,s23,s24,s34)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

        grand64 = (-64D0*mb**2*(1D0 + x4)*(-1D0*s24 + x4)*
     &    (-1D0*s12 - 1D0*s23 - 3D0*s24 + 2D0*s12*s24 + 
     &      2D0*s13*s24 + 2D0*s23*s24 - 1D0*s24**2 - 
     &      1D0*s12*s24**2 - 1D0*s13*s24**2 - 
     &      1D0*s23*s24**2 + 3D0*x4 - 2D0*s13*x4 + s24*x4 + 
     &      s13*s24*x4))/
     &  ((-1D0 + s24)**2*(s13 + s23 + s34 - 1D0*x4)*
     &    (-1D0 + s23 + s24 + s34 - 1D0*x4))
                  
      return
      end

      subroutine part56low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree01010=32*mb**4*(s1 - 1D0*x4)*(1D0 + x4)*
     &   (1d0-4d0*s1+s1**2-s2+s1*s2+3d0*x4-s1*x4)/
     &   (-1D0 + s1)**2

      tree01011=-64*mb**4*(s1 - 1D0*x4)*(1D0 + x4)*
     &   (1d0-3d0*s1+s1**2-s2+s1*s2+2d0*x4-s1*x4)/
     &   (-1D0 + s1)**2

      I11hatm1=-1/(4*pi**2)
 
      I11hat0=1/(4*pi**2)*(log(4*omega**2/mu**2)+
     &  ps0/ps*log((ps0-ps)/(ps0+ps)))
     
      reslowm1=tree01010*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree01010*phasespace3eff0*I11hat0+
     .         tree01011*phasespace3eff0*I11hatm1+
     .         tree01010*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine part01low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

c      pbps=mb**2*(s1+s2)/2.0d0

c      alfa=((s1+s2)+sqrt((s1+s2)**2-4*x4))/2.0d0

c      checkalfa=alfa**2*mb**2-2*alfa*mb*ps0+ms**2
c      check=(alfa*mb-ps0)/ps0

c      print*,'checkalfa=',checkalfa
c      print*,'check=',check

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree02030 = (-8D0*mb**4*(s1**2*s2 + s1*s2**2 - 4D0*x4 + 
     &      6D0*s1*x4 - 3D0*s1**2*x4 + 6D0*s2*x4 - 
     &      6D0*s1*s2*x4 + s1**2*s2*x4 - 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 - 12D0*x4**2 + 13D0*s1*x4**2 - 
     &      3D0*s1**2*x4**2 + 13D0*s2*x4**2 - 
     &      10D0*s1*s2*x4**2 - 3D0*s2**2*x4**2 - 4D0*x4**3 + 
     &      3D0*s1*x4**3 + 3D0*s2*x4**3))/
     &  ((s1 - 1D0*x4)*(s2 - 1D0*x4))

        tree02031 = (16D0*mb**4*(s1**2*s2 + s1*s2**2 + 2D0*x4 - 
     &      6D0*s1*x4 + 3D0*s1**2*x4 - 6D0*s2*x4 + 
     &      4D0*s1*s2*x4 + s1**2*s2*x4 + 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 + 6D0*x4**2 - 5D0*s1*x4**2 - 
     &      1D0*s1**2*x4**2 - 5D0*s2*x4**2 - 
     &      4D0*s1*s2*x4**2 - 1D0*s2**2*x4**2 + 4D0*x4**3 + 
     &      s1*x4**3 + s2*x4**3))/
     &  ((s1 - 1D0*x4)*(s2 - 1D0*x4))


      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree02030*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree02030*phasespace3eff0*I12hat0+
     .         tree02031*phasespace3eff0*I12hatm1+
     .         tree02030*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part49low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree02030 = (-8D0*mb**4*(s1**2*s2 + s1*s2**2 - 4D0*x4 + 
     &      6D0*s1*x4 - 3D0*s1**2*x4 + 6D0*s2*x4 - 
     &      6D0*s1*s2*x4 + s1**2*s2*x4 - 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 - 12D0*x4**2 + 13D0*s1*x4**2 - 
     &      3D0*s1**2*x4**2 + 13D0*s2*x4**2 - 
     &      10D0*s1*s2*x4**2 - 3D0*s2**2*x4**2 - 4D0*x4**3 + 
     &      3D0*s1*x4**3 + 3D0*s2*x4**3))/
     &  ((s1 - 1D0*x4)*(s2 - 1D0*x4))

        tree02031 = (16D0*mb**4*(s1**2*s2 + s1*s2**2 + 2D0*x4 - 
     &      6D0*s1*x4 + 3D0*s1**2*x4 - 6D0*s2*x4 + 
     &      4D0*s1*s2*x4 + s1**2*s2*x4 + 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 + 6D0*x4**2 - 5D0*s1*x4**2 - 
     &      1D0*s1**2*x4**2 - 5D0*s2*x4**2 - 
     &      4D0*s1*s2*x4**2 - 1D0*s2**2*x4**2 + 4D0*x4**3 + 
     &      s1*x4**3 + s2*x4**3))/
     &  ((s1 - 1D0*x4)*(s2 - 1D0*x4))


      I11hatm1=-1d0/(4*pi**2)

      I11hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)+
     .        ps0/ps*log((ps0-ps)/(ps0+ps)))

      reslowm1=tree02030*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree02030*phasespace3eff0*I11hat0+
     .         tree02031*phasespace3eff0*I11hatm1+
     .         tree02030*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine part52low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01040 = (-8D0*mb**4*(3D0*s1 - 3D0*s1**2 + 3D0*s2 - 
     &      10D0*s1*s2 + s1**2*s2 - 3D0*s2**2 + s1*s2**2 - 
     &      4D0*x4 + 13D0*s1*x4 - 3D0*s1**2*x4 + 13D0*s2*x4 - 
     &      6D0*s1*s2*x4 + s1**2*s2*x4 - 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 - 12D0*x4**2 + 6D0*s1*x4**2 + 
     &      6D0*s2*x4**2 - 4D0*x4**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        tree01041 = (16D0*mb**4*(s1 - 1D0*s1**2 + s2 - 4D0*s1*s2 + 
     &      s1**2*s2 - 1D0*s2**2 + s1*s2**2 + 4D0*x4 - 
     &      5D0*s1*x4 + 3D0*s1**2*x4 - 5D0*s2*x4 + 
     &      4D0*s1*s2*x4 + s1**2*s2*x4 + 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 + 6D0*x4**2 - 6D0*s1*x4**2 - 
     &      6D0*s2*x4**2 + 2D0*x4**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))

      I11hatm1=-1d0/(4*pi**2)

      I11hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)+
     .        ps0/ps*log((ps0-ps)/(ps0+ps)))

      reslowm1=tree01040*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree01040*phasespace3eff0*I11hat0+
     .         tree01041*phasespace3eff0*I11hatm1+
     .         tree01040*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine part02low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree02040 = (32D0*mb**4*(-1D0 + s1)*(s2 - 1D0*x4)*(1D0 + x4)**2)/
     &  ((-1D0 + s2)*(s1 - 1D0*x4))
      tree02041 = (32D0*mb**4*(s2 - 1D0*s1*s2 + x4 - 3D0*s1*x4 + 
     &      2D0*s1**2*x4 - 2D0*s2*x4 + 2D0*s1*s2*x4 + 
     &      2D0*s2**2*x4 + 2D0*x4**2 - 2D0*s1*x4**2 - 
     &      3D0*s2*x4**2 - 1D0*s1*s2*x4**2 + x4**3 + s1*x4**3)
     &    )/((-1D0 + s2)*(s1 - 1D0*x4))
                  
      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree02040*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree02040*phasespace3eff0*I12hat0+
     .         tree02041*phasespace3eff0*I12hatm1+
     .         tree02040*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part03low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree01030 = (32D0*mb**4*(-1D0 + s2)*(s1 - 1D0*x4)*(1D0 + x4)**2)/
     &  ((-1D0 + s1)*(s2 - 1D0*x4))
      tree01031 = (32D0*mb**4*(s1 - 1D0*s1*s2 + x4 - 2D0*s1*x4 + 
     &      2D0*s1**2*x4 - 3D0*s2*x4 + 2D0*s1*s2*x4 + 
     &      2D0*s2**2*x4 + 2D0*x4**2 - 3D0*s1*x4**2 - 
     &      2D0*s2*x4**2 - 1D0*s1*s2*x4**2 + x4**3 + s2*x4**3)
     &    )/((-1D0 + s1)*(s2 - 1D0*x4))
                  

                  
      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree01030*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree01030*phasespace3eff0*I12hat0+
     .         tree01031*phasespace3eff0*I12hatm1+
     .         tree01030*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part04low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01040 = (-8D0*mb**4*(3D0*s1 - 3D0*s1**2 + 3D0*s2 - 
     &      10D0*s1*s2 + s1**2*s2 - 3D0*s2**2 + s1*s2**2 - 
     &      4D0*x4 + 13D0*s1*x4 - 3D0*s1**2*x4 + 13D0*s2*x4 - 
     &      6D0*s1*s2*x4 + s1**2*s2*x4 - 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 - 12D0*x4**2 + 6D0*s1*x4**2 + 
     &      6D0*s2*x4**2 - 4D0*x4**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        tree01041 = (16D0*mb**4*(s1 - 1D0*s1**2 + s2 - 4D0*s1*s2 + 
     &      s1**2*s2 - 1D0*s2**2 + s1*s2**2 + 4D0*x4 - 
     &      5D0*s1*x4 + 3D0*s1**2*x4 - 5D0*s2*x4 + 
     &      4D0*s1*s2*x4 + s1**2*s2*x4 + 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 + 6D0*x4**2 - 6D0*s1*x4**2 - 
     &      6D0*s2*x4**2 + 2D0*x4**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
                  
      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree01040*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree01040*phasespace3eff0*I12hat0+
     .         tree01041*phasespace3eff0*I12hatm1+
     .         tree01040*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part05low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree02020 = (32D0*mb**4*(-1D0 + s1)*(1D0 + x4)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 3D0*x4 - 4D0*s1*x4 - 
     &      1D0*s2*x4 + x4**2))/(s1 - 1D0*x4)**2
        tree02021 = (-64D0*mb**4*(-1D0 + s1)*(1D0 + x4)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 2D0*x4 - 3D0*s1*x4 - 
     &      1D0*s2*x4 + x4**2))/(s1 - 1D0*x4)**2

                  
      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree02020*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree02020*phasespace3eff0*I12hat0+
     .         tree02021*phasespace3eff0*I12hatm1+
     .         tree02020*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part06low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01020 = (8D0*mb**4*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x4 + 35D0*s1*x4 - 
     &      26D0*s1**2*x4 + 5D0*s1**3*x4 + 9D0*s2*x4 - 
     &      14D0*s1*s2*x4 + s1**2*s2*x4 - 20D0*x4**2 + 
     &      35D0*s1*x4**2 - 11D0*s1**2*x4**2 + 9D0*s2*x4**2 - 
     &      3D0*s1*s2*x4**2 - 12D0*x4**3 + 6D0*s1*x4**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
        tree01021 = (-16D0*mb**4*(1D0 + x4)*
     &    (5D0*s1 - 9D0*s1**2 + 4D0*s1**3 - 4D0*s1*s2 + 
     &      2D0*s1**2*s2 - 7D0*x4 + 18D0*s1*x4 - 
     &      9D0*s1**2*x4 + 6D0*s2*x4 - 4D0*s1*s2*x4 - 
     &      7D0*x4**2 + 5D0*s1*x4**2))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
                  

                  
      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree01020*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree01020*phasespace3eff0*I12hat0+
     .         tree01021*phasespace3eff0*I12hatm1+
     .         tree01020*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part07low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01020 = (8D0*mb**4*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x4 + 35D0*s1*x4 - 
     &      26D0*s1**2*x4 + 5D0*s1**3*x4 + 9D0*s2*x4 - 
     &      14D0*s1*s2*x4 + s1**2*s2*x4 - 20D0*x4**2 + 
     &      35D0*s1*x4**2 - 11D0*s1**2*x4**2 + 9D0*s2*x4**2 - 
     &      3D0*s1*s2*x4**2 - 12D0*x4**3 + 6D0*s1*x4**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
        tree01021 = (-16D0*mb**4*(1D0 + x4)*
     &    (5D0*s1 - 9D0*s1**2 + 4D0*s1**3 - 4D0*s1*s2 + 
     &      2D0*s1**2*s2 - 7D0*x4 + 18D0*s1*x4 - 
     &      9D0*s1**2*x4 + 6D0*s2*x4 - 4D0*s1*s2*x4 - 
     &      7D0*x4**2 + 5D0*s1*x4**2))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
                                    
      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree01020*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree01020*phasespace3eff0*I12hat0+
     .         tree01021*phasespace3eff0*I12hatm1+
     .         tree01020*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part08low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree01010=32*mb**4*(s1 - 1D0*x4)*(1D0 + x4)*
     &   (1d0-4d0*s1+s1**2-s2+s1*s2+3d0*x4-s1*x4)/
     &   (-1D0 + s1)**2

      tree01011=-64*mb**4*(s1 - 1D0*x4)*(1D0 + x4)*
     &   (1d0-3d0*s1+s1**2-s2+s1*s2+2d0*x4-s1*x4)/
     &   (-1D0 + s1)**2
                                    
      I12hatm1=1d0/(8*pi**2)*ps0/ps*log((ps0-ps)/(ps0+ps))

      I12hat0=1d0/(8*pi**2)*ps0/ps*(-log((ps0-ps)/(ps0+ps))*
     .        log(4*omega**2/mu**2)+li(2*ps/(ps-ps0))-
     .        li(2*ps/(ps+ps0)))

      reslowm1=tree01010*phasespace3eff0*I12hatm1*(1/2.0d0)

      reslow0=(tree01010*phasespace3eff0*I12hat0+
     .         tree01011*phasespace3eff0*I12hatm1+
     .         tree01010*phasespace3eff1*I12hatm1)*(1/2.0d0)

      return
      end

      subroutine part25low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree02030 = (-8D0*mb**4*(s1**2*s2 + s1*s2**2 - 4D0*x4 + 
     &      6D0*s1*x4 - 3D0*s1**2*x4 + 6D0*s2*x4 - 
     &      6D0*s1*s2*x4 + s1**2*s2*x4 - 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 - 12D0*x4**2 + 13D0*s1*x4**2 - 
     &      3D0*s1**2*x4**2 + 13D0*s2*x4**2 - 
     &      10D0*s1*s2*x4**2 - 3D0*s2**2*x4**2 - 4D0*x4**3 + 
     &      3D0*s1*x4**3 + 3D0*s2*x4**3))/
     &  ((s1 - 1D0*x4)*(s2 - 1D0*x4))

        tree02031 = (16D0*mb**4*(s1**2*s2 + s1*s2**2 + 2D0*x4 - 
     &      6D0*s1*x4 + 3D0*s1**2*x4 - 6D0*s2*x4 + 
     &      4D0*s1*s2*x4 + s1**2*s2*x4 + 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 + 6D0*x4**2 - 5D0*s1*x4**2 - 
     &      1D0*s1**2*x4**2 - 5D0*s2*x4**2 - 
     &      4D0*s1*s2*x4**2 - 1D0*s2**2*x4**2 + 4D0*x4**3 + 
     &      s1*x4**3 + s2*x4**3))/
     &  ((s1 - 1D0*x4)*(s2 - 1D0*x4))


      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree02030*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree02030*phasespace3eff0*I22hat0+
     .         tree02031*phasespace3eff0*I22hatm1+
     .         tree02030*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part26low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree02040 = (32D0*mb**4*(-1D0 + s1)*(s2 - 1D0*x4)*(1D0 + x4)**2)/
     &  ((-1D0 + s2)*(s1 - 1D0*x4))
      tree02041 = (32D0*mb**4*(s2 - 1D0*s1*s2 + x4 - 3D0*s1*x4 + 
     &      2D0*s1**2*x4 - 2D0*s2*x4 + 2D0*s1*s2*x4 + 
     &      2D0*s2**2*x4 + 2D0*x4**2 - 2D0*s1*x4**2 - 
     &      3D0*s2*x4**2 - 1D0*s1*s2*x4**2 + x4**3 + s1*x4**3)
     &    )/((-1D0 + s2)*(s1 - 1D0*x4))
                  
      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree02040*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree02040*phasespace3eff0*I22hat0+
     .         tree02041*phasespace3eff0*I22hatm1+
     .         tree02040*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part27low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree01030 = (32D0*mb**4*(-1D0 + s2)*(s1 - 1D0*x4)*(1D0 + x4)**2)/
     &  ((-1D0 + s1)*(s2 - 1D0*x4))
      tree01031 = (32D0*mb**4*(s1 - 1D0*s1*s2 + x4 - 2D0*s1*x4 + 
     &      2D0*s1**2*x4 - 3D0*s2*x4 + 2D0*s1*s2*x4 + 
     &      2D0*s2**2*x4 + 2D0*x4**2 - 3D0*s1*x4**2 - 
     &      2D0*s2*x4**2 - 1D0*s1*s2*x4**2 + x4**3 + s2*x4**3)
     &    )/((-1D0 + s1)*(s2 - 1D0*x4))
                  
      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree01030*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree01030*phasespace3eff0*I22hat0+
     .         tree01031*phasespace3eff0*I22hatm1+
     .         tree01030*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part28low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01040 = (-8D0*mb**4*(3D0*s1 - 3D0*s1**2 + 3D0*s2 - 
     &      10D0*s1*s2 + s1**2*s2 - 3D0*s2**2 + s1*s2**2 - 
     &      4D0*x4 + 13D0*s1*x4 - 3D0*s1**2*x4 + 13D0*s2*x4 - 
     &      6D0*s1*s2*x4 + s1**2*s2*x4 - 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 - 12D0*x4**2 + 6D0*s1*x4**2 + 
     &      6D0*s2*x4**2 - 4D0*x4**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        tree01041 = (16D0*mb**4*(s1 - 1D0*s1**2 + s2 - 4D0*s1*s2 + 
     &      s1**2*s2 - 1D0*s2**2 + s1*s2**2 + 4D0*x4 - 
     &      5D0*s1*x4 + 3D0*s1**2*x4 - 5D0*s2*x4 + 
     &      4D0*s1*s2*x4 + s1**2*s2*x4 + 3D0*s2**2*x4 + 
     &      s1*s2**2*x4 + 6D0*x4**2 - 6D0*s1*x4**2 - 
     &      6D0*s2*x4**2 + 2D0*x4**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
                  
      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree01040*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree01040*phasespace3eff0*I22hat0+
     .         tree01041*phasespace3eff0*I22hatm1+
     .         tree01040*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part29low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree02020 = (32D0*mb**4*(-1D0 + s1)*(1D0 + x4)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 3D0*x4 - 4D0*s1*x4 - 
     &      1D0*s2*x4 + x4**2))/(s1 - 1D0*x4)**2
        tree02021 = (-64D0*mb**4*(-1D0 + s1)*(1D0 + x4)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 2D0*x4 - 3D0*s1*x4 - 
     &      1D0*s2*x4 + x4**2))/(s1 - 1D0*x4)**2

      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree02020*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree02020*phasespace3eff0*I22hat0+
     .         tree02021*phasespace3eff0*I22hatm1+
     .         tree02020*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part30low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01020 = (8D0*mb**4*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x4 + 35D0*s1*x4 - 
     &      26D0*s1**2*x4 + 5D0*s1**3*x4 + 9D0*s2*x4 - 
     &      14D0*s1*s2*x4 + s1**2*s2*x4 - 20D0*x4**2 + 
     &      35D0*s1*x4**2 - 11D0*s1**2*x4**2 + 9D0*s2*x4**2 - 
     &      3D0*s1*s2*x4**2 - 12D0*x4**3 + 6D0*s1*x4**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
        tree01021 = (-16D0*mb**4*(1D0 + x4)*
     &    (5D0*s1 - 9D0*s1**2 + 4D0*s1**3 - 4D0*s1*s2 + 
     &      2D0*s1**2*s2 - 7D0*x4 + 18D0*s1*x4 - 
     &      9D0*s1**2*x4 + 6D0*s2*x4 - 4D0*s1*s2*x4 - 
     &      7D0*x4**2 + 5D0*s1*x4**2))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
                  
      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree01020*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree01020*phasespace3eff0*I22hat0+
     .         tree01021*phasespace3eff0*I22hatm1+
     .         tree01020*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part31low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01020 = (8D0*mb**4*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x4 + 35D0*s1*x4 - 
     &      26D0*s1**2*x4 + 5D0*s1**3*x4 + 9D0*s2*x4 - 
     &      14D0*s1*s2*x4 + s1**2*s2*x4 - 20D0*x4**2 + 
     &      35D0*s1*x4**2 - 11D0*s1**2*x4**2 + 9D0*s2*x4**2 - 
     &      3D0*s1*s2*x4**2 - 12D0*x4**3 + 6D0*s1*x4**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
        tree01021 = (-16D0*mb**4*(1D0 + x4)*
     &    (5D0*s1 - 9D0*s1**2 + 4D0*s1**3 - 4D0*s1*s2 + 
     &      2D0*s1**2*s2 - 7D0*x4 + 18D0*s1*x4 - 
     &      9D0*s1**2*x4 + 6D0*s2*x4 - 4D0*s1*s2*x4 - 
     &      7D0*x4**2 + 5D0*s1*x4**2))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
                                    
      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree01020*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree01020*phasespace3eff0*I22hat0+
     .         tree01021*phasespace3eff0*I22hatm1+
     .         tree01020*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part32low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree01010=32*mb**4*(s1 - 1D0*x4)*(1D0 + x4)*
     &   (1d0-4d0*s1+s1**2-s2+s1*s2+3d0*x4-s1*x4)/
     &   (-1D0 + s1)**2

      tree01011=-64*mb**4*(s1 - 1D0*x4)*(1D0 + x4)*
     &   (1d0-3d0*s1+s1**2-s2+s1*s2+2d0*x4-s1*x4)/
     &   (-1D0 + s1)**2
                                    
      I22hatm1=-1d0/(4*pi**2)

      I22hat0=1d0/(4*pi**2)*(log(4*omega**2/mu**2)-2.0d0)

      reslowm1=tree01010*phasespace3eff0*I22hatm1*(-1/2.0d0)

      reslow0=(tree01010*phasespace3eff0*I22hat0+
     .         tree01011*phasespace3eff0*I22hatm1+
     .         tree01010*phasespace3eff1*I22hatm1)*(-1/2.0d0)

      return
      end

      subroutine part50low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree02040 = (32D0*mb**4*(-1D0 + s1)*(s2 - 1D0*x4)*(1D0 + x4)**2)/
     &  ((-1D0 + s2)*(s1 - 1D0*x4))

      tree02041 = (32D0*mb**4*(s2 - 1D0*s1*s2 + x4 - 3D0*s1*x4 + 
     &      2D0*s1**2*x4 - 2D0*s2*x4 + 2D0*s1*s2*x4 + 
     &      2D0*s2**2*x4 + 2D0*x4**2 - 2D0*s1*x4**2 - 
     &      3D0*s2*x4**2 - 1D0*s1*s2*x4**2 + x4**3 + s1*x4**3)
     &    )/((-1D0 + s2)*(s1 - 1D0*x4))

      I11hatm1=-1/(4*pi**2)
 
      I11hat0=1/(4*pi**2)*(log(4*omega**2/mu**2)+
     &  ps0/ps*log((ps0-ps)/(ps0+ps)))

      reslowm1=tree02040*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree02040*phasespace3eff0*I11hat0+
     .         tree02041*phasespace3eff0*I11hatm1+
     .         tree02040*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine part51low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

      tree01030 = (32D0*mb**4*(-1D0 + s2)*(s1 - 1D0*x4)*(1D0 + x4)**2)/
     &  ((-1D0 + s1)*(s2 - 1D0*x4))

      tree01031 = (32D0*mb**4*(s1 - 1D0*s1*s2 + x4 - 2D0*s1*x4 + 
     &      2D0*s1**2*x4 - 3D0*s2*x4 + 2D0*s1*s2*x4 + 
     &      2D0*s2**2*x4 + 2D0*x4**2 - 3D0*s1*x4**2 - 
     &      2D0*s2*x4**2 - 1D0*s1*s2*x4**2 + x4**3 + s2*x4**3)
     &    )/((-1D0 + s1)*(s2 - 1D0*x4))
                  
      I11hatm1=-1/(4*pi**2)
 
      I11hat0=1/(4*pi**2)*(log(4*omega**2/mu**2)+
     &  ps0/ps*log((ps0-ps)/(ps0+ps)))

      reslowm1=tree01030*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree01030*phasespace3eff0*I11hat0+
     .         tree01031*phasespace3eff0*I11hatm1+
     .         tree01030*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine part53low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree02020 = (32D0*mb**4*(-1D0 + s1)*(1D0 + x4)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 3D0*x4 - 4D0*s1*x4 - 
     &      1D0*s2*x4 + x4**2))/(s1 - 1D0*x4)**2

        tree02021 = (-64D0*mb**4*(-1D0 + s1)*(1D0 + x4)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 2D0*x4 - 3D0*s1*x4 - 
     &      1D0*s2*x4 + x4**2))/(s1 - 1D0*x4)**2
                  
      I11hatm1=-1/(4*pi**2)
 
      I11hat0=1/(4*pi**2)*(log(4*omega**2/mu**2)+
     &  ps0/ps*log((ps0-ps)/(ps0+ps)))

      reslowm1=tree02020*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree02020*phasespace3eff0*I11hat0+
     .         tree02021*phasespace3eff0*I11hatm1+
     .         tree02020*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine part54low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01020 = (8D0*mb**4*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x4 + 35D0*s1*x4 - 
     &      26D0*s1**2*x4 + 5D0*s1**3*x4 + 9D0*s2*x4 - 
     &      14D0*s1*s2*x4 + s1**2*s2*x4 - 20D0*x4**2 + 
     &      35D0*s1*x4**2 - 11D0*s1**2*x4**2 + 9D0*s2*x4**2 - 
     &      3D0*s1*s2*x4**2 - 12D0*x4**3 + 6D0*s1*x4**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))

        tree01021 = (-16D0*mb**4*(1D0 + x4)*
     &    (5D0*s1 - 9D0*s1**2 + 4D0*s1**3 - 4D0*s1*s2 + 
     &      2D0*s1**2*s2 - 7D0*x4 + 18D0*s1*x4 - 
     &      9D0*s1**2*x4 + 6D0*s2*x4 - 4D0*s1*s2*x4 - 
     &      7D0*x4**2 + 5D0*s1*x4**2))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
                  
      I11hatm1=-1/(4*pi**2)
 
      I11hat0=1/(4*pi**2)*(log(4*omega**2/mu**2)+
     &  ps0/ps*log((ps0-ps)/(ps0+ps)))

      reslowm1=tree01020*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree01020*phasespace3eff0*I11hat0+
     .         tree01021*phasespace3eff0*I11hatm1+
     .         tree01020*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine part55low(s1,s2,reslowm1,reslow0)

      implicit double precision (a-z)

      common/heaf/mu,pi,mb,ms,x4,omega

      ps0=mb*(s1+s2)/2.0d0
      ps=sqrt(ps0**2-ms**2)

      phasespace3eff0=mb**2/(128*pi**3)
      phasespace3eff1=mb**2/(128*pi**3)*(2.0d0+4*log(mu/mb)-
     . log(s1*s2-x4)-log(1-s1-s2+x4))

        tree01020 = (8D0*mb**4*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x4 + 35D0*s1*x4 - 
     &      26D0*s1**2*x4 + 5D0*s1**3*x4 + 9D0*s2*x4 - 
     &      14D0*s1*s2*x4 + s1**2*s2*x4 - 20D0*x4**2 + 
     &      35D0*s1*x4**2 - 11D0*s1**2*x4**2 + 9D0*s2*x4**2 - 
     &      3D0*s1*s2*x4**2 - 12D0*x4**3 + 6D0*s1*x4**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))

        tree01021 = (-16D0*mb**4*(1D0 + x4)*
     &    (5D0*s1 - 9D0*s1**2 + 4D0*s1**3 - 4D0*s1*s2 + 
     &      2D0*s1**2*s2 - 7D0*x4 + 18D0*s1*x4 - 
     &      9D0*s1**2*x4 + 6D0*s2*x4 - 4D0*s1*s2*x4 - 
     &      7D0*x4**2 + 5D0*s1*x4**2))/
     &  ((-1D0 + s1)*(s1 - 1D0*x4))
                  
      I11hatm1=-1/(4*pi**2)
 
      I11hat0=1/(4*pi**2)*(log(4*omega**2/mu**2)+
     &  ps0/ps*log((ps0-ps)/(ps0+ps)))

      reslowm1=tree01020*phasespace3eff0*I11hatm1*(-1/2.0d0)

      reslow0=(tree01020*phasespace3eff0*I11hat0+
     .         tree01021*phasespace3eff0*I11hatm1+
     .         tree01020*phasespace3eff1*I11hatm1)*(-1/2.0d0)

      return
      end

      subroutine virtual01(s1,s2,mb,ms,mu,virt01sing,virt01fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2*x1
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (-8D0*mb**8*Ph0*(s1 + s2)*
     &    (s1**2*s2 + s1*s2**2 - 4D0*x1 + 6D0*s1*x1 - 
     &      3D0*s1**2*x1 + 6D0*s2*x1 - 6D0*s1*s2*x1 + 
     &      s1**2*s2*x1 - 3D0*s2**2*x1 + s1*s2**2*x1 - 
     &      12D0*x1**2 + 13D0*s1*x1**2 - 3D0*s1**2*x1**2 + 
     &      13D0*s2*x1**2 - 10D0*s1*s2*x1**2 - 
     &      3D0*s2**2*x1**2 - 4D0*x1**3 + 3D0*s1*x1**3 + 
     &      3D0*s2*x1**3))/(s2 - 1D0*x1)
        KD0i1 = (-8D0*mb**8*Ph0*(-4D0*s1*s2 + 4D0*s1**2*s2 + 
     &      s1**3*s2 + 4D0*s1*s2**2 + 4D0*s1**2*s2**2 + 
     &      3D0*s1*s2**3 + 2D0*s1**2*x1 - 3D0*s1**3*x1 - 
     &      6D0*s1*s2*x1 + 3D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      6D0*s2**2*x1 + 9D0*s1*s2**2*x1 + 
     &      4D0*s1**2*s2**2*x1 + 3D0*s2**3*x1 + 
     &      3D0*s1*s2**3*x1 - 16D0*x1**2 + 6D0*s1*x1**2 + 
     &      7D0*s1**2*x1**2 - 3D0*s1**3*x1**2 + 
     &      6D0*s2*x1**2 + 4D0*s1*s2*x1**2 - 
     &      15D0*s1**2*s2*x1**2 - 1D0*s2**2*x1**2 - 
     &      15D0*s1*s2**2*x1**2 - 3D0*s2**3*x1**2 - 
     &      18D0*x1**3 + 10D0*s1*x1**3 + 3D0*s1**2*x1**3 + 
     &      10D0*s2*x1**3 + 6D0*s1*s2*x1**3 + 
     &      3D0*s2**2*x1**3 - 6D0*x1**4))/(s2 - 1D0*x1)
        KD0i2 = (-8D0*mb**8*Ph0*(-4D0*s1*s2 + 2D0*s1**2*s2 + 
     &      3D0*s1**3*s2 + 4D0*s1*s2**2 + 5D0*s1**2*s2**2 + 
     &      2D0*s1*s2**3 + 4D0*x1 - 10D0*s1*x1 + 
     &      12D0*s1**2*x1 - 7D0*s1**3*x1 - 4D0*s2*x1 + 
     &      9D0*s1*s2*x1 - 12D0*s1**2*s2*x1 + 
     &      3D0*s1**3*s2*x1 - 2D0*s2**2*x1 - 
     &      6D0*s1*s2**2*x1 + 5D0*s1**2*s2**2*x1 + 
     &      2D0*s1*s2**3*x1 - 10D0*x1**2 - 15D0*s1*x1**2 + 
     &      27D0*s1**2*x1**2 - 7D0*s1**3*x1**2 + 
     &      7D0*s2*x1**2 + 33D0*s1*s2*x1**2 - 
     &      22D0*s1**2*s2*x1**2 + s2**2*x1**2 - 
     &      12D0*s1*s2**2*x1**2 - 25D0*x1**3 + s1*x1**3 + 
     &      7D0*s1**2*x1**3 + 14D0*s2*x1**3 + 
     &      4D0*s1*s2*x1**3 - 3D0*s2**2*x1**3 - 9D0*x1**4 + 
     &      3D0*s2*x1**4))/(s2 - 1D0*x1)
        KD0i3 = (-8D0*mb**8*Ph0*(-2D0*s1**2*s2 + 2D0*s1**3*s2 - 
     &      2D0*s1*s2**2 + 6D0*s1**2*s2**2 + 4D0*s1*s2**3 - 
     &      2D0*s1*x1 + 6D0*s1**2*x1 - 4D0*s1**3*x1 + 
     &      2D0*s2*x1 + 2D0*s1*s2*x1 - 7D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 - 4D0*s2**2*x1 - 
     &      3D0*s1*s2**2*x1 + 6D0*s1**2*s2**2*x1 + 
     &      4D0*s1*s2**3*x1 - 8D0*x1**2 - 4D0*s1*x1**2 + 
     &      13D0*s1**2*x1**2 - 4D0*s1**3*x1**2 + 
     &      20D0*s1*s2*x1**2 - 11D0*s1**2*s2*x1**2 + 
     &      3D0*s2**2*x1**2 - 7D0*s1*s2**2*x1**2 - 
     &      24D0*x1**3 + 11D0*s1*x1**3 + s1**2*x1**3 + 
     &      11D0*s2*x1**3 - 6D0*s1*s2*x1**3 - 
     &      3D0*s2**2*x1**3 - 8D0*x1**4 + 3D0*s1*x1**4 + 
     &      3D0*s2*x1**4))/(s2 - 1D0*x1)
        KD0i00 = (-16D0*mb**6*Ph0*(-1D0 + s1 + s2 - 1D0*x1)*
     &    (6D0*s2 + 2D0*s1*s2 + s2**2 - 4D0*x1 - 4D0*s1*x1 + 
     &      7D0*s2*x1 + 2D0*s1*s2*x1 + s2**2*x1 - 6D0*x1**2 - 
     &      4D0*s1*x1**2 - 1D0*s2*x1**2))/(s2 - 1D0*x1)
        KD0i11 = (-8D0*mb**8*Ph0*(-4D0*s2 - 1D0*s1*s2 + 4D0*s1**2*s2 + 
     &      4D0*s2**2 + 4D0*s1*s2**2 + 2D0*s1**2*s2**2 + 
     &      2D0*s1*s2**3 + 2D0*x1 + 7D0*s1*x1 - 
     &      8D0*s1**2*x1 - 15D0*s2*x1 - 9D0*s1*s2*x1 + 
     &      10D0*s1**2*s2*x1 + 6D0*s2**2*x1 + 
     &      12D0*s1*s2**2*x1 + 2D0*s1**2*s2**2*x1 + 
     &      2D0*s2**3*x1 + 2D0*s1*s2**3*x1 + x1**2 + 
     &      11D0*s1*x1**2 - 8D0*s1**2*x1**2 - 15D0*s2*x1**2 - 
     &      20D0*s1*s2*x1**2 - 2D0*s1**2*s2*x1**2 - 
     &      4D0*s2**2*x1**2 - 2D0*s1*s2**2*x1**2 + 
     &      5D0*x1**3 + 10D0*s1*x1**3 + 2D0*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i22 = (-8D0*mb**8*Ph0*(-8D0*s1*s2 + 4D0*s1**2*s2 + 
     &      3D0*s1**3*s2 + 8D0*s1*s2**2 + 4D0*s1**2*s2**2 + 
     &      s1*s2**3 + 8D0*s1*x1 - 2D0*s1**2*x1 - 
     &      5D0*s1**3*x1 - 21D0*s1*s2*x1 + 3D0*s1**3*s2*x1 - 
     &      1D0*s2**2*x1 + 6D0*s1*s2**2*x1 + 
     &      4D0*s1**2*s2**2*x1 + s1*s2**3*x1 - 8D0*x1**2 + 
     &      13D0*s1*x1**2 + 6D0*s1**2*x1**2 - 
     &      5D0*s1**3*x1**2 + 7D0*s2*x1**2 - 
     &      11D0*s1*s2*x1**2 - 8D0*s1**2*s2*x1**2 - 
     &      1D0*s2**2*x1**2 - 10D0*x1**3 + 8D0*s1*x1**3 + 
     &      4D0*s1**2*x1**3 + 3D0*s2*x1**3 - 
     &      2D0*s1*s2*x1**3 - 2D0*x1**4 + s1*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i33 = (-8D0*mb**8*Ph0*(-2D0*s1**2*s2 + s1**3*s2 - 
     &      2D0*s1*s2**2 + 4D0*s1**2*s2**2 + 3D0*s1*s2**3 + 
     &      2D0*s1*x1 - 1D0*s1**3*x1 - 2D0*s2*x1 - 
     &      4D0*s1*s2*x1 + s1**3*s2*x1 - 3D0*s2**2*x1 + 
     &      5D0*s1*s2**2*x1 + 4D0*s1**2*s2**2*x1 + 
     &      4D0*s2**3*x1 + 3D0*s1*s2**3*x1 + 4D0*x1**2 + 
     &      2D0*s1*x1**2 - 2D0*s1**2*x1**2 - 
     &      1D0*s1**3*x1**2 - 10D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 - 6D0*s2**2*x1**2 + 
     &      5D0*s1*s2**2*x1**2 + 4D0*s2**3*x1**2 - 
     &      3D0*x1**3 + 11D0*s1*x1**3 - 4D0*s1**2*x1**3 + 
     &      s2*x1**3 - 11D0*s1*s2*x1**3 - 7D0*s2**2*x1**3 - 
     &      1D0*x1**4 + 5D0*s1*x1**4 + 3D0*s2*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i12 = (-8D0*mb**8*Ph0*(-4D0*s2 - 10D0*s1*s2 + 
     &      10D0*s1**2*s2 + 2D0*s1**3*s2 + 4D0*s2**2 + 
     &      12D0*s1*s2**2 + 6D0*s1**2*s2**2 + 4D0*s1*s2**3 + 
     &      2D0*x1 + 16D0*s1*x1 - 12D0*s1**2*x1 - 
     &      4D0*s1**3*x1 - 13D0*s2*x1 - 35D0*s1*s2*x1 + 
     &      14D0*s1**2*s2*x1 + 2D0*s1**3*s2*x1 + 
     &      5D0*s2**2*x1 + 15D0*s1*s2**2*x1 + 
     &      6D0*s1**2*s2**2*x1 + 4D0*s1*s2**3*x1 - 
     &      9D0*x1**2 + 29D0*s1*x1**2 - 6D0*s1**2*x1**2 - 
     &      4D0*s1**3*x1**2 - 8D0*s2*x1**2 - 
     &      28D0*s1*s2*x1**2 - 10D0*s1**2*s2*x1**2 + 
     &      s2**2*x1**2 - 5D0*s1*s2**2*x1**2 - 5D0*x1**3 + 
     &      17D0*s1*x1**3 + 4D0*s1**2*x1**3 - 1D0*s2*x1**3 + 
     &      s1*s2*x1**3))/(s2 - 1D0*x1)
        KD0i13 = (-8D0*mb**8*Ph0*(-6D0*s1*s2 + 2D0*s1**2*s2 + 
     &      2D0*s1**3*s2 - 4D0*s2**2 + 6D0*s1*s2**2 + 
     &      8D0*s1**2*s2**2 + 4D0*s2**3 + 6D0*s1*s2**3 + 
     &      2D0*x1 + 4D0*s1*x1 - 4D0*s1**3*x1 - 6D0*s2*x1 - 
     &      7D0*s1*s2*x1 - 4D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 - 11D0*s2**2*x1 + 
     &      9D0*s1*s2**2*x1 + 8D0*s1**2*s2**2*x1 + 
     &      9D0*s2**3*x1 + 6D0*s1*s2**3*x1 + 2D0*x1**2 + 
     &      s1*x1**2 + 6D0*s1**2*x1**2 - 4D0*s1**3*x1**2 - 
     &      23D0*s2*x1**2 + 10D0*s1*s2*x1**2 - 
     &      12D0*s1**2*s2*x1**2 - 2D0*s2**2*x1**2 - 
     &      7D0*s1*s2**2*x1**2 + s2**3*x1**2 + 10D0*x1**3 - 
     &      5D0*s1*x1**3 + 4D0*s1**2*x1**3 - 19D0*s2*x1**3 + 
     &      3D0*s1*s2*x1**3 - 1D0*s2**2*x1**3 + 10D0*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i23 = (-8D0*mb**8*Ph0*(-4D0*s1*s2 - 2D0*s1**2*s2 + 
     &      4D0*s1**3*s2 - 2D0*s1*s2**2 + 12D0*s1**2*s2**2 + 
     &      8D0*s1*s2**3 + 6D0*s1*x1 + 2D0*s1**2*x1 - 
     &      6D0*s1**3*x1 - 6D0*s2*x1 - 5D0*s1*s2*x1 - 
     &      8D0*s1**2*s2*x1 + 4D0*s1**3*s2*x1 + 
     &      4D0*s2**2*x1 - 9D0*s1*s2**2*x1 + 
     &      12D0*s1**2*s2**2*x1 + 8D0*s1*s2**3*x1 + 
     &      3D0*s1*x1**2 + 8D0*s1**2*x1**2 - 
     &      6D0*s1**3*x1**2 - 19D0*s2*x1**2 + 
     &      10D0*s1*s2*x1**2 - 12D0*s1**2*s2*x1**2 + 
     &      9D0*s2**2*x1**2 - 7D0*s1*s2**2*x1**2 - 
     &      5D0*x1**3 + 11D0*s1*x1**3 - 12D0*s2*x1**3 - 
     &      5D0*s1*s2*x1**3 + s2**2*x1**3 + x1**4 + 
     &      6D0*s1*x1**4 - 1D0*s2*x1**4))/(s2 - 1D0*x1)
        KD0i001 = (-48D0*mb**6*Ph0*(1D0 + x1)*
     &    (-4D0*s2 + 3D0*s1*s2 + 3D0*s2**2 + s1*s2**2 + 
     &      s2**3 + 6D0*x1 - 5D0*s1*x1 - 9D0*s2*x1 + 
     &      s1*s2*x1 - 1D0*s2**2*x1 + 4D0*x1**2))/
     &  (s2 - 1D0*x1)
        KD0i002 = (-48D0*mb**6*Ph0*(1D0 + x1)*
     &    (-4D0*s2 + 2D0*s1*s2 + s1**2*s2 + 4D0*s2**2 + 
     &      s1*s2**2 + 6D0*x1 - 4D0*s1*x1 - 1D0*s1**2*x1 - 
     &      10D0*s2*x1 + s2**2*x1 + 4D0*x1**2 + s1*x1**2 - 
     &      1D0*s2*x1**2))/(s2 - 1D0*x1)
        KD0i003 = (-48D0*mb**6*Ph0*(1D0 + x1)*
     &    (-2D0*s1*s2 + s1**2*s2 - 4D0*s2**2 + 5D0*s1*s2**2 + 
     &      4D0*s2**3 + 2D0*x1 - 1D0*s1**2*x1 + 2D0*s2*x1 - 
     &      4D0*s1*s2*x1 - 7D0*s2**2*x1 + s1*x1**2 + 
     &      3D0*s2*x1**2))/(s2 - 1D0*x1)
        KD0i111 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s2 + 3D0*s1*s2 + 3D0*s2**2 + s1*s2**2 + 
     &      s2**3 + 6D0*x1 - 5D0*s1*x1 - 9D0*s2*x1 + 
     &      s1*s2*x1 - 1D0*s2**2*x1 + 4D0*x1**2))/
     &  (s2 - 1D0*x1)
        KD0i222 = (-8D0*mb**8*Ph0*s1*(1D0 + x1)*
     &    (-4D0*s2 + 2D0*s1*s2 + s1**2*s2 + 4D0*s2**2 + 
     &      s1*s2**2 + 6D0*x1 - 4D0*s1*x1 - 1D0*s1**2*x1 - 
     &      10D0*s2*x1 + s2**2*x1 + 4D0*x1**2 + s1*x1**2 - 
     &      1D0*s2*x1**2))/(s2 - 1D0*x1)
        KD0i333 = (-8D0*mb**8*Ph0*x1*(1D0 + x1)*
     &    (-2D0*s1*s2 + s1**2*s2 - 4D0*s2**2 + 5D0*s1*s2**2 + 
     &      4D0*s2**3 + 2D0*x1 - 1D0*s1**2*x1 + 2D0*s2*x1 - 
     &      4D0*s1*s2*x1 - 7D0*s2**2*x1 + s1*x1**2 + 
     &      3D0*s2*x1**2))/(s2 - 1D0*x1)
        KD0i112 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-8D0*s2 + s1*s2 + 4D0*s1**2*s2 + 7D0*s2**2 + 
     &      5D0*s1*s2**2 + s1**2*s2**2 + s2**3 + s1*s2**3 + 
     &      12D0*x1 - 3D0*s1*x1 - 6D0*s1**2*x1 - 19D0*s2*x1 - 
     &      8D0*s1*s2*x1 + s1**2*s2*x1 - 1D0*s1*s2**2*x1 + 
     &      8D0*x1**2 + 5D0*s1*x1**2 - 1D0*s2*x1**2))/
     &  (s2 - 1D0*x1)
        KD0i113 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-6D0*s1*s2 + 4D0*s1**2*s2 - 8D0*s2**2 + 
     &      11D0*s1*s2**2 + s1**2*s2**2 + 7D0*s2**3 + 
     &      2D0*s1*s2**3 + s2**4 + 2D0*x1 + 6D0*s1*x1 - 
     &      6D0*s1**2*x1 + 8D0*s2*x1 - 18D0*s1*s2*x1 + 
     &      s1**2*s2*x1 - 16D0*s2**2*x1 - 1D0*s2**3*x1 + 
     &      5D0*s1*x1**2 + 7D0*s2*x1**2))/(s2 - 1D0*x1)
        KD0i122 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s2 - 6D0*s1*s2 + 6D0*s1**2*s2 + s1**3*s2 + 
     &      4D0*s2**2 + 8D0*s1*s2**2 + 2D0*s1**2*s2**2 + 
     &      s1*s2**3 + 6D0*x1 + 8D0*s1*x1 - 10D0*s1**2*x1 - 
     &      1D0*s1**3*x1 - 10D0*s2*x1 - 19D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + s2**2*x1 + 4D0*x1**2 + 
     &      9D0*s1*x1**2 + s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2))/(s2 - 1D0*x1)
        KD0i223 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s1*s2 + 2D0*s1**3*s2 + 6D0*s1**2*s2**2 + 
     &      4D0*s1*s2**3 + 8D0*s1*x1 - 4D0*s1**2*x1 - 
     &      2D0*s1**3*x1 - 4D0*s2*x1 - 6D0*s1*s2*x1 - 
     &      3D0*s1**2*s2*x1 + 4D0*s2**2*x1 - 
     &      5D0*s1*s2**2*x1 + 6D0*x1**2 + s1**2*x1**2 - 
     &      10D0*s2*x1**2 + 2D0*s1*s2*x1**2 + s2**2*x1**2 + 
     &      4D0*x1**3 + s1*x1**3 - 1D0*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i133 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-2D0*s1**2*s2 + s1**3*s2 - 6D0*s1*s2**2 + 
     &      6D0*s1**2*s2**2 - 4D0*s2**3 + 9D0*s1*s2**3 + 
     &      4D0*s2**4 + 2D0*s1*x1 - 1D0*s1**3*x1 - 
     &      2D0*s2*x1 + 5D0*s1*s2*x1 - 5D0*s1**2*s2*x1 + 
     &      5D0*s2**2*x1 - 10D0*s1*s2**2*x1 - 6D0*s2**3*x1 + 
     &      6D0*x1**2 - 5D0*s1*x1**2 + s1**2*x1**2 - 
     &      9D0*s2*x1**2 + 5D0*s1*s2*x1**2 + 
     &      2D0*s2**2*x1**2 + 4D0*x1**3))/(s2 - 1D0*x1)
        KD0i233 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-2D0*s1**2*s2 + s1**3*s2 - 4D0*s1*s2**2 + 
     &      5D0*s1**2*s2**2 + 4D0*s1*s2**3 + 2D0*s1*x1 - 
     &      1D0*s1**3*x1 - 4D0*s2*x1 + 2D0*s1*s2*x1 - 
     &      2D0*s1**2*s2*x1 - 1D0*s1*s2**2*x1 + 
     &      4D0*s2**3*x1 + 8D0*x1**2 - 4D0*s1*x1**2 - 
     &      1D0*s1**2*x1**2 - 8D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 - 6D0*s2**2*x1**2 + 4D0*x1**3 + 
     &      2D0*s1*x1**3 + 2D0*s2*x1**3))/(s2 - 1D0*x1)
        KD0i123 = (-16D0*mb**8*Ph0*(1D0 + x1)*
     &    (-5D0*s1*s2 + 2D0*s1**2*s2 + s1**3*s2 - 4D0*s2**2 + 
     &      5D0*s1*s2**2 + 4D0*s1**2*s2**2 + 4D0*s2**3 + 
     &      3D0*s1*s2**3 + x1 + 7D0*s1*x1 - 5D0*s1**2*x1 - 
     &      1D0*s1**3*x1 + 2D0*s2*x1 - 11D0*s1*s2*x1 - 
     &      2D0*s1**2*s2*x1 - 7D0*s2**2*x1 - 
     &      3D0*s1*s2**2*x1 + s2**3*x1 + 3D0*x1**2 + 
     &      2D0*s1*x1**2 + s1**2*x1**2 - 1D0*s2*x1**2 + 
     &      2D0*s1*s2*x1**2 - 1D0*s2**2*x1**2 + 2D0*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i0s = (-8D0*mb**8*(s1 + s2)*
     &    (-2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 4D0*Ph0*x1 - 
     &      4D0*Ph1*x1 + 12D0*Ph0*s1*x1 + 6D0*Ph1*s1*x1 - 
     &      6D0*Ph0*s1**2*x1 - 3D0*Ph1*s1**2*x1 + 
     &      12D0*Ph0*s2*x1 + 6D0*Ph1*s2*x1 - 
     &      8D0*Ph0*s1*s2*x1 - 6D0*Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 - 
     &      6D0*Ph0*s2**2*x1 - 3D0*Ph1*s2**2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 - 
     &      12D0*Ph0*x1**2 - 12D0*Ph1*x1**2 + 
     &      10D0*Ph0*s1*x1**2 + 13D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 3D0*Ph1*s1**2*x1**2 + 
     &      10D0*Ph0*s2*x1**2 + 13D0*Ph1*s2*x1**2 + 
     &      8D0*Ph0*s1*s2*x1**2 - 10D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 3D0*Ph1*s2**2*x1**2 - 
     &      8D0*Ph0*x1**3 - 4D0*Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 + 3D0*Ph1*s1*x1**3 - 
     &      2D0*Ph0*s2*x1**3 + 3D0*Ph1*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i1s = (8D0*mb**8*(-4D0*Ph0*s1*s2 + 4D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 4D0*Ph1*s1**2*s2 + 
     &      4D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 + 
     &      4D0*Ph0*s1*s2**2 - 4D0*Ph1*s1*s2**2 + 
     &      10D0*Ph0*s1**2*s2**2 - 4D0*Ph1*s1**2*s2**2 + 
     &      6D0*Ph0*s1*s2**3 - 3D0*Ph1*s1*s2**3 + 
     &      8D0*Ph0*x1 - 2D0*Ph0*s1*x1 - 24D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 + 14D0*Ph0*s1**3*x1 + 
     &      3D0*Ph1*s1**3*x1 - 10D0*Ph0*s2*x1 - 
     &      38D0*Ph0*s1*s2*x1 + 6D0*Ph1*s1*s2*x1 + 
     &      30D0*Ph0*s1**2*s2*x1 - 3D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 - 
     &      6D0*Ph0*s2**2*x1 + 6D0*Ph1*s2**2*x1 + 
     &      18D0*Ph0*s1*s2**2*x1 - 9D0*Ph1*s1*s2**2*x1 + 
     &      10D0*Ph0*s1**2*s2**2*x1 - 
     &      4D0*Ph1*s1**2*s2**2*x1 + 2D0*Ph0*s2**3*x1 - 
     &      3D0*Ph1*s2**3*x1 + 6D0*Ph0*s1*s2**3*x1 - 
     &      3D0*Ph1*s1*s2**3*x1 + 12D0*Ph0*x1**2 + 
     &      16D0*Ph1*x1**2 + 12D0*Ph0*s1*x1**2 - 
     &      6D0*Ph1*s1*x1**2 - 22D0*Ph0*s1**2*x1**2 - 
     &      7D0*Ph1*s1**2*x1**2 - 2D0*Ph0*s1**3*x1**2 + 
     &      3D0*Ph1*s1**3*x1**2 - 4D0*Ph0*s2*x1**2 - 
     &      6D0*Ph1*s2*x1**2 - 30D0*Ph0*s1*s2*x1**2 - 
     &      4D0*Ph1*s1*s2*x1**2 - 14D0*Ph0*s1**2*s2*x1**2 + 
     &      15D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 - 14D0*Ph0*s1*s2**2*x1**2 + 
     &      15D0*Ph1*s1*s2**2*x1**2 - 2D0*Ph0*s2**3*x1**2 + 
     &      3D0*Ph1*s2**3*x1**2 + 18D0*Ph1*x1**3 + 
     &      18D0*Ph0*s1*x1**3 - 10D0*Ph1*s1*x1**3 + 
     &      2D0*Ph0*s1**2*x1**3 - 3D0*Ph1*s1**2*x1**3 + 
     &      10D0*Ph0*s2*x1**3 - 10D0*Ph1*s2*x1**3 + 
     &      4D0*Ph0*s1*s2*x1**3 - 6D0*Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*s2**2*x1**3 - 3D0*Ph1*s2**2*x1**3 - 
     &      4D0*Ph0*x1**4 + 6D0*Ph1*x1**4))/(s2 - 1D0*x1)
        KD0i2s = (-8D0*mb**8*(4D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 - 
     &      6D0*Ph0*s1**3*s2 + 3D0*Ph1*s1**3*s2 - 
     &      6D0*Ph0*s1*s2**2 + 4D0*Ph1*s1*s2**2 - 
     &      8D0*Ph0*s1**2*s2**2 + 5D0*Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*s1*s2**3 + 2D0*Ph1*s1*s2**3 - 
     &      4D0*Ph0*x1 + 4D0*Ph1*x1 - 14D0*Ph0*s1*x1 - 
     &      10D0*Ph1*s1*x1 + 42D0*Ph0*s1**2*x1 + 
     &      12D0*Ph1*s1**2*x1 - 20D0*Ph0*s1**3*x1 - 
     &      7D0*Ph1*s1**3*x1 + 6D0*Ph0*s2*x1 - 
     &      4D0*Ph1*s2*x1 + 58D0*Ph0*s1*s2*x1 + 
     &      9D0*Ph1*s1*s2*x1 - 44D0*Ph0*s1**2*s2*x1 - 
     &      12D0*Ph1*s1**2*s2*x1 - 6D0*Ph0*s1**3*s2*x1 + 
     &      3D0*Ph1*s1**3*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      2D0*Ph1*s2**2*x1 - 30D0*Ph0*s1*s2**2*x1 - 
     &      6D0*Ph1*s1*s2**2*x1 - 8D0*Ph0*s1**2*s2**2*x1 + 
     &      5D0*Ph1*s1**2*s2**2*x1 - 2D0*Ph0*s1*s2**3*x1 + 
     &      2D0*Ph1*s1*s2**3*x1 - 20D0*Ph0*x1**2 - 
     &      10D0*Ph1*x1**2 - 6D0*Ph0*s1*x1**2 - 
     &      15D0*Ph1*s1*x1**2 + 22D0*Ph0*s1**2*x1**2 + 
     &      27D0*Ph1*s1**2*x1**2 + 4D0*Ph0*s1**3*x1**2 - 
     &      7D0*Ph1*s1**3*x1**2 + 18D0*Ph0*s2*x1**2 + 
     &      7D0*Ph1*s2*x1**2 + 32D0*Ph0*s1*s2*x1**2 + 
     &      33D0*Ph1*s1*s2*x1**2 + 14D0*Ph0*s1**2*s2*x1**2 - 
     &      22D0*Ph1*s1**2*s2*x1**2 + Ph1*s2**2*x1**2 + 
     &      4D0*Ph0*s1*s2**2*x1**2 - 
     &      12D0*Ph1*s1*s2**2*x1**2 - 10D0*Ph0*x1**3 - 
     &      25D0*Ph1*x1**3 - 12D0*Ph0*s1*x1**3 + 
     &      Ph1*s1*x1**3 - 4D0*Ph0*s1**2*x1**3 + 
     &      7D0*Ph1*s1**2*x1**3 - 6D0*Ph0*s2*x1**3 + 
     &      14D0*Ph1*s2*x1**3 + 2D0*Ph0*s1*s2*x1**3 + 
     &      4D0*Ph1*s1*s2*x1**3 + 2D0*Ph0*s2**2*x1**3 - 
     &      3D0*Ph1*s2**2*x1**3 + 2D0*Ph0*x1**4 - 
     &      9D0*Ph1*x1**4 - 2D0*Ph0*s2*x1**4 + 
     &      3D0*Ph1*s2*x1**4))/(s2 - 1D0*x1)
        KD0i3s = (-8D0*mb**8*(2D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      4D0*Ph0*s1**3*s2 + 2D0*Ph1*s1**3*s2 + 
     &      2D0*Ph0*s1*s2**2 - 2D0*Ph1*s1*s2**2 - 
     &      10D0*Ph0*s1**2*s2**2 + 6D0*Ph1*s1**2*s2**2 - 
     &      6D0*Ph0*s1*s2**3 + 4D0*Ph1*s1*s2**3 - 
     &      6D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 + 
     &      14D0*Ph0*s1**2*x1 + 6D0*Ph1*s1**2*x1 - 
     &      6D0*Ph0*s1**3*x1 - 4D0*Ph1*s1**3*x1 - 
     &      2D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 + 
     &      24D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 - 
     &      10D0*Ph0*s1**2*s2*x1 - 7D0*Ph1*s1**2*s2*x1 - 
     &      4D0*Ph0*s1**3*s2*x1 + 2D0*Ph1*s1**3*s2*x1 + 
     &      6D0*Ph0*s2**2*x1 - 4D0*Ph1*s2**2*x1 - 
     &      4D0*Ph0*s1*s2**2*x1 - 3D0*Ph1*s1*s2**2*x1 - 
     &      10D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 - 6D0*Ph0*s1*s2**3*x1 + 
     &      4D0*Ph1*s1*s2**3*x1 - 20D0*Ph0*x1**2 - 
     &      8D0*Ph1*x1**2 + 28D0*Ph0*s1*x1**2 - 
     &      4D0*Ph1*s1*x1**2 - 10D0*Ph0*s1**2*x1**2 + 
     &      13D0*Ph1*s1**2*x1**2 + 2D0*Ph0*s1**3*x1**2 - 
     &      4D0*Ph1*s1**3*x1**2 + 28D0*Ph0*s2*x1**2 - 
     &      14D0*Ph0*s1*s2*x1**2 + 20D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*s1**2*s2*x1**2 - 
     &      11D0*Ph1*s1**2*s2*x1**2 - 8D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph1*s2**2*x1**2 + 2D0*Ph0*s1*s2**2*x1**2 - 
     &      7D0*Ph1*s1*s2**2*x1**2 - 20D0*Ph0*x1**3 - 
     &      24D0*Ph1*x1**3 + 16D0*Ph0*s1*x1**3 + 
     &      11D0*Ph1*s1*x1**3 + Ph1*s1**2*x1**3 + 
     &      12D0*Ph0*s2*x1**3 + 11D0*Ph1*s2*x1**3 + 
     &      10D0*Ph0*s1*s2*x1**3 - 6D0*Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*s2**2*x1**3 - 3D0*Ph1*s2**2*x1**3 - 
     &      8D0*Ph0*x1**4 - 8D0*Ph1*x1**4 - 
     &      2D0*Ph0*s1*x1**4 + 3D0*Ph1*s1*x1**4 - 
     &      2D0*Ph0*s2*x1**4 + 3D0*Ph1*s2*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i00s = (16D0*mb**6*(-12D0*Ph0*s2 + 6D0*Ph1*s2 + 
     &      10D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 + 
     &      5D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 + 
     &      11D0*Ph0*s2**2 - 5D0*Ph1*s2**2 + 
     &      6D0*Ph0*s1*s2**2 - 3D0*Ph1*s1*s2**2 + Ph0*s2**3 - 
     &      1D0*Ph1*s2**3 + 16D0*Ph0*x1 - 4D0*Ph1*x1 - 
     &      24D0*Ph0*s1*x1 + 5D0*Ph0*s1**2*x1 + 
     &      4D0*Ph1*s1**2*x1 - 37D0*Ph0*s2*x1 + 
     &      17D0*Ph1*s2*x1 + 13D0*Ph0*s1*s2*x1 + 
     &      Ph1*s1*s2*x1 + 5D0*Ph0*s1**2*s2*x1 - 
     &      2D0*Ph1*s1**2*s2*x1 + 4D0*Ph0*s2**2*x1 - 
     &      5D0*Ph1*s2**2*x1 + 6D0*Ph0*s1*s2**2*x1 - 
     &      3D0*Ph1*s1*s2**2*x1 + Ph0*s2**3*x1 - 
     &      1D0*Ph1*s2**3*x1 + 4D0*Ph0*x1**2 - 
     &      10D0*Ph1*x1**2 + Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 - 3D0*Ph0*s1**2*x1**2 + 
     &      4D0*Ph1*s1**2*x1**2 - 3D0*Ph0*s2*x1**2 + 
     &      12D0*Ph1*s2*x1**2 - 7D0*Ph0*s1*s2*x1**2 + 
     &      7D0*Ph1*s1*s2*x1**2 - 1D0*Ph0*s2**2*x1**2 + 
     &      2D0*Ph1*s2**2*x1**2 - 4D0*Ph0*x1**3 - 
     &      6D0*Ph1*x1**3 + 3D0*Ph0*s1*x1**3 - 
     &      4D0*Ph1*s1*x1**3 - 1D0*Ph1*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i11s = (-8D0*mb**8*(8D0*Ph0*s2 - 4D0*Ph1*s2 - 
     &      2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      8D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 - 8D0*Ph0*s2**2 + 
     &      4D0*Ph1*s2**2 - 8D0*Ph0*s1*s2**2 + 
     &      4D0*Ph1*s1*s2**2 - 6D0*Ph0*s1**2*s2**2 + 
     &      2D0*Ph1*s1**2*s2**2 - 4D0*Ph0*s1*s2**3 + 
     &      2D0*Ph1*s1*s2**3 - 18D0*Ph0*x1 + 2D0*Ph1*x1 + 
     &      20D0*Ph0*s1*x1 + 7D0*Ph1*s1*x1 + 
     &      10D0*Ph0*s1**2*x1 - 8D0*Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1**3*x1 + 42D0*Ph0*s2*x1 - 
     &      15D0*Ph1*s2*x1 - 8D0*Ph0*s1*s2*x1 - 
     &      9D0*Ph1*s1*s2*x1 - 8D0*Ph0*s1**2*s2*x1 + 
     &      10D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 - 
     &      8D0*Ph0*s2**2*x1 + 6D0*Ph1*s2**2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 + 12D0*Ph1*s1*s2**2*x1 - 
     &      6D0*Ph0*s1**2*s2**2*x1 + 2D0*Ph1*s1**2*s2**2*x1 - 
     &      2D0*Ph0*s2**3*x1 + 2D0*Ph1*s2**3*x1 - 
     &      4D0*Ph0*s1*s2**3*x1 + 2D0*Ph1*s1*s2**3*x1 - 
     &      2D0*Ph0*x1**2 + Ph1*x1**2 - 18D0*Ph0*s1*x1**2 + 
     &      11D0*Ph1*s1*x1**2 + 18D0*Ph0*s1**2*x1**2 - 
     &      8D0*Ph1*s1**2*x1**2 + 6D0*Ph0*s2*x1**2 - 
     &      15D0*Ph1*s2*x1**2 + 14D0*Ph0*s1*s2*x1**2 - 
     &      20D0*Ph1*s1*s2*x1**2 + 4D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 + 4D0*Ph0*s2**2*x1**2 - 
     &      4D0*Ph1*s2**2*x1**2 + 4D0*Ph0*s1*s2**2*x1**2 - 
     &      2D0*Ph1*s1*s2**2*x1**2 + 8D0*Ph0*x1**3 + 
     &      5D0*Ph1*x1**3 - 12D0*Ph0*s1*x1**3 + 
     &      10D0*Ph1*s1*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      2D0*Ph1*s2*x1**3))/(s2 - 1D0*x1)
        KD0i22s = (-8D0*mb**8*(12D0*Ph0*s1*s2 - 8D0*Ph1*s1*s2 - 
     &      10D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 - 
     &      6D0*Ph0*s1**3*s2 + 3D0*Ph1*s1**3*s2 - 
     &      14D0*Ph0*s1*s2**2 + 8D0*Ph1*s1*s2**2 - 
     &      4D0*Ph0*s1**2*s2**2 + 4D0*Ph1*s1**2*s2**2 + 
     &      Ph1*s1*s2**3 + 4D0*Ph0*x1 - 40D0*Ph0*s1*x1 + 
     &      8D0*Ph1*s1*x1 + 62D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 - 22D0*Ph0*s1**3*x1 - 
     &      5D0*Ph1*s1**3*x1 - 2D0*Ph0*s2*x1 + 
     &      57D0*Ph0*s1*s2*x1 - 21D0*Ph1*s1*s2*x1 - 
     &      33D0*Ph0*s1**2*s2*x1 - 6D0*Ph0*s1**3*s2*x1 + 
     &      3D0*Ph1*s1**3*s2*x1 - 1D0*Ph1*s2**2*x1 - 
     &      12D0*Ph0*s1*s2**2*x1 + 6D0*Ph1*s1*s2**2*x1 - 
     &      4D0*Ph0*s1**2*s2**2*x1 + 4D0*Ph1*s1**2*s2**2*x1 + 
     &      Ph1*s1*s2**3*x1 + 16D0*Ph0*x1**2 - 
     &      8D0*Ph1*x1**2 - 43D0*Ph0*s1*x1**2 + 
     &      13D0*Ph1*s1*x1**2 + 27D0*Ph0*s1**2*x1**2 + 
     &      6D0*Ph1*s1**2*x1**2 + 2D0*Ph0*s1**3*x1**2 - 
     &      5D0*Ph1*s1**3*x1**2 - 7D0*Ph0*s2*x1**2 + 
     &      7D0*Ph1*s2*x1**2 + 16D0*Ph0*s1*s2*x1**2 - 
     &      11D0*Ph1*s1*s2*x1**2 + 3D0*Ph0*s1**2*s2*x1**2 - 
     &      8D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph1*s2**2*x1**2 - 
     &      2D0*Ph0*s1*s2**2*x1**2 + 13D0*Ph0*x1**3 - 
     &      10D0*Ph1*x1**3 - 8D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 - 1D0*Ph0*s1**2*x1**3 + 
     &      4D0*Ph1*s1**2*x1**3 - 3D0*Ph0*s2*x1**3 + 
     &      3D0*Ph1*s2*x1**3 + 3D0*Ph0*s1*s2*x1**3 - 
     &      2D0*Ph1*s1*s2*x1**3 + 3D0*Ph0*x1**4 - 
     &      2D0*Ph1*x1**4 - 1D0*Ph0*s1*x1**4 + Ph1*s1*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i33s = (-8D0*mb**8*(2D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 
     &      2D0*Ph0*s1*s2**2 - 2D0*Ph1*s1*s2**2 - 
     &      6D0*Ph0*s1**2*s2**2 + 4D0*Ph1*s1**2*s2**2 - 
     &      4D0*Ph0*s1*s2**3 + 3D0*Ph1*s1*s2**3 - 
     &      2D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**3*x1 + 
     &      6D0*Ph0*s2*x1 - 2D0*Ph1*s2*x1 - 
     &      24D0*Ph0*s1*s2*x1 - 4D0*Ph1*s1*s2*x1 + 
     &      23D0*Ph0*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 + 4D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 + 15D0*Ph0*s1*s2**2*x1 + 
     &      5D0*Ph1*s1*s2**2*x1 - 6D0*Ph0*s1**2*s2**2*x1 + 
     &      4D0*Ph1*s1**2*s2**2*x1 - 8D0*Ph0*s2**3*x1 + 
     &      4D0*Ph1*s2**3*x1 - 4D0*Ph0*s1*s2**3*x1 + 
     &      3D0*Ph1*s1*s2**3*x1 + 2D0*Ph0*x1**2 + 
     &      4D0*Ph1*x1**2 + 14D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 - 15D0*Ph0*s1**2*x1**2 - 
     &      2D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s1**3*x1**2 + 
     &      2D0*Ph0*s2*x1**2 - 10D0*Ph1*s2*x1**2 - 
     &      36D0*Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 + 
     &      Ph0*s1**2*s2*x1**2 + 23D0*Ph0*s2**2*x1**2 - 
     &      6D0*Ph1*s2**2*x1**2 - 7D0*Ph0*s1*s2**2*x1**2 + 
     &      5D0*Ph1*s1*s2**2*x1**2 - 8D0*Ph0*s2**3*x1**2 + 
     &      4D0*Ph1*s2**3*x1**2 + 20D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 + Ph0*s1*x1**3 + 
     &      11D0*Ph1*s1*x1**3 + 3D0*Ph0*s1**2*x1**3 - 
     &      4D0*Ph1*s1**2*x1**3 - 19D0*Ph0*s2*x1**3 + 
     &      Ph1*s2*x1**3 + 4D0*Ph0*s1*s2*x1**3 - 
     &      11D0*Ph1*s1*s2*x1**3 + 11D0*Ph0*s2**2*x1**3 - 
     &      7D0*Ph1*s2**2*x1**3 + 14D0*Ph0*x1**4 - 
     &      1D0*Ph1*x1**4 - 3D0*Ph0*s1*x1**4 + 
     &      5D0*Ph1*s1*x1**4 - 3D0*Ph0*s2*x1**4 + 
     &      3D0*Ph1*s2*x1**4))/(s2 - 1D0*x1)
        KD0i12s = (-8D0*mb**8*(8D0*Ph0*s2 - 4D0*Ph1*s2 + 
     &      10D0*Ph0*s1*s2 - 10D0*Ph1*s1*s2 - 
     &      18D0*Ph0*s1**2*s2 + 10D0*Ph1*s1**2*s2 - 
     &      8D0*Ph0*s1**3*s2 + 2D0*Ph1*s1**3*s2 - 
     &      8D0*Ph0*s2**2 + 4D0*Ph1*s2**2 - 
     &      21D0*Ph0*s1*s2**2 + 12D0*Ph1*s1*s2**2 - 
     &      11D0*Ph0*s1**2*s2**2 + 6D0*Ph1*s1**2*s2**2 - 
     &      3D0*Ph0*s1*s2**3 + 4D0*Ph1*s1*s2**3 - 
     &      14D0*Ph0*x1 + 2D0*Ph1*x1 - 20D0*Ph0*s1*x1 + 
     &      16D0*Ph1*s1*x1 + 72D0*Ph0*s1**2*x1 - 
     &      12D0*Ph1*s1**2*x1 - 30D0*Ph0*s1**3*x1 - 
     &      4D0*Ph1*s1**3*x1 + 36D0*Ph0*s2*x1 - 
     &      13D0*Ph1*s2*x1 + 55D0*Ph0*s1*s2*x1 - 
     &      35D0*Ph1*s1*s2*x1 - 43D0*Ph0*s1**2*s2*x1 + 
     &      14D0*Ph1*s1**2*s2*x1 - 8D0*Ph0*s1**3*s2*x1 + 
     &      2D0*Ph1*s1**3*s2*x1 - 8D0*Ph0*s2**2*x1 + 
     &      5D0*Ph1*s2**2*x1 - 16D0*Ph0*s1*s2**2*x1 + 
     &      15D0*Ph1*s1*s2**2*x1 - 11D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 - 3D0*Ph0*s1*s2**3*x1 + 
     &      4D0*Ph1*s1*s2**3*x1 + 18D0*Ph0*x1**2 - 
     &      9D0*Ph1*x1**2 - 68D0*Ph0*s1*x1**2 + 
     &      29D0*Ph1*s1*x1**2 + 48D0*Ph0*s1**2*x1**2 - 
     &      6D0*Ph1*s1**2*x1**2 + 2D0*Ph0*s1**3*x1**2 - 
     &      4D0*Ph1*s1**3*x1**2 - 1D0*Ph0*s2*x1**2 - 
     &      8D0*Ph1*s2*x1**2 + 31D0*Ph0*s1*s2*x1**2 - 
     &      28D0*Ph1*s1*s2*x1**2 + 9D0*Ph0*s1**2*s2*x1**2 - 
     &      10D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 + Ph0*s1*s2**2*x1**2 - 
     &      5D0*Ph1*s1*s2**2*x1**2 + 21D0*Ph0*x1**3 - 
     &      5D0*Ph1*x1**3 - 20D0*Ph0*s1*x1**3 + 
     &      17D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      4D0*Ph1*s1**2*x1**3 + 5D0*Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 + 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 - 1D0*Ph0*x1**4))/(s2 - 1D0*x1)
        KD0i13s = (-8D0*mb**8*(6D0*Ph0*s1*s2 - 6D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 - 
     &      6D0*Ph0*s1**3*s2 + 2D0*Ph1*s1**3*s2 + 
     &      8D0*Ph0*s2**2 - 4D0*Ph1*s2**2 - 
     &      10D0*Ph0*s1*s2**2 + 6D0*Ph1*s1*s2**2 - 
     &      16D0*Ph0*s1**2*s2**2 + 8D0*Ph1*s1**2*s2**2 - 
     &      8D0*Ph0*s2**3 + 4D0*Ph1*s2**3 - 
     &      10D0*Ph0*s1*s2**3 + 6D0*Ph1*s1*s2**3 + 
     &      2D0*Ph0*x1 + 2D0*Ph1*x1 - 26D0*Ph0*s1*x1 + 
     &      4D0*Ph1*s1*x1 + 40D0*Ph0*s1**2*x1 - 
     &      14D0*Ph0*s1**3*x1 - 4D0*Ph1*s1**3*x1 - 
     &      10D0*Ph0*s2*x1 - 6D0*Ph1*s2*x1 + 
     &      25D0*Ph0*s1*s2*x1 - 7D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 4D0*Ph1*s1**2*s2*x1 - 
     &      6D0*Ph0*s1**3*s2*x1 + 2D0*Ph1*s1**3*s2*x1 + 
     &      33D0*Ph0*s2**2*x1 - 11D0*Ph1*s2**2*x1 + 
     &      5D0*Ph0*s1*s2**2*x1 + 9D0*Ph1*s1*s2**2*x1 - 
     &      16D0*Ph0*s1**2*s2**2*x1 + 
     &      8D0*Ph1*s1**2*s2**2*x1 - 11D0*Ph0*s2**3*x1 + 
     &      9D0*Ph1*s2**3*x1 - 10D0*Ph0*s1*s2**3*x1 + 
     &      6D0*Ph1*s1*s2**3*x1 + 26D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 - 21D0*Ph0*s1*x1**2 + 
     &      Ph1*s1*x1**2 + 6D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 4D0*Ph1*s1**3*x1**2 - 
     &      1D0*Ph0*s2*x1**2 - 23D0*Ph1*s2*x1**2 - 
     &      42D0*Ph0*s1*s2*x1**2 + 10D0*Ph1*s1*s2*x1**2 + 
     &      10D0*Ph0*s1**2*s2*x1**2 - 
     &      12D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 - 
     &      2D0*Ph1*s2**2*x1**2 + 5D0*Ph0*s1*s2**2*x1**2 - 
     &      7D0*Ph1*s1*s2**2*x1**2 - 3D0*Ph0*s2**3*x1**2 + 
     &      Ph1*s2**3*x1**2 + 8D0*Ph0*x1**3 + 
     &      10D0*Ph1*x1**3 + 23D0*Ph0*s1*x1**3 - 
     &      5D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      4D0*Ph1*s1**2*x1**3 + 27D0*Ph0*s2*x1**3 - 
     &      19D0*Ph1*s2*x1**3 - 1D0*Ph0*s1*s2*x1**3 + 
     &      3D0*Ph1*s1*s2*x1**3 + 3D0*Ph0*s2**2*x1**3 - 
     &      1D0*Ph1*s2**2*x1**3 - 12D0*Ph0*x1**4 + 
     &      10D0*Ph1*x1**4))/(s2 - 1D0*x1)
        KD0i23s = (8D0*mb**8*(-4D0*Ph0*s1*s2 + 4D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      8D0*Ph0*s1**3*s2 - 4D0*Ph1*s1**3*s2 - 
     &      4D0*Ph0*s1*s2**2 + 2D0*Ph1*s1*s2**2 + 
     &      20D0*Ph0*s1**2*s2**2 - 12D0*Ph1*s1**2*s2**2 + 
     &      12D0*Ph0*s1*s2**3 - 8D0*Ph1*s1*s2**3 - 
     &      4D0*Ph0*x1 + 30D0*Ph0*s1*x1 - 6D0*Ph1*s1*x1 - 
     &      42D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      14D0*Ph0*s1**3*x1 + 6D0*Ph1*s1**3*x1 - 
     &      12D0*Ph0*s2*x1 + 6D0*Ph1*s2*x1 + 
     &      19D0*Ph0*s1*s2*x1 + 5D0*Ph1*s1*s2*x1 - 
     &      22D0*Ph0*s1**2*s2*x1 + 8D0*Ph1*s1**2*s2*x1 + 
     &      8D0*Ph0*s1**3*s2*x1 - 4D0*Ph1*s1**3*s2*x1 + 
     &      12D0*Ph0*s2**2*x1 - 4D0*Ph1*s2**2*x1 - 
     &      51D0*Ph0*s1*s2**2*x1 + 9D0*Ph1*s1*s2**2*x1 + 
     &      20D0*Ph0*s1**2*s2**2*x1 - 
     &      12D0*Ph1*s1**2*s2**2*x1 + 12D0*Ph0*s1*s2**3*x1 - 
     &      8D0*Ph1*s1*s2**3*x1 - 6D0*Ph0*x1**2 - 
     &      19D0*Ph0*s1*x1**2 - 3D0*Ph1*s1*x1**2 + 
     &      18D0*Ph0*s1**2*x1**2 - 8D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s1**3*x1**2 + 6D0*Ph1*s1**3*x1**2 - 
     &      37D0*Ph0*s2*x1**2 + 19D0*Ph1*s2*x1**2 + 
     &      92D0*Ph0*s1*s2*x1**2 - 10D0*Ph1*s1*s2*x1**2 - 
     &      10D0*Ph0*s1**2*s2*x1**2 + 
     &      12D0*Ph1*s1**2*s2*x1**2 + 15D0*Ph0*s2**2*x1**2 - 
     &      9D0*Ph1*s2**2*x1**2 - 15D0*Ph0*s1*s2**2*x1**2 + 
     &      7D0*Ph1*s1*s2**2*x1**2 - 7D0*Ph0*x1**3 + 
     &      5D0*Ph1*x1**3 - 29D0*Ph0*s1*x1**3 - 
     &      11D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 - 
     &      18D0*Ph0*s2*x1**3 + 12D0*Ph1*s2*x1**3 + 
     &      5D0*Ph0*s1*s2*x1**3 + 5D0*Ph1*s1*s2*x1**3 + 
     &      3D0*Ph0*s2**2*x1**3 - 1D0*Ph1*s2**2*x1**3 - 
     &      3D0*Ph0*x1**4 - 1D0*Ph1*x1**4 + 
     &      4D0*Ph0*s1*x1**4 - 6D0*Ph1*s1*x1**4 - 
     &      3D0*Ph0*s2*x1**4 + Ph1*s2*x1**4))/(s2 - 1D0*x1)
        KD0i001s = (-16D0*mb**6*(28D0*Ph0*s2 - 12D0*Ph1*s2 - 
     &      23D0*Ph0*s1*s2 + 9D0*Ph1*s1*s2 - 
     &      4D0*Ph0*s1**2*s2 - 26D0*Ph0*s2**2 + 
     &      9D0*Ph1*s2**2 - 6D0*Ph0*s1*s2**2 + 
     &      3D0*Ph1*s1*s2**2 - 2D0*Ph0*s2**3 + 
     &      3D0*Ph1*s2**3 - 54D0*Ph0*x1 + 18D0*Ph1*x1 + 
     &      73D0*Ph0*s1*x1 - 15D0*Ph1*s1*x1 - 
     &      20D0*Ph0*s1**2*x1 + 115D0*Ph0*s2*x1 - 
     &      39D0*Ph1*s2*x1 - 53D0*Ph0*s1*s2*x1 + 
     &      12D0*Ph1*s1*s2*x1 - 4D0*Ph0*s1**2*s2*x1 - 
     &      30D0*Ph0*s2**2*x1 + 6D0*Ph1*s2**2*x1 - 
     &      6D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 - 
     &      2D0*Ph0*s2**3*x1 + 3D0*Ph1*s2**3*x1 - 
     &      79D0*Ph0*x1**2 + 30D0*Ph1*x1**2 + 
     &      53D0*Ph0*s1*x1**2 - 15D0*Ph1*s1*x1**2 + 
     &      67D0*Ph0*s2*x1**2 - 27D0*Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 3D0*Ph1*s2**2*x1**2 - 
     &      31D0*Ph0*x1**3 + 12D0*Ph1*x1**3))/(s2 - 1D0*x1)
        KD0i002s = (16D0*mb**6*(-28D0*Ph0*s2 + 12D0*Ph1*s2 + 
     &      20D0*Ph0*s1*s2 - 6D0*Ph1*s1*s2 + 
     &      7D0*Ph0*s1**2*s2 - 3D0*Ph1*s1**2*s2 + 
     &      28D0*Ph0*s2**2 - 12D0*Ph1*s2**2 + 
     &      5D0*Ph0*s1*s2**2 - 3D0*Ph1*s1*s2**2 + 
     &      54D0*Ph0*x1 - 18D0*Ph1*x1 - 70D0*Ph0*s1*x1 + 
     &      12D0*Ph1*s1*x1 + 17D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 - 109D0*Ph0*s2*x1 + 
     &      42D0*Ph1*s2*x1 + 42D0*Ph0*s1*s2*x1 - 
     &      6D0*Ph1*s1*s2*x1 + 7D0*Ph0*s1**2*s2*x1 - 
     &      3D0*Ph1*s1**2*s2*x1 + 30D0*Ph0*s2**2*x1 - 
     &      15D0*Ph1*s2**2*x1 + 5D0*Ph0*s1*s2**2*x1 - 
     &      3D0*Ph1*s1*s2**2*x1 + 71D0*Ph0*x1**2 - 
     &      30D0*Ph1*x1**2 - 41D0*Ph0*s1*x1**2 + 
     &      9D0*Ph1*s1*x1**2 - 3D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph1*s1**2*x1**2 - 57D0*Ph0*s2*x1**2 + 
     &      33D0*Ph1*s2*x1**2 - 4D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 3D0*Ph1*s2**2*x1**2 + 
     &      23D0*Ph0*x1**3 - 12D0*Ph1*x1**3 + 
     &      3D0*Ph0*s1*x1**3 - 3D0*Ph1*s1*x1**3 - 
     &      2D0*Ph0*s2*x1**3 + 3D0*Ph1*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i003s = (-16D0*mb**6*(8D0*Ph0*s1*s2 - 6D0*Ph1*s1*s2 - 
     &      5D0*Ph0*s1**2*s2 + 3D0*Ph1*s1**2*s2 + 
     &      28D0*Ph0*s2**2 - 12D0*Ph1*s2**2 - 
     &      33D0*Ph0*s1*s2**2 + 15D0*Ph1*s1*s2**2 - 
     &      28D0*Ph0*s2**3 + 12D0*Ph1*s2**3 - 8D0*Ph0*x1 + 
     &      6D0*Ph1*x1 + 2D0*Ph0*s1*x1 + 3D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 - 39D0*Ph0*s2*x1 + 
     &      6D0*Ph1*s2*x1 + 50D0*Ph0*s1*s2*x1 - 
     &      18D0*Ph1*s1*s2*x1 - 5D0*Ph0*s1**2*s2*x1 + 
     &      3D0*Ph1*s1**2*s2*x1 + 100D0*Ph0*s2**2*x1 - 
     &      33D0*Ph1*s2**2*x1 - 33D0*Ph0*s1*s2**2*x1 + 
     &      15D0*Ph1*s1*s2**2*x1 - 28D0*Ph0*s2**3*x1 + 
     &      12D0*Ph1*s2**3*x1 + 23D0*Ph0*x1**2 + 
     &      6D0*Ph1*x1**2 - 27D0*Ph0*s1*x1**2 + 
     &      3D0*Ph1*s1*x1**2 + 3D0*Ph0*s1**2*x1**2 - 
     &      3D0*Ph1*s1**2*x1**2 - 89D0*Ph0*s2*x1**2 + 
     &      15D0*Ph1*s2*x1**2 + 28D0*Ph0*s1*s2*x1**2 - 
     &      12D0*Ph1*s1*s2*x1**2 + 52D0*Ph0*s2**2*x1**2 - 
     &      21D0*Ph1*s2**2*x1**2 + 25D0*Ph0*x1**3 - 
     &      3D0*Ph0*s1*x1**3 + 3D0*Ph1*s1*x1**3 - 
     &      24D0*Ph0*s2*x1**3 + 9D0*Ph1*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i111s = (-8D0*mb**8*(8D0*Ph0*s2 - 4D0*Ph1*s2 - 
     &      4D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 - 
     &      6D0*Ph0*s1**2*s2 - 7D0*Ph0*s2**2 + 
     &      3D0*Ph1*s2**2 - 7D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 
     &      1D0*Ph0*s2**3 + Ph1*s2**3 - 18D0*Ph0*x1 + 
     &      6D0*Ph1*x1 + 28D0*Ph0*s1*x1 - 5D0*Ph1*s1*x1 - 
     &      8D0*Ph0*s1**2*x1 + 38D0*Ph0*s2*x1 - 
     &      13D0*Ph1*s2*x1 - 15D0*Ph0*s1*s2*x1 + 
     &      4D0*Ph1*s1*s2*x1 - 2D0*Ph0*s1**2*s2*x1 - 
     &      8D0*Ph0*s2**2*x1 + 2D0*Ph1*s2**2*x1 - 
     &      7D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 - 
     &      1D0*Ph0*s2**3*x1 + Ph1*s2**3*x1 - 
     &      23D0*Ph0*x1**2 + 10D0*Ph1*x1**2 + 
     &      16D0*Ph0*s1*x1**2 - 5D0*Ph1*s1*x1**2 + 
     &      22D0*Ph0*s2*x1**2 - 9D0*Ph1*s2*x1**2 + 
     &      5D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      Ph0*s2**2*x1**2 - 1D0*Ph1*s2**2*x1**2 - 
     &      11D0*Ph0*x1**3 + 4D0*Ph1*x1**3))/(s2 - 1D0*x1)
        KD0i222s = (-8D0*mb**8*(8D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 - 
     &      8D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 - 
     &      8D0*Ph0*s1*s2**2 + 4D0*Ph1*s1*s2**2 + 
     &      Ph1*s1**2*s2**2 - 14D0*Ph0*s1*x1 + 
     &      6D0*Ph1*s1*x1 + 24D0*Ph0*s1**2*x1 - 
     &      4D0*Ph1*s1**2*x1 - 8D0*Ph0*s1**3*x1 - 
     &      1D0*Ph1*s1**3*x1 + 25D0*Ph0*s1*s2*x1 - 
     &      14D0*Ph1*s1*s2*x1 - 14D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 7D0*Ph0*s1*s2**2*x1 + 
     &      5D0*Ph1*s1*s2**2*x1 + Ph1*s1**2*s2**2*x1 + 
     &      6D0*Ph0*x1**2 - 21D0*Ph0*s1*x1**2 + 
     &      10D0*Ph1*s1*x1**2 + 14D0*Ph0*s1**2*x1**2 - 
     &      3D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s1**3*x1**2 - 
     &      2D0*Ph0*s2*x1**2 + 10D0*Ph0*s1*s2*x1**2 - 
     &      11D0*Ph1*s1*s2*x1**2 + Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 + 4D0*Ph0*x1**3 - 
     &      5D0*Ph0*s1*x1**3 + 4D0*Ph1*s1*x1**3 + 
     &      Ph1*s1**2*x1**3 - 2D0*Ph0*s2*x1**3 - 
     &      1D0*Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*x1**4))/(s2 - 1D0*x1)
        KD0i333s = (-8D0*mb**8*x1*(2D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 8D0*Ph0*s2**2 - 
     &      4D0*Ph1*s2**2 - 14D0*Ph0*s1*s2**2 + 
     &      5D0*Ph1*s1*s2**2 - 8D0*Ph0*s2**3 + 
     &      4D0*Ph1*s2**3 - 2D0*Ph0*x1 + 2D0*Ph1*x1 + 
     &      2D0*Ph0*s1*x1 - 1D0*Ph1*s1**2*x1 - 
     &      7D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 + 
     &      16D0*Ph0*s1*s2*x1 - 6D0*Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      29D0*Ph0*s2**2*x1 - 11D0*Ph1*s2**2*x1 - 
     &      10D0*Ph0*s1*s2**2*x1 + 5D0*Ph1*s1*s2**2*x1 - 
     &      8D0*Ph0*s2**3*x1 + 4D0*Ph1*s2**3*x1 + 
     &      7D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      8D0*Ph0*s1*x1**2 + Ph1*s1*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 - 26D0*Ph0*s2*x1**2 + 
     &      5D0*Ph1*s2*x1**2 + 4D0*Ph0*s1*s2*x1**2 - 
     &      4D0*Ph1*s1*s2*x1**2 + 13D0*Ph0*s2**2*x1**2 - 
     &      7D0*Ph1*s2**2*x1**2 + 11D0*Ph0*x1**3 + 
     &      Ph1*s1*x1**3 - 5D0*Ph0*s2*x1**3 + 3D0*Ph1*s2*x1**3
     &      ))/(s2 - 1D0*x1)
        KD0i112s = (-8D0*mb**8*(16D0*Ph0*s2 - 8D0*Ph1*s2 + Ph1*s1*s2 - 
     &      20D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 - 15D0*Ph0*s2**2 + 
     &      7D0*Ph1*s2**2 - 20D0*Ph0*s1*s2**2 + 
     &      5D0*Ph1*s1*s2**2 - 1D0*Ph0*s1**2*s2**2 + 
     &      Ph1*s1**2*s2**2 - 1D0*Ph0*s2**3 + Ph1*s2**3 + 
     &      Ph0*s1*s2**3 + Ph1*s1*s2**3 - 36D0*Ph0*x1 + 
     &      12D0*Ph1*x1 + 42D0*Ph0*s1*x1 - 3D0*Ph1*s1*x1 + 
     &      8D0*Ph0*s1**2*x1 - 6D0*Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1**3*x1 + 75D0*Ph0*s2*x1 - 
     &      27D0*Ph1*s2*x1 - 3D0*Ph0*s1*s2*x1 - 
     &      7D0*Ph1*s1*s2*x1 - 19D0*Ph0*s1**2*s2*x1 + 
     &      5D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 - 
     &      19D0*Ph0*s2**2*x1 + 7D0*Ph1*s2**2*x1 - 
     &      23D0*Ph0*s1*s2**2*x1 + 4D0*Ph1*s1*s2**2*x1 - 
     &      1D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 - 
     &      1D0*Ph0*s2**3*x1 + Ph1*s2**3*x1 + 
     &      Ph0*s1*s2**3*x1 + Ph1*s1*s2**3*x1 - 
     &      38D0*Ph0*x1**2 + 20D0*Ph1*x1**2 + 
     &      7D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 + 
     &      16D0*Ph0*s1**2*x1**2 - 6D0*Ph1*s1**2*x1**2 + 
     &      44D0*Ph0*s2*x1**2 - 20D0*Ph1*s2*x1**2 + 
     &      23D0*Ph0*s1*s2*x1**2 - 8D0*Ph1*s1*s2*x1**2 + 
     &      Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 - 
     &      2D0*Ph0*s2**2*x1**2 - 1D0*Ph0*s1*s2**2*x1**2 - 
     &      1D0*Ph1*s1*s2**2*x1**2 - 18D0*Ph0*x1**3 + 
     &      8D0*Ph1*x1**3 - 7D0*Ph0*s1*x1**3 + 
     &      5D0*Ph1*s1*x1**3 + 3D0*Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3))/(s2 - 1D0*x1)
        KD0i113s = (-8D0*mb**8*(10D0*Ph0*s1*s2 - 6D0*Ph1*s1*s2 - 
     &      10D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + 16D0*Ph0*s2**2 - 
     &      8D0*Ph1*s2**2 - 25D0*Ph0*s1*s2**2 + 
     &      11D0*Ph1*s1*s2**2 - 5D0*Ph0*s1**2*s2**2 + 
     &      Ph1*s1**2*s2**2 - 15D0*Ph0*s2**3 + 
     &      7D0*Ph1*s2**3 - 4D0*Ph0*s1*s2**3 + 
     &      2D0*Ph1*s1*s2**3 - 1D0*Ph0*s2**4 + Ph1*s2**4 - 
     &      2D0*Ph0*x1 + 2D0*Ph1*x1 - 12D0*Ph0*s1*x1 + 
     &      6D0*Ph1*s1*x1 + 24D0*Ph0*s1**2*x1 - 
     &      6D0*Ph1*s1**2*x1 - 8D0*Ph0*s1**3*x1 - 
     &      25D0*Ph0*s2*x1 + 8D0*Ph1*s2*x1 + 
     &      62D0*Ph0*s1*s2*x1 - 24D0*Ph1*s1*s2*x1 - 
     &      21D0*Ph0*s1**2*s2*x1 + 5D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1**3*s2*x1 + 63D0*Ph0*s2**2*x1 - 
     &      24D0*Ph1*s2**2*x1 - 41D0*Ph0*s1*s2**2*x1 + 
     &      11D0*Ph1*s1*s2**2*x1 - 5D0*Ph0*s1**2*s2**2*x1 + 
     &      Ph1*s1**2*s2**2*x1 - 16D0*Ph0*s2**3*x1 + 
     &      6D0*Ph1*s2**3*x1 - 4D0*Ph0*s1*s2**3*x1 + 
     &      2D0*Ph1*s1*s2**3*x1 - 1D0*Ph0*s2**4*x1 + 
     &      Ph1*s2**4*x1 + 19D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      35D0*Ph0*s1*x1**2 + 11D0*Ph1*s1*x1**2 + 
     &      16D0*Ph0*s1**2*x1**2 - 6D0*Ph1*s1**2*x1**2 - 
     &      41D0*Ph0*s2*x1**2 + 15D0*Ph1*s2*x1**2 + 
     &      42D0*Ph0*s1*s2*x1**2 - 18D0*Ph1*s1*s2*x1**2 + 
     &      Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 + 
     &      31D0*Ph0*s2**2*x1**2 - 16D0*Ph1*s2**2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 + Ph0*s2**3*x1**2 - 
     &      1D0*Ph1*s2**3*x1**2 + 7D0*Ph0*x1**3 - 
     &      7D0*Ph0*s1*x1**3 + 5D0*Ph1*s1*x1**3 - 
     &      12D0*Ph0*s2*x1**3 + 7D0*Ph1*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i122s = (-8D0*mb**8*(8D0*Ph0*s2 - 4D0*Ph1*s2 + 
     &      12D0*Ph0*s1*s2 - 6D0*Ph1*s1*s2 - 
     &      22D0*Ph0*s1**2*s2 + 6D0*Ph1*s1**2*s2 - 
     &      4D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 - 8D0*Ph0*s2**2 + 
     &      4D0*Ph1*s2**2 - 21D0*Ph0*s1*s2**2 + 
     &      8D0*Ph1*s1*s2**2 - 1D0*Ph0*s1**2*s2**2 + 
     &      2D0*Ph1*s1**2*s2**2 + Ph0*s1*s2**3 + 
     &      Ph1*s1*s2**3 - 18D0*Ph0*x1 + 6D0*Ph1*x1 + 
     &      8D0*Ph1*s1*x1 + 40D0*Ph0*s1**2*x1 - 
     &      10D0*Ph1*s1**2*x1 - 16D0*Ph0*s1**3*x1 - 
     &      1D0*Ph1*s1**3*x1 + 37D0*Ph0*s2*x1 - 
     &      14D0*Ph1*s2*x1 + 37D0*Ph0*s1*s2*x1 - 
     &      25D0*Ph1*s1*s2*x1 - 31D0*Ph0*s1**2*s2*x1 + 
     &      7D0*Ph1*s1**2*s2*x1 - 4D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 11D0*Ph0*s2**2*x1 + 
     &      5D0*Ph1*s2**2*x1 - 23D0*Ph0*s1*s2**2*x1 + 
     &      8D0*Ph1*s1*s2**2*x1 - 1D0*Ph0*s1**2*s2**2*x1 + 
     &      2D0*Ph1*s1**2*s2**2*x1 + Ph0*s1*s2**3*x1 + 
     &      Ph1*s1*s2**3*x1 - 9D0*Ph0*x1**2 + 
     &      10D0*Ph1*x1**2 - 30D0*Ph0*s1*x1**2 + 
     &      17D0*Ph1*s1*x1**2 + 30D0*Ph0*s1**2*x1**2 - 
     &      9D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s1**3*x1**2 + 
     &      20D0*Ph0*s2*x1**2 - 11D0*Ph1*s2*x1**2 + 
     &      28D0*Ph0*s1*s2*x1**2 - 20D0*Ph1*s1*s2*x1**2 + 
     &      Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 - 
     &      3D0*Ph0*s2**2*x1**2 + Ph1*s2**2*x1**2 - 
     &      3D0*Ph0*x1**3 + 4D0*Ph1*x1**3 - 
     &      12D0*Ph0*s1*x1**3 + 9D0*Ph1*s1*x1**3 + 
     &      Ph1*s1**2*x1**3 + Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 - 1D0*Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 + 2D0*Ph0*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i223s = (8D0*mb**8*(-8D0*Ph0*s1*s2 + 4D0*Ph1*s1*s2 + 
     &      6D0*Ph0*s1**2*s2 + 4D0*Ph0*s1**3*s2 - 
     &      2D0*Ph1*s1**3*s2 + 10D0*Ph0*s1**2*s2**2 - 
     &      6D0*Ph1*s1**2*s2**2 + 8D0*Ph0*s1*s2**3 - 
     &      4D0*Ph1*s1*s2**3 + 16D0*Ph0*s1*x1 - 
     &      8D0*Ph1*s1*x1 - 26D0*Ph0*s1**2*x1 + 
     &      4D0*Ph1*s1**2*x1 + 8D0*Ph0*s1**3*x1 + 
     &      2D0*Ph1*s1**3*x1 - 8D0*Ph0*s2*x1 + 
     &      4D0*Ph1*s2*x1 + 10D0*Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s1**2*s2*x1 + 3D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1**3*s2*x1 - 2D0*Ph1*s1**3*s2*x1 + 
     &      8D0*Ph0*s2**2*x1 - 4D0*Ph1*s2**2*x1 - 
     &      20D0*Ph0*s1*s2**2*x1 + 5D0*Ph1*s1*s2**2*x1 + 
     &      10D0*Ph0*s1**2*s2**2*x1 - 
     &      6D0*Ph1*s1**2*s2**2*x1 + 8D0*Ph0*s1*s2**3*x1 - 
     &      4D0*Ph1*s1*s2**3*x1 + 2D0*Ph0*x1**2 - 
     &      6D0*Ph1*x1**2 - 8D0*Ph0*s1*x1**2 - 
     &      8D0*Ph1*s1*x1**2 + 2D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph1*s1**2*x1**2 + 2D0*Ph1*s1**3*x1**2 - 
     &      31D0*Ph0*s2*x1**2 + 14D0*Ph1*s2*x1**2 + 
     &      36D0*Ph0*s1*s2*x1**2 + 4D0*Ph1*s1*s2*x1**2 - 
     &      4D0*Ph0*s1**2*s2*x1**2 + 3D0*Ph1*s1**2*s2*x1**2 + 
     &      9D0*Ph0*s2**2*x1**2 - 5D0*Ph1*s2**2*x1**2 - 
     &      16D0*Ph0*s1*s2**2*x1**2 + 
     &      5D0*Ph1*s1*s2**2*x1**2 + 11D0*Ph0*x1**3 - 
     &      10D0*Ph1*x1**3 - 18D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 - 1D0*Ph1*s1**2*x1**3 - 
     &      10D0*Ph0*s2*x1**3 + 11D0*Ph1*s2*x1**3 + 
     &      10D0*Ph0*s1*s2*x1**3 - 2D0*Ph1*s1*s2*x1**3 + 
     &      Ph0*s2**2*x1**3 - 1D0*Ph1*s2**2*x1**3 - 
     &      1D0*Ph0*x1**4 - 4D0*Ph1*x1**4 - 
     &      1D0*Ph1*s1*x1**4 - 1D0*Ph0*s2*x1**4 + Ph1*s2*x1**4
     &      ))/(s2 - 1D0*x1)
        KD0i133s = (-8D0*mb**8*(2D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 
     &      10D0*Ph0*s1*s2**2 - 6D0*Ph1*s1*s2**2 - 
     &      12D0*Ph0*s1**2*s2**2 + 6D0*Ph1*s1**2*s2**2 + 
     &      8D0*Ph0*s2**3 - 4D0*Ph1*s2**3 - 
     &      18D0*Ph0*s1*s2**3 + 9D0*Ph1*s1*s2**3 - 
     &      8D0*Ph0*s2**4 + 4D0*Ph1*s2**4 - 2D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 + 2D0*Ph0*s1**2*x1 - 
     &      1D0*Ph1*s1**3*x1 + 6D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 25D0*Ph0*s1*s2*x1 + 
     &      5D0*Ph1*s1*s2*x1 + 18D0*Ph0*s1**2*s2*x1 - 
     &      7D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 18D0*Ph0*s2**2*x1 + 
     &      5D0*Ph1*s2**2*x1 + 34D0*Ph0*s1*s2**2*x1 - 
     &      16D0*Ph1*s1*s2**2*x1 - 12D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 + 28D0*Ph0*s2**3*x1 - 
     &      10D0*Ph1*s2**3*x1 - 18D0*Ph0*s1*s2**3*x1 + 
     &      9D0*Ph1*s1*s2**3*x1 - 8D0*Ph0*s2**4*x1 + 
     &      4D0*Ph1*s2**4*x1 - 6D0*Ph0*x1**2 + 
     &      6D0*Ph1*x1**2 + 27D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 - 16D0*Ph0*s1**2*x1**2 + 
     &      Ph1*s1**2*x1**2 - 1D0*Ph1*s1**3*x1**2 + 
     &      49D0*Ph0*s2*x1**2 - 11D0*Ph1*s2*x1**2 - 
     &      53D0*Ph0*s1*s2*x1**2 + 10D0*Ph1*s1*s2*x1**2 + 
     &      6D0*Ph0*s1**2*s2*x1**2 - 5D0*Ph1*s1**2*s2*x1**2 - 
     &      34D0*Ph0*s2**2*x1**2 + 7D0*Ph1*s2**2*x1**2 + 
     &      18D0*Ph0*s1*s2**2*x1**2 - 
     &      10D0*Ph1*s1*s2**2*x1**2 + 12D0*Ph0*s2**3*x1**2 - 
     &      6D0*Ph1*s2**3*x1**2 - 19D0*Ph0*x1**3 + 
     &      10D0*Ph1*x1**3 + 23D0*Ph0*s1*x1**3 - 
     &      5D0*Ph1*s1*x1**3 + Ph1*s1**2*x1**3 + 
     &      25D0*Ph0*s2*x1**3 - 9D0*Ph1*s2*x1**3 - 
     &      8D0*Ph0*s1*s2*x1**3 + 5D0*Ph1*s1*s2*x1**3 - 
     &      4D0*Ph0*s2**2*x1**3 + 2D0*Ph1*s2**2*x1**3 - 
     &      3D0*Ph0*x1**4 + 4D0*Ph1*x1**4))/(s2 - 1D0*x1)
        KD0i233s = (-8D0*mb**8*(2D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 
     &      8D0*Ph0*s1*s2**2 - 4D0*Ph1*s1*s2**2 - 
     &      10D0*Ph0*s1**2*s2**2 + 5D0*Ph1*s1**2*s2**2 - 
     &      8D0*Ph0*s1*s2**3 + 4D0*Ph1*s1*s2**3 - 
     &      2D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**3*x1 + 
     &      8D0*Ph0*s2*x1 - 4D0*Ph1*s2*x1 - 
     &      23D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      14D0*Ph0*s1**2*s2*x1 - 4D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1**3*s2*x1 + Ph1*s1**3*s2*x1 + 
     &      13D0*Ph0*s1*s2**2*x1 - 5D0*Ph1*s1*s2**2*x1 - 
     &      10D0*Ph0*s1**2*s2**2*x1 + 
     &      5D0*Ph1*s1**2*s2**2*x1 - 8D0*Ph0*s2**3*x1 + 
     &      4D0*Ph1*s2**3*x1 - 8D0*Ph0*s1*s2**3*x1 + 
     &      4D0*Ph1*s1*s2**3*x1 - 10D0*Ph0*x1**2 + 
     &      8D0*Ph1*x1**2 + 31D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 - 16D0*Ph0*s1**2*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s1**3*x1**2 + 
     &      26D0*Ph0*s2*x1**2 - 12D0*Ph1*s2*x1**2 - 
     &      30D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 2D0*Ph1*s1**2*s2*x1**2 + 
     &      20D0*Ph0*s2**2*x1**2 - 6D0*Ph1*s2**2*x1**2 + 
     &      5D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 - 
     &      8D0*Ph0*s2**3*x1**2 + 4D0*Ph1*s2**3*x1**2 - 
     &      8D0*Ph0*x1**3 + 12D0*Ph1*x1**3 + 
     &      15D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 - 
     &      1D0*Ph1*s1**2*x1**3 - 14D0*Ph0*s2*x1**3 - 
     &      6D0*Ph1*s2*x1**3 - 5D0*Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 + 12D0*Ph0*s2**2*x1**3 - 
     &      6D0*Ph1*s2**2*x1**3 + 10D0*Ph0*x1**4 + 
     &      4D0*Ph1*x1**4 + 2D0*Ph1*s1*x1**4 - 
     &      4D0*Ph0*s2*x1**4 + 2D0*Ph1*s2*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i123s = (-8D0*mb**8*(18D0*Ph0*s1*s2 - 10D0*Ph1*s1*s2 - 
     &      16D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 - 
     &      6D0*Ph0*s1**3*s2 + 2D0*Ph1*s1**3*s2 + 
     &      16D0*Ph0*s2**2 - 8D0*Ph1*s2**2 - 
     &      23D0*Ph0*s1*s2**2 + 10D0*Ph1*s1*s2**2 - 
     &      17D0*Ph0*s1**2*s2**2 + 8D0*Ph1*s1**2*s2**2 - 
     &      16D0*Ph0*s2**3 + 8D0*Ph1*s2**3 - 
     &      11D0*Ph0*s1*s2**3 + 6D0*Ph1*s1*s2**3 - 
     &      2D0*Ph0*x1 + 2D0*Ph1*x1 - 28D0*Ph0*s1*x1 + 
     &      14D0*Ph1*s1*x1 + 50D0*Ph0*s1**2*x1 - 
     &      10D0*Ph1*s1**2*x1 - 16D0*Ph0*s1**3*x1 - 
     &      2D0*Ph1*s1**3*x1 - 19D0*Ph0*s2*x1 + 
     &      4D0*Ph1*s2*x1 + 62D0*Ph0*s1*s2*x1 - 
     &      32D0*Ph1*s1*s2*x1 - 17D0*Ph0*s1**2*s2*x1 - 
     &      6D0*Ph0*s1**3*s2*x1 + 2D0*Ph1*s1**3*s2*x1 + 
     &      55D0*Ph0*s2**2*x1 - 22D0*Ph1*s2**2*x1 - 
     &      19D0*Ph0*s1*s2**2*x1 + 4D0*Ph1*s1*s2**2*x1 - 
     &      17D0*Ph0*s1**2*s2**2*x1 + 
     &      8D0*Ph1*s1**2*s2**2*x1 - 18D0*Ph0*s2**3*x1 + 
     &      10D0*Ph1*s2**3*x1 - 11D0*Ph0*s1*s2**3*x1 + 
     &      6D0*Ph1*s1*s2**3*x1 + 19D0*Ph0*x1**2 + 
     &      8D0*Ph1*x1**2 - 29D0*Ph0*s1*x1**2 + 
     &      18D0*Ph1*s1*x1**2 + 14D0*Ph0*s1**2*x1**2 - 
     &      8D0*Ph1*s1**2*x1**2 - 2D0*Ph1*s1**3*x1**2 - 
     &      9D0*Ph0*s2*x1**2 + 2D0*Ph1*s2*x1**2 + 
     &      3D0*Ph0*s1*s2*x1**2 - 18D0*Ph1*s1*s2*x1**2 + 
     &      7D0*Ph0*s1**2*s2*x1**2 - 4D0*Ph1*s1**2*s2*x1**2 + 
     &      21D0*Ph0*s2**2*x1**2 - 16D0*Ph1*s2**2*x1**2 + 
     &      16D0*Ph0*s1*s2**2*x1**2 - 
     &      6D0*Ph1*s1*s2**2*x1**2 - 2D0*Ph0*s2**3*x1**2 + 
     &      2D0*Ph1*s2**3*x1**2 - 4D0*Ph0*x1**3 + 
     &      10D0*Ph1*x1**3 + 11D0*Ph0*s1*x1**3 + 
     &      4D0*Ph1*s1*x1**3 + 2D0*Ph1*s1**2*x1**3 + 
     &      2D0*Ph0*s2*x1**3 - 2D0*Ph1*s2*x1**3 - 
     &      9D0*Ph0*s1*s2*x1**3 + 4D0*Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*s2**2*x1**3 - 2D0*Ph1*s2**2*x1**3 - 
     &      1D0*Ph0*x1**4 + 4D0*Ph1*x1**4))/(s2 - 1D0*x1)

      virt01sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt01fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt01sing=virt01sing*128*pi**3/mb**6
      virt01fini=virt01fini*128*pi**3/mb**6

      return
      end

      subroutine virtual02(s1,s2,mb,ms,mu,virt02sing,virt02fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2*x1
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (32D0*mb**8*Ph0*(-1D0 + s1)*(s1 + s2)*(s2 - 1D0*x1)*
     &    (1D0 + x1)**2)/(-1D0 + s2)
        KD0i1 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s2 + s1**2*s2 - 1D0*s2**2 + s1*s2**2 + 
     &      2D0*s1*x1 - 2D0*s1**2*x1 - 1D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + s1*s2**2*x1 + x1**2 - 
     &      1D0*s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 + x1**3))/(-1D0 + s2)
        KD0i2 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s2 + s1**2*s2 - 1D0*s2**2 + s1*s2**2 + 
     &      2D0*s1*x1 - 2D0*s1**2*x1 + s2*x1 - 3D0*s1*s2*x1 + 
     &      2D0*s1**2*s2*x1 + s1*s2**2*x1 + 2D0*s1*x1**2 - 
     &      2D0*s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 + x1**3))/(-1D0 + s2)
        KD0i3 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1*s2 + s1**2*s2 - 1D0*s2**2 - 1D0*s2**3 + 
     &      x1 - 1D0*s1*x1 + s1*s2*x1 + s1**2*s2*x1 + 
     &      2D0*s2**2*x1 + s1*s2**2*x1 + x1**2 - 
     &      1D0*s1*x1**2 - 1D0*s1**2*x1**2 - 3D0*s2*x1**2 + 
     &      2D0*x1**3 - 1D0*s1*x1**3))/(-1D0 + s2)
        KD0i00 = (64D0*mb**6*Ph0*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (2D0 - 2D0*s1 - 1D0*s2 + s1*x1))/(-1D0 + s2)
        KD0i11 = (32D0*mb**8*Ph0*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0*s2 - 1D0*x1 + 2D0*s1*x1))/(-1D0 + s2)
        KD0i22 = (-32D0*mb**8*Ph0*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 2D0*s1 + s1**2 + s1*s2 + x1 - 1D0*s1*x1 - 
     &      1D0*s1**2*x1))/(-1D0 + s2)
        KD0i33 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1*s2**2 - 1D0*s2**3 + 2D0*s2*x1 - 
     &      1D0*s1*s2*x1 + s1**2*s2*x1 + s2**2*x1 - 
     &      1D0*s2**3*x1 - 1D0*x1**2 + s1*s2*x1**2 + 
     &      2D0*s2**2*x1**2 - 1D0*s1*x1**3 - 1D0*s2*x1**3))/
     &  (-1D0 + s2)
        KD0i12 = (32D0*mb**8*Ph0*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0 + 2D0*s1 - 1D0*s1**2 - 1D0*s2 - 1D0*s1*s2 - 
     &      2D0*x1 + 3D0*s1*x1 + s1**2*x1))/(-1D0 + s2)
        KD0i13 = (-32D0*mb**8*Ph0*(1D0 + x1)*
     &    (s2**2 + s1*s2**2 + s2**3 - 1D0*x1 + 2D0*s1*x1 - 
     &      1D0*s1**2*x1 - 2D0*s2*x1 - 1D0*s1*s2*x1 - 
     &      1D0*s1**2*s2*x1 + s2**2*x1 - 1D0*s1*s2**2*x1 + 
     &      x1**2 + s1**2*x1**2 - 4D0*s2*x1**2 + 
     &      s1*s2*x1**2 + 2D0*x1**3))/(-1D0 + s2)
        KD0i23 = (-32D0*mb**8*Ph0*(1D0 + x1)*
     &    (2D0*s2**2 - 1D0*s1*s2**2 + s1**2*s2**2 + 
     &      s1*s2**3 - 1D0*x1 + 2D0*s1*x1 - 1D0*s1**2*x1 - 
     &      3D0*s2*x1 + s1*s2*x1 - 2D0*s1**2*s2*x1 + 
     &      2D0*s2**2*x1 - 2D0*s1*s2**2*x1 + x1**2 + 
     &      s1**2*x1**2 - 3D0*s2*x1**2 + x1**3 + s1*x1**3))/
     &  (-1D0 + s2)
        KD0i001 = (-192D0*mb**6*Ph0*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i002 = (-192D0*mb**6*Ph0*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i003 = (-192D0*mb**6*Ph0*s2*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i111 = (-32D0*mb**8*Ph0*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i222 = (-32D0*mb**8*Ph0*s1*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i333 = (-32D0*mb**8*Ph0*s2*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*x1*(1D0 + x1))/(-1D0 + s2)
        KD0i112 = (-32D0*mb**8*Ph0*(2D0 + s1)*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i113 = (-32D0*mb**8*Ph0*(s1 + 2D0*s2)*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i122 = (-32D0*mb**8*Ph0*(1D0 + 2D0*s1)*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s2)
        KD0i223 = (-32D0*mb**8*Ph0*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1 + s1*s2 + x1))/(-1D0 + s2)
        KD0i133 = (-32D0*mb**8*Ph0*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1*s2 + s2**2 + x1))/(-1D0 + s2)
        KD0i233 = (-32D0*mb**8*Ph0*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1*s2 + x1 + s2*x1))/(-1D0 + s2)
        KD0i123 = (-32D0*mb**8*Ph0*(s2 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (2D0*s1 + 2D0*s2 + s1*s2 + x1))/(-1D0 + s2)
        KD0i0s = (32D0*mb**8*(s1 + s2)*
     &    (Ph0*s2 - 1D0*Ph1*s2 - 1D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      Ph0*x1 + Ph1*x1 - 3D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 2D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 + 2D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*s2**2*x1 + 
     &      2D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 - 
     &      3D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      Ph0*x1**3 + Ph1*x1**3 + Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3))/(-1D0 + s2)
        KD0i1s = (32D0*mb**8*(Ph0*s2 - 1D0*Ph1*s2 - 1D0*Ph0*s1**2*s2 + 
     &      Ph1*s1**2*s2 + Ph0*s2**2 - 1D0*Ph1*s2**2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 2D0*Ph0*x1 - 
     &      2D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      4D0*Ph0*s1**3*x1 - 1D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 7D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 + 8D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 + 4D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph1*s1*s2**2*x1 + 5D0*Ph0*x1**2 + Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 - 
     &      3D0*Ph0*s1**2*x1**2 - 3D0*Ph1*s1**2*x1**2 - 
     &      3D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      6D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 - 
     &      1D0*Ph0*s1*s2**2*x1**2 + Ph1*s1*s2**2*x1**2 + 
     &      2D0*Ph0*x1**3 + 2D0*Ph1*x1**3 + 
     &      2D0*Ph0*s1*x1**3 + Ph0*s1**2*x1**3 - 
     &      1D0*Ph1*s1**2*x1**3 + Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 + Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 - 1D0*Ph0*x1**4 + Ph1*x1**4))/
     &  (-1D0 + s2)
        KD0i2s = (32D0*mb**8*(Ph0*s2 - 1D0*Ph1*s2 - 1D0*Ph0*s1**2*s2 + 
     &      Ph1*s1**2*s2 + Ph0*s2**2 - 1D0*Ph1*s2**2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 4D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 - 10D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 + 6D0*Ph0*s1**3*x1 - 
     &      9D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 + 
     &      9D0*Ph0*s1**2*s2*x1 + 3D0*Ph1*s1**2*s2*x1 + 
     &      Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 + 2D0*Ph1*s1*s2**2*x1 + 
     &      4D0*Ph0*x1**2 + 4D0*Ph1*s1*x1**2 - 
     &      4D0*Ph0*s1**2*x1**2 - 4D0*Ph1*s1**2*x1**2 - 
     &      4D0*Ph0*s2*x1**2 - 4D0*Ph0*s1*s2*x1**2 - 
     &      4D0*Ph1*s1*s2*x1**2 - 2D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 + 3D0*Ph0*x1**3 + Ph1*x1**3 + 
     &      2D0*Ph1*s1*x1**3 + 2D0*Ph0*s1**2*x1**3 - 
     &      2D0*Ph1*s1**2*x1**3 + Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 + Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 - 1D0*Ph0*x1**4 + Ph1*x1**4))/
     &  (-1D0 + s2)
        KD0i3s = (32D0*mb**8*(Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + Ph0*s2**2 - 
     &      1D0*Ph1*s2**2 + Ph0*s2**3 - 1D0*Ph1*s2**3 - 
     &      1D0*Ph0*x1 + Ph1*x1 + 3D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 2D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 - 1D0*Ph0*s2**2*x1 + 
     &      Ph1*s2**2*x1 - 1D0*Ph0*s1*s2**2*x1 + 
     &      Ph1*s1*s2**2*x1 + Ph0*s2**3*x1 - 
     &      1D0*Ph1*s2**3*x1 + 2D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 - 4D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 + 3D0*Ph0*s1**2*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 - 3D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 + 5D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + 2D0*Ph1*s2**2*x1**2 - 
     &      1D0*Ph0*s1*s2**2*x1**2 + Ph1*s1*s2**2*x1**2 + 
     &      3D0*Ph0*x1**3 + 3D0*Ph1*x1**3 - 
     &      4D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 + 
     &      Ph0*s1**2*x1**3 - 1D0*Ph1*s1**2*x1**3 - 
     &      1D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3 + 
     &      2D0*Ph1*x1**4 + Ph0*s1*x1**4 - 1D0*Ph1*s1*x1**4))/
     &  (-1D0 + s2)
        KD0i00s = (64D0*mb**6*(-4D0*Ph0*s2 + 2D0*Ph1*s2 + 
     &      4D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 + 2D0*Ph0*s2**2 - 
     &      1D0*Ph1*s2**2 + 6D0*Ph0*x1 - 2D0*Ph1*x1 - 
     &      8D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 7D0*Ph0*s2*x1 + 
     &      3D0*Ph1*s2*x1 + 3D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 - 2D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 + 5D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 - 3D0*Ph0*s1*x1**2 + Ph1*s1*x1**2 + 
     &      5D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 - 
     &      1D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      3D0*Ph0*x1**3 + Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3))/
     &  (-1D0 + s2)
        KD0i11s = (32D0*mb**8*(-1D0*Ph0*s2 + Ph0*s1*s2 + 
     &      2D0*Ph0*s2**2 - 1D0*Ph1*s2**2 + 6D0*Ph0*x1 - 
     &      9D0*Ph0*s1*x1 + Ph0*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 
     &      6D0*Ph0*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      3D0*Ph0*x1**2 + Ph1*x1**2 + 2D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 - 3D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph0*s2*x1**2 - 3D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 - 3D0*Ph0*x1**3 + Ph1*x1**3 + 
     &      3D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3))/(-1D0 + s2)
        KD0i22s = (32D0*mb**8*(Ph0*s2 - 1D0*Ph1*s2 - 3D0*Ph0*s1*s2 + 
     &      2D0*Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + Ph1*x1 + 7D0*Ph0*s1*x1 - 
     &      2D0*Ph1*s1*x1 - 13D0*Ph0*s1**2*x1 + 
     &      Ph1*s1**2*x1 + 6D0*Ph0*s1**3*x1 + 3D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 14D0*Ph0*s1*s2*x1 + 
     &      4D0*Ph1*s1*s2*x1 + 7D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 - 4D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + 14D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 - 8D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*s1*s2*x1**2 + 2D0*Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 - 
     &      2D0*Ph0*x1**3 + Ph1*x1**3 + Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 + Ph0*s1**2*x1**3 - 
     &      1D0*Ph1*s1**2*x1**3))/(-1D0 + s2)
        KD0i33s = (-32D0*mb**8*(-1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 
     &      1D0*Ph0*s2**3 + Ph1*s2**3 + 3D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 9D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      8D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      1D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      5D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 - 
     &      3D0*Ph0*s2**3*x1 + 2D0*Ph1*s2**3*x1 + Ph0*x1**2 + 
     &      Ph1*x1**2 + 2D0*Ph0*s1*x1**2 - 
     &      4D0*Ph0*s1**2*x1**2 + 3D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 - 10D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 + 
     &      9D0*Ph0*s2**2*x1**2 - 3D0*Ph1*s2**2*x1**2 - 
     &      2D0*Ph0*s2**3*x1**2 + Ph1*s2**3*x1**2 + 
     &      Ph0*x1**3 + Ph1*x1**3 + Ph0*s1*x1**3 + 
     &      Ph1*s1*x1**3 - 10D0*Ph0*s2*x1**3 + Ph1*s2*x1**3 + 
     &      Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 + 
     &      4D0*Ph0*s2**2*x1**3 - 2D0*Ph1*s2**2*x1**3 + 
     &      4D0*Ph0*x1**4 - 1D0*Ph0*s1*x1**4 + Ph1*s1*x1**4 - 
     &      2D0*Ph0*s2*x1**4 + Ph1*s2*x1**4))/(-1D0 + s2)
        KD0i12s = (32D0*mb**8*(-1D0*Ph1*s2 - 2D0*Ph0*s1*s2 + 
     &      2D0*Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 2D0*Ph0*s2**2 - 
     &      1D0*Ph1*s2**2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + 6D0*Ph0*x1 + Ph1*x1 - 
     &      2D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      12D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      8D0*Ph0*s1**3*x1 - 3D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 14D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 + 9D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 - 
     &      1D0*Ph0*x1**2 + 3D0*Ph1*x1**2 + 
     &      16D0*Ph0*s1*x1**2 - 5D0*Ph1*s1*x1**2 - 
     &      11D0*Ph0*s1**2*x1**2 + 5D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 4D0*Ph0*s1*s2*x1**2 + 
     &      4D0*Ph1*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 - 5D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 + 4D0*Ph0*s1*x1**3 - 
     &      3D0*Ph1*s1*x1**3 + Ph0*s1**2*x1**3 - 
     &      1D0*Ph1*s1**2*x1**3))/(-1D0 + s2)
        KD0i13s = (32D0*mb**8*(-1D0*Ph1*s2**2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + 2D0*Ph0*s2**3 - 
     &      1D0*Ph1*s2**3 - 2D0*Ph0*x1 + Ph1*x1 + 
     &      8D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      10D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      4D0*Ph0*s1**3*x1 + 6D0*Ph0*s2*x1 + 
     &      2D0*Ph1*s2*x1 - 6D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 - 
     &      4D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 - 
     &      3D0*Ph0*s2**2*x1 - 2D0*Ph1*s2**2*x1 - 
     &      8D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s2**3*x1 - 
     &      11D0*Ph0*x1**2 + 14D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 - 1D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph0*s2*x1**2 + 6D0*Ph1*s2*x1**2 + 
     &      16D0*Ph0*s1*s2*x1**2 - 2D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + 5D0*Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 - 2D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 - 6D0*Ph0*s1*x1**3 + 
     &      Ph0*s1**2*x1**3 - 1D0*Ph1*s1**2*x1**3 - 
     &      8D0*Ph0*s2*x1**3 + 4D0*Ph1*s2*x1**3 + 
     &      2D0*Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 + 
     &      3D0*Ph0*x1**4 - 2D0*Ph1*x1**4))/(-1D0 + s2)
        KD0i23s = (32D0*mb**8*(2D0*Ph0*s2**2 - 2D0*Ph1*s2**2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*s2**3 - 1D0*Ph1*s1*s2**3 - 
     &      2D0*Ph0*x1 + Ph1*x1 + 8D0*Ph0*s1*x1 - 
     &      2D0*Ph1*s1*x1 - 10D0*Ph0*s1**2*x1 + 
     &      Ph1*s1**2*x1 + 4D0*Ph0*s1**3*x1 + 3D0*Ph1*s2*x1 + 
     &      6D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 - 
     &      10D0*Ph0*s1**2*s2*x1 + 2D0*Ph1*s1**2*s2*x1 + 
     &      6D0*Ph0*s2**2*x1 - 4D0*Ph1*s2**2*x1 - 
     &      19D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**3*x1 - 1D0*Ph1*s1*s2**3*x1 - 
     &      7D0*Ph0*x1**2 + 6D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 + 3D0*Ph0*s1**2*x1**2 - 
     &      8D0*Ph0*s2*x1**2 + 6D0*Ph1*s2*x1**2 + 
     &      28D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 - 
     &      4D0*Ph0*s1**2*s2*x1**2 + 2D0*Ph1*s1**2*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 2D0*Ph1*s2**2*x1**2 - 
     &      5D0*Ph0*s1*s2**2*x1**2 + 2D0*Ph1*s1*s2**2*x1**2 + 
     &      Ph0*x1**3 - 2D0*Ph1*x1**3 - 9D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 + Ph0*s1**2*x1**3 - 
     &      1D0*Ph1*s1**2*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      3D0*Ph1*s2*x1**3 + 2D0*Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*x1**4 + Ph0*s1*x1**4 - 1D0*Ph1*s1*x1**4))/
     &  (-1D0 + s2)
        KD0i001s = (64D0*mb**6*(-7D0*Ph0*s2 + 3D0*Ph1*s2 + 
     &      7D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 + 7D0*Ph0*s2**2 - 
     &      3D0*Ph1*s2**2 + 11D0*Ph0*x1 - 3D0*Ph1*x1 - 
     &      15D0*Ph0*s1*x1 + 3D0*Ph1*s1*x1 + 
     &      4D0*Ph0*s1**2*x1 - 27D0*Ph0*s2*x1 + 
     &      9D0*Ph1*s2*x1 + 13D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 + 7D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 + 20D0*Ph0*x1**2 - 
     &      6D0*Ph1*x1**2 - 13D0*Ph0*s1*x1**2 + 
     &      3D0*Ph1*s1*x1**2 - 14D0*Ph0*s2*x1**2 + 
     &      6D0*Ph1*s2*x1**2 + 7D0*Ph0*x1**3 - 3D0*Ph1*x1**3))
     &   /(-1D0 + s2)
        KD0i002s = (64D0*mb**6*(-7D0*Ph0*s2 + 3D0*Ph1*s2 + 
     &      7D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 + 7D0*Ph0*s2**2 - 
     &      3D0*Ph1*s2**2 + 11D0*Ph0*x1 - 3D0*Ph1*x1 - 
     &      15D0*Ph0*s1*x1 + 3D0*Ph1*s1*x1 + 
     &      4D0*Ph0*s1**2*x1 - 27D0*Ph0*s2*x1 + 
     &      9D0*Ph1*s2*x1 + 13D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 + 7D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 + 20D0*Ph0*x1**2 - 
     &      6D0*Ph1*x1**2 - 13D0*Ph0*s1*x1**2 + 
     &      3D0*Ph1*s1*x1**2 - 14D0*Ph0*s2*x1**2 + 
     &      6D0*Ph1*s2*x1**2 + 7D0*Ph0*x1**3 - 3D0*Ph1*x1**3))
     &   /(-1D0 + s2)
        KD0i003s = (64D0*mb**6*(s2 - 1D0*x1)*
     &    (-7D0*Ph0*s2 + 3D0*Ph1*s2 + 7D0*Ph0*s1*s2 - 
     &      3D0*Ph1*s1*s2 + 7D0*Ph0*s2**2 - 3D0*Ph1*s2**2 + 
     &      4D0*Ph0*x1 - 4D0*Ph0*s1*x1 - 20D0*Ph0*s2*x1 + 
     &      6D0*Ph1*s2*x1 + 7D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 + 7D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 + 6D0*Ph0*x1**2 - 
     &      7D0*Ph0*s2*x1**2 + 3D0*Ph1*s2*x1**2))/(-1D0 + s2)
        KD0i111s = (32D0*mb**8*(-2D0*Ph0*s2 + Ph1*s2 + 2D0*Ph0*s1*s2 - 
     &      1D0*Ph1*s1*s2 + 2D0*Ph0*s2**2 - 1D0*Ph1*s2**2 + 
     &      6D0*Ph0*x1 - 1D0*Ph1*x1 - 10D0*Ph0*s1*x1 + 
     &      Ph1*s1*x1 + 4D0*Ph0*s1**2*x1 - 8D0*Ph0*s2*x1 + 
     &      3D0*Ph1*s2*x1 + 4D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 + 6D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 - 4D0*Ph0*s1*x1**2 + Ph1*s1*x1**2 - 
     &      4D0*Ph0*s2*x1**2 + 2D0*Ph1*s2*x1**2 + 
     &      2D0*Ph0*x1**3 - 1D0*Ph1*x1**3))/(-1D0 + s2)
        KD0i222s = (32D0*mb**8*(-2D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      Ph1*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 
     &      8D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      6D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 - 
     &      4D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2 - 
     &      4D0*Ph0*s1*s2*x1**2 + 2D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3))/(-1D0 + s2)
        KD0i333s = (32D0*mb**8*(s2 - 1D0*x1)*x1*
     &    (-2D0*Ph0*s2 + Ph1*s2 + 4D0*Ph0*s1*s2 - 
     &      1D0*Ph1*s1*s2 + 4D0*Ph0*s2**2 - 1D0*Ph1*s2**2 - 
     &      2D0*Ph0*s1*x1 - 8D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 + 
     &      2D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      2D0*Ph0*x1**2 - 2D0*Ph0*s2*x1**2 + Ph1*s2*x1**2))/
     &  (-1D0 + s2)
        KD0i112s = (32D0*mb**8*(-4D0*Ph0*s2 + 2D0*Ph1*s2 + 
     &      2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      4D0*Ph0*s2**2 - 2D0*Ph1*s2**2 + 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      14D0*Ph0*x1 - 2D0*Ph1*x1 - 20D0*Ph0*s1*x1 + 
     &      Ph1*s1*x1 + 4D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 16D0*Ph0*s2*x1 + 
     &      6D0*Ph1*s2*x1 + Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s2**2*x1 - 2D0*Ph1*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      12D0*Ph0*x1**2 - 4D0*Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 - 4D0*Ph0*s1**2*x1**2 + 
     &      Ph1*s1**2*x1**2 - 8D0*Ph0*s2*x1**2 + 
     &      4D0*Ph1*s2*x1**2 - 4D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 + 4D0*Ph0*x1**3 - 
     &      2D0*Ph1*x1**3 + 2D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3))/(-1D0 + s2)
        KD0i113s = (32D0*mb**8*(-2D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 - 
     &      4D0*Ph0*s2**2 + 2D0*Ph1*s2**2 + 
     &      6D0*Ph0*s1*s2**2 - 3D0*Ph1*s1*s2**2 + 
     &      4D0*Ph0*s2**3 - 2D0*Ph1*s2**3 + 4D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 6D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 + 14D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 24D0*Ph0*s1*s2*x1 + 
     &      5D0*Ph1*s1*s2*x1 + 6D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 - 16D0*Ph0*s2**2*x1 + 
     &      6D0*Ph1*s2**2*x1 + 8D0*Ph0*s1*s2**2*x1 - 
     &      3D0*Ph1*s1*s2**2*x1 + 4D0*Ph0*s2**3*x1 - 
     &      2D0*Ph1*s2**3*x1 - 8D0*Ph0*x1**2 + 
     &      14D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 - 
     &      4D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2 + 
     &      14D0*Ph0*s2*x1**2 - 4D0*Ph1*s2*x1**2 - 
     &      10D0*Ph0*s1*s2*x1**2 + 4D0*Ph1*s1*s2*x1**2 - 
     &      8D0*Ph0*s2**2*x1**2 + 4D0*Ph1*s2**2*x1**2 - 
     &      2D0*Ph0*x1**3 + 2D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 + 4D0*Ph0*s2*x1**3 - 
     &      2D0*Ph1*s2*x1**3))/(-1D0 + s2)
        KD0i122s = (32D0*mb**8*(-2D0*Ph0*s2 + Ph1*s2 - 2D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + 4D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s2**2 - 1D0*Ph1*s2**2 + 
     &      4D0*Ph0*s1*s2**2 - 2D0*Ph1*s1*s2**2 + 
     &      10D0*Ph0*x1 - 1D0*Ph1*x1 - 10D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 + 4D0*Ph0*s1**3*x1 - 
     &      8D0*Ph0*s2*x1 + 3D0*Ph1*s2*x1 - 
     &      12D0*Ph0*s1*s2*x1 + 5D0*Ph1*s1*s2*x1 + 
     &      8D0*Ph0*s1**2*s2*x1 - 2D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 - 2D0*Ph1*s1*s2**2*x1 + 
     &      6D0*Ph0*x1**2 - 2D0*Ph1*x1**2 + 
     &      8D0*Ph0*s1*x1**2 - 3D0*Ph1*s1*x1**2 - 
     &      8D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 - 
     &      4D0*Ph0*s2*x1**2 + 2D0*Ph1*s2*x1**2 - 
     &      8D0*Ph0*s1*s2*x1**2 + 4D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*x1**3 - 1D0*Ph1*x1**3 + 
     &      4D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3))/(-1D0 + s2)
        KD0i223s = (32D0*mb**8*(-2D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*s2**3 - 1D0*Ph1*s1*s2**3 + 
     &      4D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 - 
     &      6D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 + 4D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      8D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 - 
     &      6D0*Ph0*s1*s2**2*x1 + 2D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**3*x1 - 1D0*Ph1*s1*s2**3*x1 - 
     &      2D0*Ph0*x1**2 - 1D0*Ph1*x1**2 + 
     &      4D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2 + 
     &      Ph1*s1**2*x1**2 - 8D0*Ph0*s2*x1**2 + 
     &      3D0*Ph1*s2*x1**2 + 8D0*Ph0*s1*s2*x1**2 - 
     &      1D0*Ph1*s1*s2*x1**2 - 2D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 4D0*Ph0*s1*s2**2*x1**2 + 
     &      2D0*Ph1*s1*s2**2*x1**2 + 6D0*Ph0*x1**3 - 
     &      2D0*Ph1*x1**3 - 4D0*Ph0*s1*x1**3 - 
     &      4D0*Ph0*s2*x1**3 + 2D0*Ph1*s2*x1**3 + 
     &      2D0*Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*x1**4 - 1D0*Ph1*x1**4))/(-1D0 + s2)
        KD0i133s = (32D0*mb**8*(s2 - 1D0*x1)*
     &    (-2D0*Ph0*s1*s2 + Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 - 2D0*Ph0*s2**2 + Ph1*s2**2 + 
     &      4D0*Ph0*s1*s2**2 - 2D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*s2**3 - 1D0*Ph1*s2**3 - 2D0*Ph0*x1 + 
     &      Ph1*x1 + 6D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 + 10D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 10D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 - 6D0*Ph0*s2**2*x1 + 
     &      2D0*Ph1*s2**2*x1 + 4D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*s2**3*x1 - 
     &      1D0*Ph1*s2**3*x1 - 10D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + 6D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2 + 4D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 2D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 - 2D0*Ph0*x1**3 + Ph1*x1**3))/
     &  (-1D0 + s2)
        KD0i233s = (32D0*mb**8*(s2 - 1D0*x1)*
     &    (-2D0*Ph0*s1*s2 + Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 - 2D0*Ph0*x1 + Ph1*x1 + 
     &      6D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 + 6D0*Ph0*s2*x1 - 
     &      6D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 - 
     &      8D0*Ph0*x1**2 + 2D0*Ph1*x1**2 + 
     &      4D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2 - 
     &      4D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 1D0*Ph1*s2**2*x1**2 + 
     &      Ph1*x1**3 - 2D0*Ph0*s2*x1**3 + Ph1*s2*x1**3))/
     &  (-1D0 + s2)
        KD0i123s = (32D0*mb**8*(-4D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      4D0*Ph0*s2**2 + 2D0*Ph1*s2**2 + 
     &      6D0*Ph0*s1*s2**2 - 3D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      4D0*Ph0*s2**3 - 2D0*Ph1*s2**3 + 
     &      2D0*Ph0*s1*s2**3 - 1D0*Ph1*s1*s2**3 + 
     &      8D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      12D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1 + 
     &      4D0*Ph0*s1**3*x1 + 18D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 32D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 + 6D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 - 14D0*Ph0*s2**2*x1 + 
     &      5D0*Ph1*s2**2*x1 + 2D0*Ph0*s1*s2**2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 + 4D0*Ph0*s2**3*x1 - 
     &      2D0*Ph1*s2**3*x1 + 2D0*Ph0*s1*s2**3*x1 - 
     &      1D0*Ph1*s1*s2**3*x1 - 10D0*Ph0*x1**2 - 
     &      1D0*Ph1*x1**2 + 18D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 - 4D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph1*s1**2*x1**2 + 6D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      3D0*Ph1*s1*s2*x1**2 - 2D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 - 6D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph1*s2**2*x1**2 - 4D0*Ph0*s1*s2**2*x1**2 + 
     &      2D0*Ph1*s1*s2**2*x1**2 + 4D0*Ph0*x1**3 - 
     &      2D0*Ph1*x1**3 - 2D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 + 2D0*Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 + 2D0*Ph0*x1**4 - 
     &      1D0*Ph1*x1**4))/(-1D0 + s2)

      virt02sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt02fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt02sing=virt02sing*128*pi**3/mb**6
      virt02fini=virt02fini*128*pi**3/mb**6

      return
      end

      subroutine virtual05(s1,s2,mb,ms,mu,virt05sing,virt05fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2*x1
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (32D0*mb**8*Ph0*(-1D0 + s1)*(s1 + s2)*(1D0 + x1)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 3D0*x1 - 4D0*s1*x1 - 
     &      1D0*s2*x1 + x1**2))/(s1 - 1D0*x1)
        KD0i1 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1 - 3D0*s1**3 + 2D0*s1**4 - 4D0*s1**2*s2 + 
     &      4D0*s1**3*s2 - 1D0*s1*s2**2 + 2D0*s1**2*s2**2 - 
     &      3D0*x1 + 4D0*s1*x1 + 5D0*s1**2*x1 - 
     &      6D0*s1**3*x1 + 5D0*s1*s2*x1 - 7D0*s1**2*s2*x1 - 
     &      1D0*s1*s2**2*x1 - 4D0*x1**2 + 4D0*s1*x1**2 + 
     &      s1**2*x1**2 + s2*x1**2 + s1*s2*x1**2 - 1D0*x1**3))
     &   /(s1 - 1D0*x1)
        KD0i2 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (3D0*s1**2 - 6D0*s1**3 + 3D0*s1**4 + s1*s2 - 
     &      6D0*s1**2*s2 + 5D0*s1**3*s2 - 1D0*s1*s2**2 + 
     &      2D0*s1**2*s2**2 - 2D0*x1 + 10D0*s1**2*x1 - 
     &      8D0*s1**3*x1 + 5D0*s1*s2*x1 - 7D0*s1**2*s2*x1 - 
     &      1D0*s1*s2**2*x1 - 4D0*x1**2 + 4D0*s1*x1**2 + 
     &      s1**2*x1**2 + s2*x1**2 + s1*s2*x1**2 - 1D0*x1**3))
     &   /(s1 - 1D0*x1)
        KD0i3 = (32D0*mb**8*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-1D0*s1**2 + s1**3 - 1D0*s1*s2 + 2D0*s1**2*s2 + 
     &      s1*s2**2 + x1 - 2D0*s1*x1 + s1*s2*x1 + s2**2*x1 + 
     &      4D0*x1**2 - 6D0*s1*x1**2 - 2D0*s2*x1**2 + x1**3))/
     &  (s1 - 1D0*x1)
        KD0i00 = (64D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-3D0*s1 + 3D0*s1**2 - 1D0*s2 + 3D0*s1*s2 + 
     &      3D0*x1 - 5D0*s1*x1 - 1D0*s2*x1 + x1**2))/
     &  (s1 - 1D0*x1)
        KD0i11 = (32D0*mb**8*Ph0*(-2D0 + s1 + s1**2 + s1*s2 - 1D0*x1)*
     &    (1D0 + x1)*(-1D0*s1 + s1**2 + s1*s2 + x1 - 
     &      2D0*s1*x1))/(s1 - 1D0*x1)
        KD0i22 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (3D0*s1**2 - 6D0*s1**3 + 3D0*s1**4 - 4D0*s1**2*s2 + 
     &      4D0*s1**3*s2 + s1**2*s2**2 - 1D0*x1 + s1*x1 + 
     &      5D0*s1**2*x1 - 5D0*s1**3*x1 - 2D0*s1**2*s2*x1 - 
     &      1D0*x1**2 + 2D0*s1*x1**2))/(s1 - 1D0*x1)
        KD0i33 = (32D0*mb**8*Ph0*(-1D0 + s1)*x1*(1D0 + x1)*
     &    (-2D0*s1 + 2D0*s1**2 + 3D0*s1*s2 + s2**2 - 1D0*x1 - 
     &      2D0*s1*x1 + s2*x1 - 2D0*x1**2))/(s1 - 1D0*x1)
        KD0i12 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (2D0*s1 - 6D0*s1**3 + 4D0*s1**4 - 2D0*s1*s2 - 
     &      4D0*s1**2*s2 + 6D0*s1**3*s2 + 2D0*s1**2*s2**2 - 
     &      3D0*x1 + 7D0*s1*x1 + 3D0*s1**2*x1 - 
     &      7D0*s1**3*x1 - 4D0*s1**2*s2*x1 - 2D0*x1**2 + 
     &      4D0*s1*x1**2))/(s1 - 1D0*x1)
        KD0i13 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (2D0*s1**2 - 4D0*s1**3 + 2D0*s1**4 + 2D0*s1*s2 - 
     &      6D0*s1**2*s2 + 4D0*s1**3*s2 - 2D0*s1*s2**2 + 
     &      2D0*s1**2*s2**2 + s1*x1 - 1D0*s1**3*x1 - 
     &      3D0*s2*x1 + 3D0*s1*s2*x1 + s1*s2**2*x1 + x1**2 + 
     &      3D0*s1*x1**2 - 4D0*s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 + x1**3))/(s1 - 1D0*x1)
        KD0i23 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (2D0*s1**2 - 4D0*s1**3 + 2D0*s1**4 + s1*s2 - 
     &      4D0*s1**2*s2 + 3D0*s1**3*s2 - 1D0*s1*s2**2 + 
     &      s1**2*s2**2 - 1D0*x1 + 5D0*s1*x1 - 5D0*s1**2*x1 + 
     &      s1**3*x1 - 1D0*s2*x1 - 3D0*s1*s2*x1 + 
     &      4D0*s1**2*s2*x1 + s1*s2**2*x1 - 1D0*x1**2 + 
     &      8D0*s1*x1**2 - 7D0*s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 + x1**3))/(s1 - 1D0*x1)
        KD0i001 = (192D0*mb**6*Ph0*(-1D0 + s1)*s1*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s1 - 1D0*x1)
        KD0i002 = (192D0*mb**6*Ph0*(-1D0 + s1)*s1*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s1 - 1D0*x1)
        KD0i003 = (192D0*mb**6*Ph0*(-1D0 + s1)*x1*(1D0 + x1)*
     &    (1D0 - 1D0*s1 - 1D0*s2 + x1))/(-1D0*s1 + x1)
        KD0i111 = (32D0*mb**8*Ph0*(-1D0 + s1)*s1*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s1 - 1D0*x1)
        KD0i222 = (32D0*mb**8*Ph0*(-1D0 + s1)*s1**2*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s1 - 1D0*x1)
        KD0i333 = (32D0*mb**8*Ph0*(-1D0 + s1)*x1**2*(1D0 + x1)*
     &    (1D0 - 1D0*s1 - 1D0*s2 + x1))/(-1D0*s1 + x1)
        KD0i112 = (32D0*mb**8*Ph0*(-1D0 + s1)*s1*(2D0 + s1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s1 - 1D0*x1)
        KD0i113 = (32D0*mb**8*Ph0*(-1D0 + s1)*(-1D0 + s1 + s2 - 1D0*x1)*
     &    (1D0 + x1)*(s1**2 + s1*s2 + x1))/(s1 - 1D0*x1)
        KD0i122 = (32D0*mb**8*Ph0*(-1D0 + s1)*s1*(1D0 + 2D0*s1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s1 - 1D0*x1)
        KD0i223 = (32D0*mb**8*Ph0*(-1D0 + s1)*s1*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*(s1 + 2D0*x1))/
     &  (s1 - 1D0*x1)
        KD0i133 = (32D0*mb**8*Ph0*(-1D0 + s1)*(2D0*s1 + s2)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*x1*(1D0 + x1))/
     &  (s1 - 1D0*x1)
        KD0i233 = (32D0*mb**8*Ph0*(-1D0 + s1)*(-1D0 + s1 + s2 - 1D0*x1)*
     &    x1*(1D0 + x1)*(2D0*s1 + x1))/(s1 - 1D0*x1)
        KD0i123 = (32D0*mb**8*Ph0*(-1D0 + s1)*(-1D0 + s1 + s2 - 1D0*x1)*
     &    (1D0 + x1)*(2D0*s1**2 + s1*s2 + x1 + 2D0*s1*x1))/
     &  (s1 - 1D0*x1)
        KD0i0s = (-32D0*mb**8*(-1D0 + s1)*(s1 + s2)*(1D0 + x1)*
     &    (-2D0*Ph0*s1 + Ph1*s1 + 2D0*Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 + 2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 + 
     &      4D0*Ph0*x1 - 3D0*Ph1*x1 - 6D0*Ph0*s1*x1 + 
     &      4D0*Ph1*s1*x1 - 2D0*Ph0*s2*x1 + Ph1*s2*x1 + 
     &      2D0*Ph0*x1**2 - 1D0*Ph1*x1**2))/(s1 - 1D0*x1)
        KD0i1s = (-32D0*mb**8*(1D0 + x1)*
     &    (2D0*Ph0*s1 - 1D0*Ph1*s1 - 6D0*Ph0*s1**3 + 
     &      3D0*Ph1*s1**3 + 4D0*Ph0*s1**4 - 2D0*Ph1*s1**4 - 
     &      8D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 + 
     &      8D0*Ph0*s1**3*s2 - 4D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      4D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 - 
     &      4D0*Ph0*x1 + 3D0*Ph1*x1 + 7D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 + 6D0*Ph0*s1**2*x1 - 
     &      5D0*Ph1*s1**2*x1 - 9D0*Ph0*s1**3*x1 + 
     &      6D0*Ph1*s1**3*x1 + Ph0*s2*x1 + 6D0*Ph0*s1*s2*x1 - 
     &      5D0*Ph1*s1*s2*x1 - 11D0*Ph0*s1**2*s2*x1 + 
     &      7D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1*s2**2*x1 + 
     &      Ph1*s1*s2**2*x1 - 6D0*Ph0*x1**2 + 4D0*Ph1*x1**2 + 
     &      6D0*Ph0*s1*x1**2 - 4D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*x1**3 + Ph1*x1**3))/(s1 - 1D0*x1)
        KD0i2s = (-32D0*mb**8*(1D0 + x1)*
     &    (6D0*Ph0*s1**2 - 3D0*Ph1*s1**2 - 12D0*Ph0*s1**3 + 
     &      6D0*Ph1*s1**3 + 6D0*Ph0*s1**4 - 3D0*Ph1*s1**4 + 
     &      2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      12D0*Ph0*s1**2*s2 + 6D0*Ph1*s1**2*s2 + 
     &      10D0*Ph0*s1**3*s2 - 5D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      4D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 - 
     &      3D0*Ph0*x1 + 2D0*Ph1*x1 + 2D0*Ph0*s1*x1 + 
     &      13D0*Ph0*s1**2*x1 - 10D0*Ph1*s1**2*x1 - 
     &      12D0*Ph0*s1**3*x1 + 8D0*Ph1*s1**3*x1 + 
     &      Ph0*s2*x1 + 6D0*Ph0*s1*s2*x1 - 5D0*Ph1*s1*s2*x1 - 
     &      11D0*Ph0*s1**2*s2*x1 + 7D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 - 
     &      6D0*Ph0*x1**2 + 4D0*Ph1*x1**2 + 
     &      6D0*Ph0*s1*x1**2 - 4D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*x1**3 + Ph1*x1**3))/(s1 - 1D0*x1)
        KD0i3s = (-32D0*mb**8*(-1D0 + s1)*(1D0 + x1)*
     &    (-2D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 - 2D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 - 5D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 + Ph0*s1**2*x1 - 1D0*Ph0*s2*x1 + 
     &      2D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 6D0*Ph0*x1**2 - 
     &      4D0*Ph1*x1**2 - 9D0*Ph0*s1*x1**2 + 
     &      6D0*Ph1*s1*x1**2 - 3D0*Ph0*s2*x1**2 + 
     &      2D0*Ph1*s2*x1**2 + 2D0*Ph0*x1**3 - 1D0*Ph1*x1**3))
     &   /(s1 - 1D0*x1)
        KD0i00s = (-64D0*mb**6*(7D0*Ph0*s1 - 3D0*Ph1*s1 - 
     &      14D0*Ph0*s1**2 + 6D0*Ph1*s1**2 + 7D0*Ph0*s1**3 - 
     &      3D0*Ph1*s1**3 + 2D0*Ph0*s2 - 1D0*Ph1*s2 - 
     &      9D0*Ph0*s1*s2 + 4D0*Ph1*s1*s2 + 
     &      7D0*Ph0*s1**2*s2 - 3D0*Ph1*s1**2*s2 - 
     &      5D0*Ph0*x1 + 3D0*Ph1*x1 + 22D0*Ph0*s1*x1 - 
     &      11D0*Ph1*s1*x1 - 24D0*Ph0*s1**2*x1 + 
     &      11D0*Ph1*s1**2*x1 + 7D0*Ph0*s1**3*x1 - 
     &      3D0*Ph1*s1**3*x1 + 4D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 11D0*Ph0*s1*s2*x1 + 
     &      5D0*Ph1*s1*s2*x1 + 7D0*Ph0*s1**2*s2*x1 - 
     &      3D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      7D0*Ph0*x1**2 + 4D0*Ph1*x1**2 + 
     &      17D0*Ph0*s1*x1**2 - 9D0*Ph1*s1*x1**2 - 
     &      10D0*Ph0*s1**2*x1**2 + 5D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      Ph1*x1**3 + 2D0*Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i11s = (-32D0*mb**8*(4D0*Ph0*s1 - 2D0*Ph1*s1 - 
     &      6D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 2D0*Ph0*s1**4 - 
     &      1D0*Ph1*s1**4 - 4D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**3*s2 - 2D0*Ph1*s1**3*s2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*x1 + 2D0*Ph1*x1 + 11D0*Ph0*s1*x1 - 
     &      8D0*Ph1*s1*x1 - 6D0*Ph0*s1**2*x1 + 
     &      5D0*Ph1*s1**2*x1 - 5D0*Ph0*s1**3*x1 + 
     &      2D0*Ph1*s1**3*x1 + 2D0*Ph0*s1**4*x1 - 
     &      1D0*Ph1*s1**4*x1 + 2D0*Ph0*s2*x1 - 
     &      7D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 - 
     &      3D0*Ph0*s1**2*s2*x1 + 2D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1**3*s2*x1 - 2D0*Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 - 5D0*Ph0*x1**2 + 
     &      3D0*Ph1*x1**2 + 14D0*Ph0*s1*x1**2 - 
     &      8D0*Ph1*s1*x1**2 - 4D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph1*s1**2*x1**2 - 3D0*Ph0*s1**3*x1**2 + 
     &      2D0*Ph1*s1**3*x1**2 - 2D0*Ph0*s2*x1**2 - 
     &      3D0*Ph0*s1*s2*x1**2 - 3D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 + Ph0*x1**3 + Ph1*x1**3 + 
     &      3D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i22s = (-32D0*mb**8*(6D0*Ph0*s1**2 - 3D0*Ph1*s1**2 - 
     &      12D0*Ph0*s1**3 + 6D0*Ph1*s1**3 + 6D0*Ph0*s1**4 - 
     &      3D0*Ph1*s1**4 - 8D0*Ph0*s1**2*s2 + 
     &      4D0*Ph1*s1**2*s2 + 8D0*Ph0*s1**3*s2 - 
     &      4D0*Ph1*s1**3*s2 + 2D0*Ph0*s1**2*s2**2 - 
     &      1D0*Ph1*s1**2*s2**2 - 1D0*Ph0*x1 + Ph1*x1 - 
     &      1D0*Ph1*s1*x1 + 17D0*Ph0*s1**2*x1 - 
     &      8D0*Ph1*s1**2*x1 - 22D0*Ph0*s1**3*x1 + 
     &      11D0*Ph1*s1**3*x1 + 6D0*Ph0*s1**4*x1 - 
     &      3D0*Ph1*s1**4*x1 + Ph0*s1*s2*x1 - 
     &      13D0*Ph0*s1**2*s2*x1 + 6D0*Ph1*s1**2*s2*x1 + 
     &      8D0*Ph0*s1**3*s2*x1 - 4D0*Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 - 2D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + 3D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 + 9D0*Ph0*s1**2*x1**2 - 
     &      5D0*Ph1*s1**2*x1**2 - 8D0*Ph0*s1**3*x1**2 + 
     &      5D0*Ph1*s1**3*x1**2 - 2D0*Ph0*s2*x1**2 - 
     &      3D0*Ph0*s1*s2*x1**2 - 3D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 + Ph0*x1**3 + Ph1*x1**3 + 
     &      3D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i33s = (-32D0*mb**8*x1*(1D0 + x1)*
     &    (4D0*Ph0*s1 - 2D0*Ph1*s1 - 8D0*Ph0*s1**2 + 
     &      4D0*Ph1*s1**2 + 4D0*Ph0*s1**3 - 2D0*Ph1*s1**3 - 
     &      6D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 + 
     &      6D0*Ph0*s1**2*s2 - 3D0*Ph1*s1**2*s2 - 
     &      1D0*Ph0*s2**2 + Ph1*s2**2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + 3D0*Ph0*x1 - 1D0*Ph1*x1 - 
     &      1D0*Ph1*s1*x1 - 3D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 - 3D0*Ph0*s2*x1 + Ph1*s2*x1 + 
     &      Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 4D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 - 3D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2))/(s1 - 1D0*x1)
        KD0i12s = (-32D0*mb**8*(4D0*Ph0*s1 - 2D0*Ph1*s1 - 
     &      12D0*Ph0*s1**3 + 6D0*Ph1*s1**3 + 8D0*Ph0*s1**4 - 
     &      4D0*Ph1*s1**4 - 4D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 - 
     &      8D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 + 
     &      12D0*Ph0*s1**3*s2 - 6D0*Ph1*s1**3*s2 + 
     &      4D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 - 
     &      3D0*Ph0*x1 + 3D0*Ph1*x1 + 11D0*Ph0*s1*x1 - 
     &      9D0*Ph1*s1*x1 + 11D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 - 27D0*Ph0*s1**3*x1 + 
     &      13D0*Ph1*s1**3*x1 + 8D0*Ph0*s1**4*x1 - 
     &      4D0*Ph1*s1**4*x1 + 2D0*Ph0*s2*x1 - 
     &      6D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 - 
     &      16D0*Ph0*s1**2*s2*x1 + 8D0*Ph1*s1**2*s2*x1 + 
     &      12D0*Ph0*s1**3*s2*x1 - 6D0*Ph1*s1**3*s2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 + 4D0*Ph0*s1**2*s2**2*x1 - 
     &      2D0*Ph1*s1**2*s2**2*x1 - 7D0*Ph0*x1**2 + 
     &      5D0*Ph1*x1**2 + 17D0*Ph0*s1*x1**2 - 
     &      11D0*Ph1*s1*x1**2 + 5D0*Ph0*s1**2*x1**2 - 
     &      3D0*Ph1*s1**2*x1**2 - 11D0*Ph0*s1**3*x1**2 + 
     &      7D0*Ph1*s1**3*x1**2 - 4D0*Ph0*s2*x1**2 - 
     &      6D0*Ph0*s1*s2*x1**2 - 6D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 + 6D0*Ph0*s1*x1**3 - 
     &      4D0*Ph1*s1*x1**3))/(s1 - 1D0*x1)
        KD0i13s = (-32D0*mb**8*(4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      8D0*Ph0*s1**3 + 4D0*Ph1*s1**3 + 4D0*Ph0*s1**4 - 
     &      2D0*Ph1*s1**4 + 3D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 - 
     &      11D0*Ph0*s1**2*s2 + 6D0*Ph1*s1**2*s2 + 
     &      8D0*Ph0*s1**3*s2 - 4D0*Ph1*s1**3*s2 - 
     &      3D0*Ph0*s1*s2**2 + 2D0*Ph1*s1*s2**2 + 
     &      4D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 + 
     &      Ph0*x1 + 2D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 - 
     &      9D0*Ph0*s1**3*x1 + 5D0*Ph1*s1**3*x1 + 
     &      4D0*Ph0*s1**4*x1 - 2D0*Ph1*s1**4*x1 - 
     &      4D0*Ph0*s2*x1 + 3D0*Ph1*s2*x1 - 
     &      5D0*Ph1*s1*s2*x1 - 6D0*Ph0*s1**2*s2*x1 + 
     &      6D0*Ph1*s1**2*s2*x1 + 8D0*Ph0*s1**3*s2*x1 - 
     &      4D0*Ph1*s1**3*s2*x1 + 2D0*Ph0*s2**2*x1 + 
     &      3D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 + 
     &      4D0*Ph0*s1**2*s2**2*x1 - 2D0*Ph1*s1**2*s2**2*x1 + 
     &      6D0*Ph0*x1**2 - 1D0*Ph1*x1**2 + 
     &      6D0*Ph0*s1*x1**2 - 4D0*Ph1*s1*x1**2 - 
     &      10D0*Ph0*s1**2*x1**2 + 4D0*Ph1*s1**2*x1**2 - 
     &      1D0*Ph0*s1**3*x1**2 + Ph1*s1**3*x1**2 - 
     &      14D0*Ph0*s2*x1**2 + 4D0*Ph1*s2*x1**2 - 
     &      5D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 + 
     &      Ph0*s1**2*s2*x1**2 + 2D0*Ph0*s1*s2**2*x1**2 - 
     &      1D0*Ph1*s1*s2**2*x1**2 + 11D0*Ph0*x1**3 - 
     &      2D0*Ph1*x1**3 + 4D0*Ph0*s1*x1**3 - 
     &      3D0*Ph1*s1*x1**3 - 6D0*Ph0*s1**2*x1**3 + 
     &      4D0*Ph1*s1**2*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      Ph1*s2*x1**3 - 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 + 2D0*Ph0*x1**4 - 1D0*Ph1*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i23s = (-32D0*mb**8*(4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      8D0*Ph0*s1**3 + 4D0*Ph1*s1**3 + 4D0*Ph0*s1**4 - 
     &      2D0*Ph1*s1**4 + Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      7D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 + 
     &      6D0*Ph0*s1**3*s2 - 3D0*Ph1*s1**3*s2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      1D0*Ph0*x1 + Ph1*x1 + 10D0*Ph0*s1*x1 - 
     &      5D0*Ph1*s1*x1 - 8D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 - 5D0*Ph0*s1**3*x1 + 
     &      3D0*Ph1*s1**3*x1 + 4D0*Ph0*s1**4*x1 - 
     &      2D0*Ph1*s1**4*x1 - 1D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      12D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      5D0*Ph0*s1**2*s2*x1 + 6D0*Ph0*s1**3*s2*x1 - 
     &      3D0*Ph1*s1**3*s2*x1 + 7D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      Ph0*x1**2 + 2D0*Ph1*x1**2 + 22D0*Ph0*s1*x1**2 - 
     &      13D0*Ph1*s1*x1**2 - 25D0*Ph0*s1**2*x1**2 + 
     &      12D0*Ph1*s1**2*x1**2 + 3D0*Ph0*s1**3*x1**2 - 
     &      1D0*Ph1*s1**3*x1**2 - 7D0*Ph0*s2*x1**2 + 
     &      2D0*Ph1*s2*x1**2 - 19D0*Ph0*s1*s2*x1**2 + 
     &      4D0*Ph1*s1*s2*x1**2 + 8D0*Ph0*s1**2*s2*x1**2 - 
     &      4D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s1*s2**2*x1**2 - 
     &      1D0*Ph1*s1*s2**2*x1**2 + 6D0*Ph0*x1**3 + 
     &      14D0*Ph0*s1*x1**3 - 8D0*Ph1*s1*x1**3 - 
     &      11D0*Ph0*s1**2*x1**3 + 7D0*Ph1*s1**2*x1**3 - 
     &      2D0*Ph0*s2*x1**3 + Ph1*s2*x1**3 - 
     &      2D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*x1**4 - 1D0*Ph1*x1**4))/(s1 - 1D0*x1)
        KD0i001s = (-64D0*mb**6*(-1D0 + s1)*
     &    (-7D0*Ph0*s1 + 3D0*Ph1*s1 + 7D0*Ph0*s1**2 - 
     &      3D0*Ph1*s1**2 + 7D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 - 
     &      14D0*Ph0*s1*x1 + 6D0*Ph1*s1*x1 + 
     &      7D0*Ph0*s1**2*x1 - 3D0*Ph1*s1**2*x1 - 
     &      2D0*Ph0*s2*x1 + 7D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 + 2D0*Ph0*x1**2 - 
     &      7D0*Ph0*s1*x1**2 + 3D0*Ph1*s1*x1**2))/
     &  (s1 - 1D0*x1)
        KD0i002s = (-64D0*mb**6*(-1D0 + s1)*
     &    (-7D0*Ph0*s1 + 3D0*Ph1*s1 + 7D0*Ph0*s1**2 - 
     &      3D0*Ph1*s1**2 + 7D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 - 
     &      14D0*Ph0*s1*x1 + 6D0*Ph1*s1*x1 + 
     &      7D0*Ph0*s1**2*x1 - 3D0*Ph1*s1**2*x1 - 
     &      2D0*Ph0*s2*x1 + 7D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 + 2D0*Ph0*x1**2 - 
     &      7D0*Ph0*s1*x1**2 + 3D0*Ph1*s1*x1**2))/
     &  (s1 - 1D0*x1)
        KD0i003s = (-64D0*mb**6*x1*(-7D0*Ph0 + 3D0*Ph1 + 14D0*Ph0*s1 - 
     &      6D0*Ph1*s1 - 7D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 
     &      7D0*Ph0*s2 - 3D0*Ph1*s2 - 7D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 - 2D0*Ph0*s2**2 - 14D0*Ph0*x1 + 
     &      6D0*Ph1*x1 + 21D0*Ph0*s1*x1 - 9D0*Ph1*s1*x1 - 
     &      7D0*Ph0*s1**2*x1 + 3D0*Ph1*s1**2*x1 + 
     &      11D0*Ph0*s2*x1 - 3D0*Ph1*s2*x1 - 
     &      7D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 - 
     &      9D0*Ph0*x1**2 + 3D0*Ph1*x1**2 + 
     &      7D0*Ph0*s1*x1**2 - 3D0*Ph1*s1*x1**2))/
     &  (-1D0*s1 + x1)
        KD0i111s = (-32D0*mb**8*(-1D0 + s1)*
     &    (-2D0*Ph0*s1 + Ph1*s1 + 2D0*Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 + 2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 - 
     &      1D0*Ph1*s1**2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*x1**2 - 2D0*Ph0*s1*x1**2 + Ph1*s1*x1**2))/
     &  (s1 - 1D0*x1)
        KD0i222s = (-32D0*mb**8*(-1D0 + s1)*
     &    (-2D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 2D0*Ph0*s1*x1 - 
     &      6D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 1D0*Ph1*s1**3*x1 - 
     &      2D0*Ph0*s1*s2*x1 + 2D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2))/
     &  (s1 - 1D0*x1)
        KD0i333s = (-32D0*mb**8*x1**2*
     &    (-2D0*Ph0 + Ph1 + 4D0*Ph0*s1 - 2D0*Ph1*s1 - 
     &      2D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s2 - 
     &      1D0*Ph1*s2 - 2D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      2D0*Ph0*s2**2 - 4D0*Ph0*x1 + 2D0*Ph1*x1 + 
     &      6D0*Ph0*s1*x1 - 3D0*Ph1*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 2D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 2D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      Ph1*x1**2 + 2D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2))/
     &  (-1D0*s1 + x1)
        KD0i112s = (-32D0*mb**8*(-1D0 + s1)*
     &    (-4D0*Ph0*s1 + 2D0*Ph1*s1 + 2D0*Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 + 2D0*Ph0*s1**3 - 1D0*Ph1*s1**3 + 
     &      4D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1*x1 + 4D0*Ph1*s1*x1 - 
     &      6D0*Ph0*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 
     &      1D0*Ph1*s1**3*x1 - 2D0*Ph0*s1*s2*x1 - 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 + 6D0*Ph0*x1**2 - 
     &      4D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2))/
     &  (s1 - 1D0*x1)
        KD0i113s = (-32D0*mb**8*(2D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 
     &      4D0*Ph0*s1**3 + 2D0*Ph1*s1**3 + 2D0*Ph0*s1**4 - 
     &      1D0*Ph1*s1**4 + 2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      6D0*Ph0*s1**2*s2 + 3D0*Ph1*s1**2*s2 + 
     &      4D0*Ph0*s1**3*s2 - 2D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 - 4D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 + 6D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 - 6D0*Ph0*s1**3*x1 + 
     &      3D0*Ph1*s1**3*x1 + 2D0*Ph0*s1**4*x1 - 
     &      1D0*Ph1*s1**4*x1 - 2D0*Ph0*s2*x1 + Ph1*s2*x1 + 
     &      4D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 - 
     &      6D0*Ph0*s1**2*s2*x1 + 4D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1**3*s2*x1 - 2D0*Ph1*s1**3*s2*x1 + 
     &      Ph1*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 - 2D0*Ph1*x1**2 + 
     &      4D0*Ph0*s1*x1**2 + 3D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 - 2D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s1**3*x1**2 + Ph1*s1**3*x1**2 - 
     &      4D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 + 
     &      4D0*Ph0*x1**3 - 1D0*Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 + Ph1*s1*x1**3))/(s1 - 1D0*x1)
        KD0i122s = (-32D0*mb**8*(-1D0 + s1)*
     &    (-2D0*Ph0*s1 + Ph1*s1 - 2D0*Ph0*s1**2 + Ph1*s1**2 + 
     &      4D0*Ph0*s1**3 - 2D0*Ph1*s1**3 + 2D0*Ph0*s1*s2 - 
     &      1D0*Ph1*s1*s2 + 4D0*Ph0*s1**2*s2 - 
     &      2D0*Ph1*s1**2*s2 + 2D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 - 12D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 + 4D0*Ph0*s1**3*x1 - 
     &      2D0*Ph1*s1**3*x1 - 4D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 + 4D0*Ph0*s1**2*s2*x1 - 
     &      2D0*Ph1*s1**2*s2*x1 + 6D0*Ph0*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + Ph1*s1*x1**2 - 
     &      4D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2))/
     &  (s1 - 1D0*x1)
        KD0i223s = (-32D0*mb**8*(2D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 
     &      4D0*Ph0*s1**3 + 2D0*Ph1*s1**3 + 2D0*Ph0*s1**4 - 
     &      1D0*Ph1*s1**4 - 2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 + 
     &      4D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1 - 
     &      2D0*Ph0*s1**3*x1 + Ph1*s1**3*x1 + 
     &      2D0*Ph0*s1**4*x1 - 1D0*Ph1*s1**4*x1 - 
     &      6D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 - 4D0*Ph0*x1**2 + 
     &      18D0*Ph0*s1*x1**2 - 4D0*Ph1*s1*x1**2 - 
     &      16D0*Ph0*s1**2*x1**2 + 5D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 1D0*Ph1*s1**3*x1**2 - 
     &      2D0*Ph0*s2*x1**2 - 6D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 + 4D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*x1**3 + 
     &      4D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 - 
     &      4D0*Ph0*s1**2*x1**3 + 2D0*Ph1*s1**2*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i133s = (-32D0*mb**8*(-1D0 + s1)*x1*
     &    (-4D0*Ph0*s1 + 2D0*Ph1*s1 + 4D0*Ph0*s1**2 - 
     &      2D0*Ph1*s1**2 - 2D0*Ph0*s2 + Ph1*s2 + 
     &      6D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 + 2D0*Ph0*s2**2 - 
     &      1D0*Ph1*s2**2 - 8D0*Ph0*s1*x1 + 4D0*Ph1*s1*x1 + 
     &      4D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 + 
     &      6D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 - 
     &      6D0*Ph0*x1**2 - 4D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 - 2D0*Ph0*s2*x1**2 + Ph1*s2*x1**2
     &      ))/(s1 - 1D0*x1)
        KD0i233s = (-32D0*mb**8*(-1D0 + s1)*x1*
     &    (-4D0*Ph0*s1 + 2D0*Ph1*s1 + 4D0*Ph0*s1**2 - 
     &      2D0*Ph1*s1**2 + 4D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 - 
     &      2D0*Ph0*x1 + Ph1*x1 - 6D0*Ph0*s1*x1 + 
     &      3D0*Ph1*s1*x1 + 4D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 + 8D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 + 4D0*Ph0*s1*s2*x1 - 
     &      2D0*Ph1*s1*s2*x1 - 10D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 - 2D0*Ph0*s1*x1**2 + Ph1*s1*x1**2 + 
     &      2D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      2D0*Ph0*x1**3 + Ph1*x1**3))/(s1 - 1D0*x1)
        KD0i123s = (-32D0*mb**8*(4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      8D0*Ph0*s1**3 + 4D0*Ph1*s1**3 + 4D0*Ph0*s1**4 - 
     &      2D0*Ph1*s1**4 + 2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      8D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 + 
     &      6D0*Ph0*s1**3*s2 - 3D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 + 2D0*Ph0*s1**2*x1 - 
     &      1D0*Ph1*s1**2*x1 - 8D0*Ph0*s1**3*x1 + 
     &      4D0*Ph1*s1**3*x1 + 4D0*Ph0*s1**4*x1 - 
     &      2D0*Ph1*s1**4*x1 - 2D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      2D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s1**2*s2*x1 + 3D0*Ph1*s1**2*s2*x1 + 
     &      6D0*Ph0*s1**3*s2*x1 - 3D0*Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      4D0*Ph0*x1**2 - 2D0*Ph1*x1**2 + 
     &      22D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2 - 
     &      18D0*Ph0*s1**2*x1**2 + 3D0*Ph1*s1**2*x1**2 - 
     &      6D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 - 
     &      4D0*Ph0*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      1D0*Ph1*s1**2*s2*x1**2 + 6D0*Ph0*x1**3 - 
     &      1D0*Ph1*x1**3 + 2D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 - 4D0*Ph0*s1**2*x1**3 + 
     &      2D0*Ph1*s1**2*x1**3))/(s1 - 1D0*x1)

      virt05sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt05fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt05sing=virt05sing*128*pi**3/mb**6
      virt05fini=virt05fini*128*pi**3/mb**6

      return
      end

      subroutine virtual06(s1,s2,mb,ms,mu,virt06sing,virt06fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2*x1
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (8D0*mb**8*Ph0*(s1 + s2)*
     &    (6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 3D0*s1*s2 + 
     &      s1**2*s2 - 12D0*x1 + 35D0*s1*x1 - 26D0*s1**2*x1 + 
     &      5D0*s1**3*x1 + 9D0*s2*x1 - 14D0*s1*s2*x1 + 
     &      s1**2*s2*x1 - 20D0*x1**2 + 35D0*s1*x1**2 - 
     &      11D0*s1**2*x1**2 + 9D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 - 12D0*x1**3 + 6D0*s1*x1**3))/
     &  (-1D0 + s1)
        KD0i1 = (8D0*mb**8*Ph0*(6D0*s1 - 2D0*s1**2 - 13D0*s1**3 + 
     &      9D0*s1**4 + 4D0*s1*s2 - 18D0*s1**2*s2 + 
     &      12D0*s1**3*s2 - 5D0*s1*s2**2 + 3D0*s1**2*s2**2 - 
     &      12D0*x1 + 34D0*s1*x1 + s1**2*x1 - 30D0*s1**3*x1 + 
     &      9D0*s1**4*x1 + 10D0*s2*x1 - 44D0*s1**2*s2*x1 + 
     &      12D0*s1**3*s2*x1 - 3D0*s2**2*x1 - 
     &      14D0*s1*s2**2*x1 + 3D0*s1**2*s2**2*x1 - 
     &      20D0*x1**2 + 40D0*s1*x1**2 + 19D0*s1**2*x1**2 - 
     &      15D0*s1**3*x1**2 + 14D0*s2*x1**2 + 
     &      22D0*s1*s2*x1**2 - 18D0*s1**2*s2*x1**2 + 
     &      3D0*s2**2*x1**2 - 3D0*s1*s2**2*x1**2 - 
     &      18D0*x1**3 + 8D0*s1*x1**3 + 6D0*s1**2*x1**3 + 
     &      6D0*s1*s2*x1**3 - 6D0*x1**4))/(-1D0 + s1)
        KD0i2 = (8D0*mb**8*Ph0*(16D0*s1**2 - 31D0*s1**3 + 
     &      15D0*s1**4 + 12D0*s1*s2 - 31D0*s1**2*s2 + 
     &      17D0*s1**3*s2 - 6D0*s1*s2**2 + 2D0*s1**2*s2**2 - 
     &      12D0*x1 + 11D0*s1*x1 + 50D0*s1**2*x1 - 
     &      62D0*s1**3*x1 + 15D0*s1**4*x1 + 6D0*s2*x1 + 
     &      28D0*s1*s2*x1 - 69D0*s1**2*s2*x1 + 
     &      17D0*s1**3*s2*x1 - 14D0*s1*s2**2*x1 + 
     &      2D0*s1**2*s2**2*x1 - 23D0*x1**2 + 24D0*s1*x1**2 + 
     &      44D0*s1**2*x1**2 - 23D0*s1**3*x1**2 + 
     &      11D0*s2*x1**2 + 19D0*s1*s2*x1**2 - 
     &      16D0*s1**2*s2*x1**2 - 15D0*x1**3 + 5D0*s1*x1**3 + 
     &      8D0*s1**2*x1**3 + 3D0*s2*x1**3 + 
     &      3D0*s1*s2*x1**3 - 6D0*x1**4))/(-1D0 + s1)
        KD0i3 = (8D0*mb**8*Ph0*(6D0*s1**2 - 12D0*s1**3 + 6D0*s1**4 + 
     &      6D0*s1*s2 - 12D0*s1**2*s2 + 6D0*s1**3*s2 - 
     &      6D0*x1 + 14D0*s1*x1 + 3D0*s1**2*x1 - 
     &      17D0*s1**3*x1 + 6D0*s1**4*x1 + 13D0*s1*s2*x1 - 
     &      33D0*s1**2*s2*x1 + 6D0*s1**3*s2*x1 - 
     &      16D0*s1*s2**2*x1 - 20D0*x1**2 + 53D0*s1*x1**2 - 
     &      20D0*s1**2*x1**2 + s1**3*x1**2 + 15D0*s2*x1**2 - 
     &      8D0*s1*s2*x1**2 + s1**2*s2*x1**2 - 18D0*x1**3 + 
     &      39D0*s1*x1**3 - 13D0*s1**2*x1**3 + 9D0*s2*x1**3 - 
     &      3D0*s1*s2*x1**3 - 12D0*x1**4 + 6D0*s1*x1**4))/
     &  (-1D0 + s1)
        KD0i00 = (16D0*mb**6*Ph0*(-1D0 + s1 + s2 - 1D0*x1)*
     &    (-14D0*s1 + 14D0*s1**2 - 3D0*s2 + s1*s2 + 6D0*x1 - 
     &      18D0*s1*x1 + 14D0*s1**2*x1 - 3D0*s2*x1 + 
     &      s1*s2*x1 + 8D0*x1**2 - 6D0*s1*x1**2))/(-1D0 + s1)
        KD0i11 = (8D0*mb**8*Ph0*(9D0*s1 - 15D0*s1**2 + 2D0*s1**3 + 
     &      4D0*s1**4 - 4D0*s1*s2 + 6D0*s1**3*s2 - 
     &      2D0*s1*s2**2 + 2D0*s1**2*s2**2 - 1D0*x1 + 
     &      24D0*s1*x1 - 27D0*s1**2*x1 - 2D0*s1**3*x1 + 
     &      4D0*s1**4*x1 - 14D0*s1*s2*x1 - 6D0*s1**2*s2*x1 + 
     &      6D0*s1**3*s2*x1 - 2D0*s2**2*x1 - 
     &      4D0*s1*s2**2*x1 + 2D0*s1**2*s2**2*x1 - 
     &      1D0*x1**2 + 29D0*s1*x1**2 - 10D0*s1**2*x1**2 - 
     &      4D0*s1**3*x1**2 + 8D0*s2*x1**2 - 
     &      4D0*s1**2*s2*x1**2 - 6D0*x1**3 + 6D0*s1*x1**3))/
     &  (-1D0 + s1)
        KD0i22 = (8D0*mb**8*Ph0*(14D0*s1**2 - 29D0*s1**3 + 
     &      15D0*s1**4 + 6D0*s1*s2 - 20D0*s1**2*s2 + 
     &      16D0*s1**3*s2 - 3D0*s1*s2**2 + s1**2*s2**2 - 
     &      6D0*x1 + 9D0*s1*x1 + 29D0*s1**2*x1 - 
     &      49D0*s1**3*x1 + 15D0*s1**4*x1 + 3D0*s2*x1 + 
     &      6D0*s1*s2*x1 - 35D0*s1**2*s2*x1 + 
     &      16D0*s1**3*s2*x1 - 3D0*s1*s2**2*x1 + 
     &      s1**2*s2**2*x1 - 10D0*x1**2 + 20D0*s1*x1**2 + 
     &      18D0*s1**2*x1**2 - 16D0*s1**3*x1**2 + 
     &      3D0*s2*x1**2 + 2D0*s1*s2*x1**2 - 
     &      5D0*s1**2*s2*x1**2 - 4D0*x1**3 + 5D0*s1*x1**3 + 
     &      s1**2*x1**3))/(-1D0 + s1)
        KD0i33 = (8D0*mb**8*Ph0*(-1D0*s1**3 + s1**4 + 2D0*s1**2*s2 + 
     &      3D0*s1*s2**2 - 1D0*s1**2*s2**2 + 8D0*s1*x1 - 
     &      18D0*s1**2*x1 + 7D0*s1**3*x1 + s1**4*x1 - 
     &      3D0*s2*x1 - 3D0*s1*s2*x1 + 2D0*s1**2*s2*x1 - 
     &      5D0*s1*s2**2*x1 - 1D0*s1**2*s2**2*x1 + x1**2 + 
     &      22D0*s1*x1**2 - 31D0*s1**2*x1**2 + 
     &      10D0*s1**3*x1**2 - 2D0*s2*x1**2 - 
     &      12D0*s1*s2*x1**2 + 10D0*s1**2*s2*x1**2 + 
     &      11D0*x1**3 + 8D0*s1*x1**3 - 9D0*s1**2*x1**3 - 
     &      3D0*s2*x1**3 + s1*s2*x1**3 + 4D0*x1**4 - 
     &      2D0*s1*x1**4))/(-1D0 + s1)
        KD0i12 = (8D0*mb**8*Ph0*(10D0*s1 - 4D0*s1**2 - 24D0*s1**3 + 
     &      18D0*s1**4 + 2D0*s1*s2 - 20D0*s1**2*s2 + 
     &      22D0*s1**3*s2 - 6D0*s1*s2**2 + 4D0*s1**2*s2**2 - 
     &      9D0*x1 + 40D0*s1*x1 - 7D0*s1**2*x1 - 
     &      46D0*s1**3*x1 + 18D0*s1**4*x1 + 3D0*s2*x1 - 
     &      6D0*s1*s2*x1 - 43D0*s1**2*s2*x1 + 
     &      22D0*s1**3*s2*x1 - 10D0*s1*s2**2*x1 + 
     &      4D0*s1**2*s2**2*x1 - 11D0*x1**2 + 48D0*s1*x1**2 + 
     &      9D0*s1**2*x1**2 - 20D0*s1**3*x1**2 + 
     &      7D0*s2*x1**2 + 8D0*s1*s2*x1**2 - 
     &      11D0*s1**2*s2*x1**2 - 8D0*x1**3 + 8D0*s1*x1**3 + 
     &      2D0*s1**2*x1**3))/(-1D0 + s1)
        KD0i13 = (8D0*mb**8*Ph0*(8D0*s1**2 - 18D0*s1**3 + 10D0*s1**4 + 
     &      12D0*s1*s2 - 24D0*s1**2*s2 + 16D0*s1**3*s2 - 
     &      6D0*s1*s2**2 + 6D0*s1**2*s2**2 - 2D0*x1 + 
     &      9D0*s1*x1 + 3D0*s1**2*x1 - 24D0*s1**3*x1 + 
     &      10D0*s1**4*x1 - 1D0*s2*x1 + 6D0*s1*s2*x1 - 
     &      35D0*s1**2*s2*x1 + 16D0*s1**3*s2*x1 - 
     &      3D0*s2**2*x1 - 11D0*s1*s2**2*x1 + 
     &      6D0*s1**2*s2**2*x1 + 10D0*x1**2 + 11D0*s1*x1**2 - 
     &      3D0*s1**2*x1**2 - 4D0*s1**3*x1**2 - 
     &      5D0*s2*x1**2 + 6D0*s1*s2*x1**2 - 
     &      5D0*s1**2*s2*x1**2 + s2**2*x1**2 - 
     &      1D0*s1*s2**2*x1**2 + 14D0*x1**3 + 4D0*s1*x1**3 - 
     &      6D0*s1**2*x1**3 - 2D0*s2*x1**3 + 2D0*x1**4))/
     &  (-1D0 + s1)
        KD0i23 = (8D0*mb**8*Ph0*(10D0*s1**2 - 22D0*s1**3 + 
     &      12D0*s1**4 + 6D0*s1*s2 - 14D0*s1**2*s2 + 
     &      12D0*s1**3*s2 - 6D0*x1 + 25D0*s1*x1 - 
     &      13D0*s1**2*x1 - 22D0*s1**3*x1 + 12D0*s1**4*x1 - 
     &      5D0*s1*s2*x1 - 21D0*s1**2*s2*x1 + 
     &      12D0*s1**3*s2*x1 - 8D0*s1*s2**2*x1 - 13D0*x1**2 + 
     &      66D0*s1*x1**2 - 45D0*s1**2*x1**2 + 
     &      6D0*s1**3*x1**2 + 5D0*s2*x1**2 - 
     &      22D0*s1*s2*x1**2 + 13D0*s1**2*s2*x1**2 - 
     &      1D0*x1**3 + 33D0*s1*x1**3 - 20D0*s1**2*x1**3 + 
     &      s2*x1**3 - 3D0*s1*s2*x1**3 + 2D0*s1*x1**4))/
     &  (-1D0 + s1)
        KD0i001 = (48D0*mb**6*Ph0*(1D0 + x1)*
     &    (3D0*s1 - 7D0*s1**2 + 4D0*s1**3 + s2 - 4D0*s1*s2 + 
     &      5D0*s1**2*s2 - 1D0*s2**2 + s1*s2**2 + 2D0*s1*x1 - 
     &      4D0*s1**2*x1 - 2D0*s1*s2*x1 + 2D0*x1**2))/
     &  (-1D0 + s1)
        KD0i002 = (48D0*mb**6*Ph0*(1D0 + x1)*
     &    (4D0*s1 - 9D0*s1**2 + 5D0*s1**3 - 3D0*s1*s2 + 
     &      5D0*s1**2*s2 + 3D0*s1*x1 - 5D0*s1**2*x1 - 
     &      1D0*s2*x1 - 1D0*s1*s2*x1 + 2D0*x1**2))/(-1D0 + s1)
        KD0i003 = (48D0*mb**6*Ph0*(1D0 + x1)*
     &    (-1D0*s1**2 + s1**3 + s1*s2 + s1**2*s2 + 4D0*x1 - 
     &      9D0*s1*x1 + 3D0*s1**2*x1 - 5D0*s2*x1 + 
     &      3D0*s1*s2*x1 + 6D0*x1**2 - 4D0*s1*x1**2))/
     &  (-1D0 + s1)
        KD0i111 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (3D0*s1 - 7D0*s1**2 + 4D0*s1**3 + s2 - 4D0*s1*s2 + 
     &      5D0*s1**2*s2 - 1D0*s2**2 + s1*s2**2 + 2D0*s1*x1 - 
     &      4D0*s1**2*x1 - 2D0*s1*s2*x1 + 2D0*x1**2))/
     &  (-1D0 + s1)
        KD0i222 = (8D0*mb**8*Ph0*s1*(1D0 + x1)*
     &    (4D0*s1 - 9D0*s1**2 + 5D0*s1**3 - 3D0*s1*s2 + 
     &      5D0*s1**2*s2 + 3D0*s1*x1 - 5D0*s1**2*x1 - 
     &      1D0*s2*x1 - 1D0*s1*s2*x1 + 2D0*x1**2))/(-1D0 + s1)
        KD0i333 = (8D0*mb**8*Ph0*x1*(1D0 + x1)*
     &    (-1D0*s1**2 + s1**3 + s1*s2 + s1**2*s2 + 4D0*x1 - 
     &      9D0*s1*x1 + 3D0*s1**2*x1 - 5D0*s2*x1 + 
     &      3D0*s1*s2*x1 + 6D0*x1**2 - 4D0*s1*x1**2))/
     &  (-1D0 + s1)
        KD0i112 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (7D0*s1 - 13D0*s1**2 + 2D0*s1**3 + 4D0*s1**4 + s2 - 
     &      6D0*s1*s2 + 6D0*s1**2*s2 + 5D0*s1**3*s2 - 
     &      1D0*s2**2 + s1**2*s2**2 + 5D0*s1*x1 - 
     &      7D0*s1**2*x1 - 4D0*s1**3*x1 - 1D0*s2*x1 - 
     &      3D0*s1*s2*x1 - 2D0*s1**2*s2*x1 + 4D0*x1**2 + 
     &      2D0*s1*x1**2))/(-1D0 + s1)
        KD0i113 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (2D0*s1**2 - 6D0*s1**3 + 4D0*s1**4 + 5D0*s1*s2 - 
     &      10D0*s1**2*s2 + 9D0*s1**3*s2 + s2**2 - 
     &      5D0*s1*s2**2 + 6D0*s1**2*s2**2 - 1D0*s2**3 + 
     &      s1*s2**3 + 4D0*x1 - 9D0*s1*x1 + 5D0*s1**2*x1 - 
     &      4D0*s1**3*x1 - 5D0*s2*x1 + 5D0*s1*s2*x1 - 
     &      6D0*s1**2*s2*x1 - 2D0*s1*s2**2*x1 + 6D0*x1**2 - 
     &      2D0*s1*x1**2 + 2D0*s2*x1**2))/(-1D0 + s1)
        KD0i122 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (4D0*s1 - 2D0*s1**2 - 11D0*s1**3 + 9D0*s1**4 - 
     &      2D0*s1*s2 - 2D0*s1**2*s2 + 10D0*s1**3*s2 - 
     &      1D0*s1*s2**2 + s1**2*s2**2 + 3D0*s1*x1 - 
     &      9D0*s1**3*x1 - 1D0*s2*x1 - 2D0*s1*s2*x1 - 
     &      3D0*s1**2*s2*x1 + 2D0*x1**2 + 4D0*s1*x1**2))/
     &  (-1D0 + s1)
        KD0i223 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (4D0*s1**2 - 10D0*s1**3 + 6D0*s1**4 - 
     &      2D0*s1**2*s2 + 6D0*s1**3*s2 + 8D0*s1*x1 - 
     &      15D0*s1**2*x1 + 3D0*s1**3*x1 - 9D0*s1*s2*x1 + 
     &      7D0*s1**2*s2*x1 + 11D0*s1*x1**2 - 
     &      9D0*s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 + 2D0*x1**3))/(-1D0 + s1)
        KD0i133 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1**3 + s1**4 + 2D0*s1**3*s2 + s1*s2**2 + 
     &      s1**2*s2**2 + 7D0*s1*x1 - 16D0*s1**2*x1 + 
     &      7D0*s1**3*x1 + 5D0*s2*x1 - 18D0*s1*s2*x1 + 
     &      11D0*s1**2*s2*x1 - 6D0*s2**2*x1 + 
     &      4D0*s1*s2**2*x1 + 8D0*s1*x1**2 - 
     &      8D0*s1**2*x1**2 + 6D0*s2*x1**2 - 
     &      6D0*s1*s2*x1**2 + 2D0*x1**3))/(-1D0 + s1)
        KD0i233 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1**3 + s1**4 + s1**2*s2 + s1**3*s2 + 
     &      8D0*s1*x1 - 19D0*s1**2*x1 + 9D0*s1**3*x1 - 
     &      7D0*s1*s2*x1 + 9D0*s1**2*s2*x1 + 4D0*x1**2 - 
     &      6D0*s1**2*x1**2 - 6D0*s2*x1**2 + 
     &      2D0*s1*s2*x1**2 + 8D0*x1**3 - 4D0*s1*x1**3))/
     &  (-1D0 + s1)
        KD0i123 = (16D0*mb**8*Ph0*(1D0 + x1)*
     &    (3D0*s1**2 - 8D0*s1**3 + 5D0*s1**4 + 3D0*s1*s2 - 
     &      7D0*s1**2*s2 + 8D0*s1**3*s2 - 2D0*s1*s2**2 + 
     &      3D0*s1**2*s2**2 + 2D0*x1 - 1D0*s1*x1 - 
     &      4D0*s1**2*x1 - 1D0*s1**3*x1 - 2D0*s2*x1 - 
     &      2D0*s1*s2*x1 - 1D0*s2**2*x1 + 3D0*x1**2 + 
     &      4D0*s1*x1**2 - 4D0*s1**2*x1**2 + s2*x1**2 - 
     &      1D0*s1*s2*x1**2 + x1**3))/(-1D0 + s1)
        KD0i0s = (8D0*mb**8*(s1 + s2)*
     &    (-10D0*Ph0*s1 + 6D0*Ph1*s1 + 18D0*Ph0*s1**2 - 
     &      11D0*Ph1*s1**2 - 8D0*Ph0*s1**3 + 5D0*Ph1*s1**3 + 
     &      8D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 - 
     &      4D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 14D0*Ph0*x1 - 
     &      12D0*Ph1*x1 - 46D0*Ph0*s1*x1 + 35D0*Ph1*s1*x1 + 
     &      36D0*Ph0*s1**2*x1 - 26D0*Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1**3*x1 + 5D0*Ph1*s1**3*x1 - 
     &      12D0*Ph0*s2*x1 + 9D0*Ph1*s2*x1 + 
     &      16D0*Ph0*s1*s2*x1 - 14D0*Ph1*s1*s2*x1 - 
     &      4D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      28D0*Ph0*x1**2 - 20D0*Ph1*x1**2 - 
     &      46D0*Ph0*s1*x1**2 + 35D0*Ph1*s1*x1**2 + 
     &      18D0*Ph0*s1**2*x1**2 - 11D0*Ph1*s1**2*x1**2 - 
     &      12D0*Ph0*s2*x1**2 + 9D0*Ph1*s2*x1**2 + 
     &      8D0*Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 + 
     &      14D0*Ph0*x1**3 - 12D0*Ph1*x1**3 - 
     &      10D0*Ph0*s1*x1**3 + 6D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i1s = (-8D0*mb**8*(10D0*Ph0*s1 - 6D0*Ph1*s1 + 
     &      2D0*Ph1*s1**2 - 26D0*Ph0*s1**3 + 13D0*Ph1*s1**3 + 
     &      16D0*Ph0*s1**4 - 9D0*Ph1*s1**4 + 4D0*Ph0*s1*s2 - 
     &      4D0*Ph1*s1*s2 - 38D0*Ph0*s1**2*s2 + 
     &      18D0*Ph1*s1**2*s2 + 26D0*Ph0*s1**3*s2 - 
     &      12D0*Ph1*s1**3*s2 - 12D0*Ph0*s1*s2**2 + 
     &      5D0*Ph1*s1*s2**2 + 10D0*Ph0*s1**2*s2**2 - 
     &      3D0*Ph1*s1**2*s2**2 - 14D0*Ph0*x1 + 12D0*Ph1*x1 + 
     &      44D0*Ph0*s1*x1 - 34D0*Ph1*s1*x1 + 
     &      14D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 - 
     &      52D0*Ph0*s1**3*x1 + 30D0*Ph1*s1**3*x1 + 
     &      16D0*Ph0*s1**4*x1 - 9D0*Ph1*s1**4*x1 + 
     &      14D0*Ph0*s2*x1 - 10D0*Ph1*s2*x1 + 
     &      12D0*Ph0*s1*s2*x1 - 68D0*Ph0*s1**2*s2*x1 + 
     &      44D0*Ph1*s1**2*s2*x1 + 26D0*Ph0*s1**3*s2*x1 - 
     &      12D0*Ph1*s1**3*s2*x1 - 2D0*Ph0*s2**2*x1 + 
     &      3D0*Ph1*s2**2*x1 - 16D0*Ph0*s1*s2**2*x1 + 
     &      14D0*Ph1*s1*s2**2*x1 + 10D0*Ph0*s1**2*s2**2*x1 - 
     &      3D0*Ph1*s1**2*s2**2*x1 - 30D0*Ph0*x1**2 + 
     &      20D0*Ph1*x1**2 + 46D0*Ph0*s1*x1**2 - 
     &      40D0*Ph1*s1*x1**2 + 28D0*Ph0*s1**2*x1**2 - 
     &      19D0*Ph1*s1**2*x1**2 - 26D0*Ph0*s1**3*x1**2 + 
     &      15D0*Ph1*s1**3*x1**2 + 16D0*Ph0*s2*x1**2 - 
     &      14D0*Ph1*s2*x1**2 + 26D0*Ph0*s1*s2*x1**2 - 
     &      22D0*Ph1*s1*s2*x1**2 - 34D0*Ph0*s1**2*s2*x1**2 + 
     &      18D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 - 
     &      3D0*Ph1*s2**2*x1**2 - 8D0*Ph0*s1*s2**2*x1**2 + 
     &      3D0*Ph1*s1*s2**2*x1**2 - 26D0*Ph0*x1**3 + 
     &      18D0*Ph1*x1**3 + 16D0*Ph0*s1*x1**3 - 
     &      8D0*Ph1*s1*x1**3 + 10D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3 + 6D0*Ph0*s2*x1**3 + 
     &      10D0*Ph0*s1*s2*x1**3 - 6D0*Ph1*s1*s2*x1**3 - 
     &      10D0*Ph0*x1**4 + 6D0*Ph1*x1**4))/(-1D0 + s1)
        KD0i2s = (-8D0*mb**8*(28D0*Ph0*s1**2 - 16D0*Ph1*s1**2 - 
     &      52D0*Ph0*s1**3 + 31D0*Ph1*s1**3 + 
     &      24D0*Ph0*s1**4 - 15D0*Ph1*s1**4 + 
     &      14D0*Ph0*s1*s2 - 12D0*Ph1*s1*s2 - 
     &      54D0*Ph0*s1**2*s2 + 31D0*Ph1*s1**2*s2 + 
     &      32D0*Ph0*s1**3*s2 - 17D0*Ph1*s1**3*s2 - 
     &      10D0*Ph0*s1*s2**2 + 6D0*Ph1*s1*s2**2 + 
     &      8D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 - 
     &      14D0*Ph0*x1 + 12D0*Ph1*x1 + 20D0*Ph0*s1*x1 - 
     &      11D0*Ph1*s1*x1 + 66D0*Ph0*s1**2*x1 - 
     &      50D0*Ph1*s1**2*x1 - 88D0*Ph0*s1**3*x1 + 
     &      62D0*Ph1*s1**3*x1 + 24D0*Ph0*s1**4*x1 - 
     &      15D0*Ph1*s1**4*x1 + 10D0*Ph0*s2*x1 - 
     &      6D0*Ph1*s2*x1 + 32D0*Ph0*s1*s2*x1 - 
     &      28D0*Ph1*s1*s2*x1 - 90D0*Ph0*s1**2*s2*x1 + 
     &      69D0*Ph1*s1**2*s2*x1 + 32D0*Ph0*s1**3*s2*x1 - 
     &      17D0*Ph1*s1**3*s2*x1 - 16D0*Ph0*s1*s2**2*x1 + 
     &      14D0*Ph1*s1*s2**2*x1 + 8D0*Ph0*s1**2*s2**2*x1 - 
     &      2D0*Ph1*s1**2*s2**2*x1 - 32D0*Ph0*x1**2 + 
     &      23D0*Ph1*x1**2 + 32D0*Ph0*s1*x1**2 - 
     &      24D0*Ph1*s1*x1**2 + 54D0*Ph0*s1**2*x1**2 - 
     &      44D0*Ph1*s1**2*x1**2 - 36D0*Ph0*s1**3*x1**2 + 
     &      23D0*Ph1*s1**3*x1**2 + 14D0*Ph0*s2*x1**2 - 
     &      11D0*Ph1*s2*x1**2 + 26D0*Ph0*s1*s2*x1**2 - 
     &      19D0*Ph1*s1*s2*x1**2 - 32D0*Ph0*s1**2*s2*x1**2 + 
     &      16D0*Ph1*s1**2*s2*x1**2 - 
     &      6D0*Ph0*s1*s2**2*x1**2 - 24D0*Ph0*x1**3 + 
     &      15D0*Ph1*x1**3 + 12D0*Ph0*s1*x1**3 - 
     &      5D0*Ph1*s1*x1**3 + 12D0*Ph0*s1**2*x1**3 - 
     &      8D0*Ph1*s1**2*x1**3 + 8D0*Ph0*s2*x1**3 - 
     &      3D0*Ph1*s2*x1**3 + 8D0*Ph0*s1*s2*x1**3 - 
     &      3D0*Ph1*s1*s2*x1**3 - 10D0*Ph0*x1**4 + 
     &      6D0*Ph1*x1**4))/(-1D0 + s1)
        KD0i3s = (8D0*mb**8*(-10D0*Ph0*s1**2 + 6D0*Ph1*s1**2 + 
     &      18D0*Ph0*s1**3 - 12D0*Ph1*s1**3 - 8D0*Ph0*s1**4 + 
     &      6D0*Ph1*s1**4 - 10D0*Ph0*s1*s2 + 6D0*Ph1*s1*s2 + 
     &      24D0*Ph0*s1**2*s2 - 12D0*Ph1*s1**2*s2 - 
     &      10D0*Ph0*s1**3*s2 + 6D0*Ph1*s1**3*s2 + 
     &      6D0*Ph0*s1*s2**2 - 2D0*Ph0*s1**2*s2**2 + 
     &      10D0*Ph0*x1 - 6D0*Ph1*x1 - 32D0*Ph0*s1*x1 + 
     &      14D0*Ph1*s1*x1 + 14D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 + 12D0*Ph0*s1**3*x1 - 
     &      17D0*Ph1*s1**3*x1 - 8D0*Ph0*s1**4*x1 + 
     &      6D0*Ph1*s1**4*x1 - 6D0*Ph0*s2*x1 - 
     &      6D0*Ph0*s1*s2*x1 + 13D0*Ph1*s1*s2*x1 + 
     &      26D0*Ph0*s1**2*s2*x1 - 33D0*Ph1*s1**2*s2*x1 - 
     &      10D0*Ph0*s1**3*s2*x1 + 6D0*Ph1*s1**3*s2*x1 + 
     &      14D0*Ph0*s1*s2**2*x1 - 16D0*Ph1*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + 30D0*Ph0*x1**2 - 
     &      20D0*Ph1*x1**2 - 80D0*Ph0*s1*x1**2 + 
     &      53D0*Ph1*s1*x1**2 + 48D0*Ph0*s1**2*x1**2 - 
     &      20D0*Ph1*s1**2*x1**2 - 6D0*Ph0*s1**3*x1**2 + 
     &      Ph1*s1**3*x1**2 - 18D0*Ph0*s2*x1**2 + 
     &      15D0*Ph1*s2*x1**2 + 20D0*Ph0*s1*s2*x1**2 - 
     &      8D0*Ph1*s1*s2*x1**2 - 6D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + 26D0*Ph0*x1**3 - 
     &      18D0*Ph1*x1**3 - 58D0*Ph0*s1*x1**3 + 
     &      39D0*Ph1*s1*x1**3 + 24D0*Ph0*s1**2*x1**3 - 
     &      13D0*Ph1*s1**2*x1**3 - 12D0*Ph0*s2*x1**3 + 
     &      9D0*Ph1*s2*x1**3 + 8D0*Ph0*s1*s2*x1**3 - 
     &      3D0*Ph1*s1*s2*x1**3 + 14D0*Ph0*x1**4 - 
     &      12D0*Ph1*x1**4 - 10D0*Ph0*s1*x1**4 + 
     &      6D0*Ph1*s1*x1**4))/(-1D0 + s1)
        KD0i00s = (16D0*mb**6*(-32D0*Ph0*s1 + 14D0*Ph1*s1 + 
     &      61D0*Ph0*s1**2 - 28D0*Ph1*s1**2 - 
     &      29D0*Ph0*s1**3 + 14D0*Ph1*s1**3 - 5D0*Ph0*s2 + 
     &      3D0*Ph1*s2 + 45D0*Ph0*s1*s2 - 18D0*Ph1*s1*s2 - 
     &      34D0*Ph0*s1**2*s2 + 15D0*Ph1*s1**2*s2 + 
     &      5D0*Ph0*s2**2 - 3D0*Ph1*s2**2 - 
     &      5D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 6D0*Ph1*x1 - 
     &      79D0*Ph0*s1*x1 + 38D0*Ph1*s1*x1 + 
     &      102D0*Ph0*s1**2*x1 - 46D0*Ph1*s1**2*x1 - 
     &      29D0*Ph0*s1**3*x1 + 14D0*Ph1*s1**3*x1 - 
     &      9D0*Ph0*s2*x1 + 12D0*Ph1*s2*x1 + 
     &      67D0*Ph0*s1*s2*x1 - 23D0*Ph1*s1*s2*x1 - 
     &      34D0*Ph0*s1**2*s2*x1 + 15D0*Ph1*s1**2*s2*x1 + 
     &      Ph0*s2**2*x1 - 3D0*Ph1*s2**2*x1 - 
     &      5D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 - 
     &      4D0*Ph0*x1**2 - 14D0*Ph1*x1**2 - 
     &      59D0*Ph0*s1*x1**2 + 32D0*Ph1*s1*x1**2 + 
     &      39D0*Ph0*s1**2*x1**2 - 20D0*Ph1*s1**2*x1**2 - 
     &      6D0*Ph0*s2*x1**2 + 11D0*Ph1*s2*x1**2 + 
     &      16D0*Ph0*s1*s2*x1**2 - 7D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*x1**3 - 8D0*Ph1*x1**3 - 
     &      10D0*Ph0*s1*x1**3 + 6D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i11s = (8D0*mb**8*(-18D0*Ph0*s1 + 9D0*Ph1*s1 + 
     &      24D0*Ph0*s1**2 - 15D0*Ph1*s1**2 + 2D0*Ph0*s1**3 + 
     &      2D0*Ph1*s1**3 - 8D0*Ph0*s1**4 + 4D0*Ph1*s1**4 + 
     &      16D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 + 
     &      6D0*Ph0*s1**2*s2 - 14D0*Ph0*s1**3*s2 + 
     &      6D0*Ph1*s1**3*s2 + 4D0*Ph0*s1*s2**2 - 
     &      2D0*Ph1*s1*s2**2 - 6D0*Ph0*s1**2*s2**2 + 
     &      2D0*Ph1*s1**2*s2**2 - 6D0*Ph0*x1 - 1D0*Ph1*x1 - 
     &      44D0*Ph0*s1*x1 + 24D0*Ph1*s1*x1 + 
     &      40D0*Ph0*s1**2*x1 - 27D0*Ph1*s1**2*x1 + 
     &      10D0*Ph0*s1**3*x1 - 2D0*Ph1*s1**3*x1 - 
     &      8D0*Ph0*s1**4*x1 + 4D0*Ph1*s1**4*x1 - 
     &      2D0*Ph0*s2*x1 + 40D0*Ph0*s1*s2*x1 - 
     &      14D0*Ph1*s1*s2*x1 + 12D0*Ph0*s1**2*s2*x1 - 
     &      6D0*Ph1*s1**2*s2*x1 - 14D0*Ph0*s1**3*s2*x1 + 
     &      6D0*Ph1*s1**3*s2*x1 + 6D0*Ph0*s2**2*x1 - 
     &      2D0*Ph1*s2**2*x1 - 6D0*Ph0*s1*s2**2*x1 - 
     &      4D0*Ph1*s1*s2**2*x1 - 6D0*Ph0*s1**2*s2**2*x1 + 
     &      2D0*Ph1*s1**2*s2**2*x1 - 10D0*Ph0*x1**2 - 
     &      1D0*Ph1*x1**2 - 46D0*Ph0*s1*x1**2 + 
     &      29D0*Ph1*s1*x1**2 + 14D0*Ph0*s1**2*x1**2 - 
     &      10D0*Ph1*s1**2*x1**2 + 8D0*Ph0*s1**3*x1**2 - 
     &      4D0*Ph1*s1**3*x1**2 - 4D0*Ph0*s2*x1**2 + 
     &      8D0*Ph1*s2*x1**2 + 16D0*Ph0*s1*s2*x1**2 + 
     &      8D0*Ph0*s1**2*s2*x1**2 - 4D0*Ph1*s1**2*s2*x1**2 - 
     &      4D0*Ph0*x1**3 - 6D0*Ph1*x1**3 - 
     &      10D0*Ph0*s1*x1**3 + 6D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i22s = (8D0*mb**8*(-28D0*Ph0*s1**2 + 14D0*Ph1*s1**2 + 
     &      52D0*Ph0*s1**3 - 29D0*Ph1*s1**3 - 
     &      24D0*Ph0*s1**4 + 15D0*Ph1*s1**4 - 4D0*Ph0*s1*s2 + 
     &      6D0*Ph1*s1*s2 + 40D0*Ph0*s1**2*s2 - 
     &      20D0*Ph1*s1**2*s2 - 28D0*Ph0*s1**3*s2 + 
     &      16D0*Ph1*s1**3*s2 + 2D0*Ph0*s1*s2**2 - 
     &      3D0*Ph1*s1*s2**2 - 6D0*Ph0*s1**2*s2**2 + 
     &      Ph1*s1**2*s2**2 + 4D0*Ph0*x1 - 6D0*Ph1*x1 - 
     &      17D0*Ph0*s1*x1 + 9D0*Ph1*s1*x1 - 
     &      54D0*Ph0*s1**2*x1 + 29D0*Ph1*s1**2*x1 + 
     &      83D0*Ph0*s1**3*x1 - 49D0*Ph1*s1**3*x1 - 
     &      24D0*Ph0*s1**4*x1 + 15D0*Ph1*s1**4*x1 - 
     &      2D0*Ph0*s2*x1 + 3D0*Ph1*s2*x1 + 
     &      6D0*Ph0*s1*s2*x1 + 6D0*Ph1*s1*s2*x1 + 
     &      64D0*Ph0*s1**2*s2*x1 - 35D0*Ph1*s1**2*s2*x1 - 
     &      28D0*Ph0*s1**3*s2*x1 + 16D0*Ph1*s1**3*s2*x1 - 
     &      6D0*Ph0*s1*s2**2*x1 - 3D0*Ph1*s1*s2**2*x1 - 
     &      6D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 + 
     &      Ph0*x1**2 - 10D0*Ph1*x1**2 - 29D0*Ph0*s1*x1**2 + 
     &      20D0*Ph1*s1*x1**2 - 33D0*Ph0*s1**2*x1**2 + 
     &      18D0*Ph1*s1**2*x1**2 + 25D0*Ph0*s1**3*x1**2 - 
     &      16D0*Ph1*s1**3*x1**2 + 10D0*Ph0*s2*x1**2 + 
     &      3D0*Ph1*s2*x1**2 + 10D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 + 12D0*Ph0*s1**2*s2*x1**2 - 
     &      5D0*Ph1*s1**2*s2*x1**2 - 9D0*Ph0*x1**3 - 
     &      4D0*Ph1*x1**3 - 10D0*Ph0*s1*x1**3 + 
     &      5D0*Ph1*s1*x1**3 - 1D0*Ph0*s1**2*x1**3 + 
     &      Ph1*s1**2*x1**3))/(-1D0 + s1)
        KD0i33s = (8D0*mb**8*(-1D0*Ph1*s1**3 + Ph1*s1**4 - 
     &      2D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**3*s2 - 2D0*Ph0*s1*s2**2 + 
     &      3D0*Ph1*s1*s2**2 + 2D0*Ph0*s1**2*s2**2 - 
     &      1D0*Ph1*s1**2*s2**2 - 16D0*Ph0*s1*x1 + 
     &      8D0*Ph1*s1*x1 + 29D0*Ph0*s1**2*x1 - 
     &      18D0*Ph1*s1**2*x1 - 13D0*Ph0*s1**3*x1 + 
     &      7D0*Ph1*s1**3*x1 + Ph1*s1**4*x1 + 2D0*Ph0*s2*x1 - 
     &      3D0*Ph1*s2*x1 + 17D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 - 11D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s1**3*s2*x1 - 
     &      6D0*Ph0*s1*s2**2*x1 - 5D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      16D0*Ph0*x1**2 + Ph1*x1**2 - 21D0*Ph0*s1*x1**2 + 
     &      22D0*Ph1*s1*x1**2 + 44D0*Ph0*s1**2*x1**2 - 
     &      31D0*Ph1*s1**2*x1**2 - 17D0*Ph0*s1**3*x1**2 + 
     &      10D0*Ph1*s1**3*x1**2 + 17D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 + 36D0*Ph0*s1*s2*x1**2 - 
     &      12D0*Ph1*s1*s2*x1**2 - 17D0*Ph0*s1**2*s2*x1**2 + 
     &      10D0*Ph1*s1**2*s2*x1**2 + 4D0*Ph0*s2**2*x1**2 - 
     &      40D0*Ph0*x1**3 + 11D0*Ph1*x1**3 - 
     &      3D0*Ph0*s1*x1**3 + 8D0*Ph1*s1*x1**3 + 
     &      11D0*Ph0*s1**2*x1**3 - 9D0*Ph1*s1**2*x1**3 + 
     &      3D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3 - 
     &      1D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 - 
     &      12D0*Ph0*x1**4 + 4D0*Ph1*x1**4 + 
     &      6D0*Ph0*s1*x1**4 - 2D0*Ph1*s1*x1**4))/(-1D0 + s1)
        KD0i12s = (8D0*mb**8*(-18D0*Ph0*s1 + 10D0*Ph1*s1 - 
     &      4D0*Ph0*s1**2 - 4D0*Ph1*s1**2 + 54D0*Ph0*s1**3 - 
     &      24D0*Ph1*s1**3 - 32D0*Ph0*s1**4 + 
     &      18D0*Ph1*s1**4 + 11D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + 
     &      48D0*Ph0*s1**2*s2 - 20D0*Ph1*s1**2*s2 - 
     &      43D0*Ph0*s1**3*s2 + 22D0*Ph1*s1**3*s2 + 
     &      5D0*Ph0*s1*s2**2 - 6D0*Ph1*s1*s2**2 - 
     &      11D0*Ph0*s1**2*s2**2 + 4D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*x1 - 9D0*Ph1*x1 - 72D0*Ph0*s1*x1 + 
     &      40D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 - 
     &      7D0*Ph1*s1**2*x1 + 90D0*Ph0*s1**3*x1 - 
     &      46D0*Ph1*s1**3*x1 - 32D0*Ph0*s1**4*x1 + 
     &      18D0*Ph1*s1**4*x1 - 4D0*Ph0*s2*x1 + 
     &      3D0*Ph1*s2*x1 + 47D0*Ph0*s1*s2*x1 - 
     &      6D0*Ph1*s1*s2*x1 + 76D0*Ph0*s1**2*s2*x1 - 
     &      43D0*Ph1*s1**2*s2*x1 - 43D0*Ph0*s1**3*s2*x1 + 
     &      22D0*Ph1*s1**3*s2*x1 + 4D0*Ph0*s2**2*x1 - 
     &      11D0*Ph0*s1*s2**2*x1 - 10D0*Ph1*s1*s2**2*x1 - 
     &      11D0*Ph0*s1**2*s2**2*x1 + 
     &      4D0*Ph1*s1**2*s2**2*x1 - 9D0*Ph0*x1**2 - 
     &      11D0*Ph1*x1**2 - 75D0*Ph0*s1*x1**2 + 
     &      48D0*Ph1*s1*x1**2 - 20D0*Ph0*s1**2*x1**2 + 
     &      9D0*Ph1*s1**2*x1**2 + 34D0*Ph0*s1**3*x1**2 - 
     &      20D0*Ph1*s1**3*x1**2 + 12D0*Ph0*s2*x1**2 + 
     &      7D0*Ph1*s2*x1**2 + 20D0*Ph0*s1*s2*x1**2 + 
     &      8D0*Ph1*s1*s2*x1**2 + 20D0*Ph0*s1**2*s2*x1**2 - 
     &      11D0*Ph1*s1**2*s2*x1**2 - 17D0*Ph0*x1**3 - 
     &      8D0*Ph1*x1**3 - 15D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      2D0*Ph1*s1**2*x1**3))/(-1D0 + s1)
        KD0i13s = (8D0*mb**8*(-18D0*Ph0*s1**2 + 8D0*Ph1*s1**2 + 
     &      34D0*Ph0*s1**3 - 18D0*Ph1*s1**3 - 
     &      16D0*Ph0*s1**4 + 10D0*Ph1*s1**4 - 
     &      16D0*Ph0*s1*s2 + 12D0*Ph1*s1*s2 + 
     &      48D0*Ph0*s1**2*s2 - 24D0*Ph1*s1**2*s2 - 
     &      28D0*Ph0*s1**3*s2 + 16D0*Ph1*s1**3*s2 + 
     &      14D0*Ph0*s1*s2**2 - 6D0*Ph1*s1*s2**2 - 
     &      12D0*Ph0*s1**2*s2**2 + 6D0*Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*x1 - 2D0*Ph1*x1 - 27D0*Ph0*s1*x1 + 
     &      9D0*Ph1*s1*x1 + 3D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 + 38D0*Ph0*s1**3*x1 - 
     &      24D0*Ph1*s1**3*x1 - 16D0*Ph0*s1**4*x1 + 
     &      10D0*Ph1*s1**4*x1 - 1D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 + 8D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 + 63D0*Ph0*s1**2*s2*x1 - 
     &      35D0*Ph1*s1**2*s2*x1 - 28D0*Ph0*s1**3*s2*x1 + 
     &      16D0*Ph1*s1**3*s2*x1 + Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 + 13D0*Ph0*s1*s2**2*x1 - 
     &      11D0*Ph1*s1*s2**2*x1 - 12D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 + 4D0*Ph0*s2**3*x1 - 
     &      24D0*Ph0*x1**2 + 10D0*Ph1*x1**2 - 
     &      41D0*Ph0*s1*x1**2 + 11D0*Ph1*s1*x1**2 + 
     &      19D0*Ph0*s1**2*x1**2 - 3D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 4D0*Ph1*s1**3*x1**2 + 
     &      19D0*Ph0*s2*x1**2 - 5D0*Ph1*s2*x1**2 + 
     &      16D0*Ph0*s1*s2*x1**2 + 6D0*Ph1*s1*s2*x1**2 + 
     &      Ph0*s1**2*s2*x1**2 - 5D0*Ph1*s1**2*s2*x1**2 - 
     &      7D0*Ph0*s2**2*x1**2 + Ph1*s2**2*x1**2 - 
     &      1D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 - 
     &      40D0*Ph0*x1**3 + 14D0*Ph1*x1**3 - 
     &      12D0*Ph0*s1*x1**3 + 4D0*Ph1*s1*x1**3 + 
     &      14D0*Ph0*s1**2*x1**3 - 6D0*Ph1*s1**2*x1**3 + 
     &      6D0*Ph0*s2*x1**3 - 2D0*Ph1*s2*x1**3 + 
     &      4D0*Ph0*s1*s2*x1**3 - 6D0*Ph0*x1**4 + 
     &      2D0*Ph1*x1**4))/(-1D0 + s1)
        KD0i23s = (8D0*mb**8*(-18D0*Ph0*s1**2 + 10D0*Ph1*s1**2 + 
     &      34D0*Ph0*s1**3 - 22D0*Ph1*s1**3 - 
     &      16D0*Ph0*s1**4 + 12D0*Ph1*s1**4 - 4D0*Ph0*s1*s2 + 
     &      6D0*Ph1*s1*s2 + 24D0*Ph0*s1**2*s2 - 
     &      14D0*Ph1*s1**2*s2 - 16D0*Ph0*s1**3*s2 + 
     &      12D0*Ph1*s1**3*s2 + 4D0*Ph0*x1 - 6D0*Ph1*x1 - 
     &      49D0*Ph0*s1*x1 + 25D0*Ph1*s1*x1 + 
     &      29D0*Ph0*s1**2*x1 - 13D0*Ph1*s1**2*x1 + 
     &      28D0*Ph0*s1**3*x1 - 22D0*Ph1*s1**3*x1 - 
     &      16D0*Ph0*s1**4*x1 + 12D0*Ph1*s1**4*x1 + 
     &      43D0*Ph0*s1*s2*x1 - 5D0*Ph1*s1*s2*x1 + 
     &      19D0*Ph0*s1**2*s2*x1 - 21D0*Ph1*s1**2*s2*x1 - 
     &      16D0*Ph0*s1**3*s2*x1 + 12D0*Ph1*s1**3*s2*x1 - 
     &      16D0*Ph0*s1*s2**2*x1 - 8D0*Ph1*s1*s2**2*x1 - 
     &      9D0*Ph0*x1**2 - 13D0*Ph1*x1**2 - 
     &      100D0*Ph0*s1*x1**2 + 66D0*Ph1*s1*x1**2 + 
     &      79D0*Ph0*s1**2*x1**2 - 45D0*Ph1*s1**2*x1**2 - 
     &      16D0*Ph0*s1**3*x1**2 + 6D0*Ph1*s1**3*x1**2 + 
     &      21D0*Ph0*s2*x1**2 + 5D0*Ph1*s2*x1**2 + 
     &      76D0*Ph0*s1*s2*x1**2 - 22D0*Ph1*s1*s2*x1**2 - 
     &      25D0*Ph0*s1**2*s2*x1**2 + 
     &      13D0*Ph1*s1**2*s2*x1**2 + 4D0*Ph0*s2**2*x1**2 - 
     &      4D0*Ph0*s1*s2**2*x1**2 - 35D0*Ph0*x1**3 - 
     &      1D0*Ph1*x1**3 - 55D0*Ph0*s1*x1**3 + 
     &      33D0*Ph1*s1*x1**3 + 34D0*Ph0*s1**2*x1**3 - 
     &      20D0*Ph1*s1**2*x1**3 - 3D0*Ph0*s2*x1**3 + 
     &      Ph1*s2*x1**3 + 9D0*Ph0*s1*s2*x1**3 - 
     &      3D0*Ph1*s1*s2*x1**3 - 4D0*Ph0*x1**4 - 
     &      2D0*Ph0*s1*x1**4 + 2D0*Ph1*s1*x1**4))/(-1D0 + s1)
        KD0i001s = (16D0*mb**6*(-27D0*Ph0*s1 + 9D0*Ph1*s1 + 
     &      55D0*Ph0*s1**2 - 21D0*Ph1*s1**2 - 
     &      28D0*Ph0*s1**3 + 12D0*Ph1*s1**3 - 2D0*Ph0*s2 + 
     &      3D0*Ph1*s2 + 34D0*Ph0*s1*s2 - 12D0*Ph1*s1*s2 - 
     &      34D0*Ph0*s1**2*s2 + 15D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s2**2 - 3D0*Ph1*s2**2 - 
     &      6D0*Ph0*s1*s2**2 + 3D0*Ph1*s1*s2**2 - 
     &      7D0*Ph0*x1 - 50D0*Ph0*s1*x1 + 15D0*Ph1*s1*x1 + 
     &      87D0*Ph0*s1**2*x1 - 33D0*Ph1*s1**2*x1 - 
     &      28D0*Ph0*s1**3*x1 + 12D0*Ph1*s1**3*x1 + 
     &      4D0*Ph0*s2*x1 + 3D0*Ph1*s2*x1 + 
     &      52D0*Ph0*s1*s2*x1 - 18D0*Ph1*s1*s2*x1 - 
     &      34D0*Ph0*s1**2*s2*x1 + 15D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 3D0*Ph1*s2**2*x1 - 
     &      6D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 - 
     &      21D0*Ph0*x1**2 + 6D0*Ph1*x1**2 - 
     &      25D0*Ph0*s1*x1**2 + 6D0*Ph1*s1*x1**2 + 
     &      28D0*Ph0*s1**2*x1**2 - 12D0*Ph1*s1**2*x1**2 + 
     &      4D0*Ph0*s2*x1**2 + 8D0*Ph0*s1*s2*x1**2 - 
     &      6D0*Ph1*s1*s2*x1**2 - 8D0*Ph0*x1**3 + 
     &      6D0*Ph1*x1**3))/(-1D0 + s1)
        KD0i002s = (16D0*mb**6*(-30D0*Ph0*s1 + 12D0*Ph1*s1 + 
     &      61D0*Ph0*s1**2 - 27D0*Ph1*s1**2 - 
     &      31D0*Ph0*s1**3 + 15D0*Ph1*s1**3 + 
     &      31D0*Ph0*s1*s2 - 9D0*Ph1*s1*s2 - 
     &      33D0*Ph0*s1**2*s2 + 15D0*Ph1*s1**2*s2 - 
     &      4D0*Ph0*s1*s2**2 + Ph0*x1 - 70D0*Ph0*s1*x1 + 
     &      21D0*Ph1*s1*x1 + 102D0*Ph0*s1**2*x1 - 
     &      42D0*Ph1*s1**2*x1 - 31D0*Ph0*s1**3*x1 + 
     &      15D0*Ph1*s1**3*x1 + 2D0*Ph0*s2*x1 - 
     &      3D0*Ph1*s2*x1 + 53D0*Ph0*s1*s2*x1 - 
     &      12D0*Ph1*s1*s2*x1 - 33D0*Ph0*s1**2*s2*x1 + 
     &      15D0*Ph1*s1**2*s2*x1 - 4D0*Ph0*s1*s2**2*x1 - 
     &      13D0*Ph0*x1**2 + 6D0*Ph1*x1**2 - 
     &      36D0*Ph0*s1*x1**2 + 9D0*Ph1*s1*x1**2 + 
     &      31D0*Ph0*s1**2*x1**2 - 15D0*Ph1*s1**2*x1**2 + 
     &      6D0*Ph0*s2*x1**2 - 3D0*Ph1*s2*x1**2 + 
     &      6D0*Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 - 
     &      8D0*Ph0*x1**3 + 6D0*Ph1*x1**3))/(-1D0 + s1)
        KD0i003s = (-16D0*mb**6*(-3D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 
     &      3D0*Ph0*s1**3 - 3D0*Ph1*s1**3 + Ph0*s1*s2 - 
     &      3D0*Ph1*s1*s2 + 5D0*Ph0*s1**2*s2 - 
     &      3D0*Ph1*s1**2*s2 + 2D0*Ph0*s1*s2**2 + 
     &      31D0*Ph0*x1 - 12D0*Ph1*x1 - 56D0*Ph0*s1*x1 + 
     &      27D0*Ph1*s1*x1 + 16D0*Ph0*s1**2*x1 - 
     &      6D0*Ph1*s1**2*x1 + 3D0*Ph0*s1**3*x1 - 
     &      3D0*Ph1*s1**3*x1 - 38D0*Ph0*s2*x1 + 
     &      15D0*Ph1*s2*x1 + 15D0*Ph0*s1*s2*x1 - 
     &      12D0*Ph1*s1*s2*x1 + 5D0*Ph0*s1**2*s2*x1 - 
     &      3D0*Ph1*s1**2*s2*x1 + 4D0*Ph0*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + 79D0*Ph0*x1**2 - 
     &      30D0*Ph1*x1**2 - 88D0*Ph0*s1*x1**2 + 
     &      39D0*Ph1*s1*x1**2 + 25D0*Ph0*s1**2*x1**2 - 
     &      9D0*Ph1*s1**2*x1**2 - 42D0*Ph0*s2*x1**2 + 
     &      15D0*Ph1*s2*x1**2 + 22D0*Ph0*s1*s2*x1**2 - 
     &      9D0*Ph1*s1*s2*x1**2 + 42D0*Ph0*x1**3 - 
     &      18D0*Ph1*x1**3 - 28D0*Ph0*s1*x1**3 + 
     &      12D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i111s = (8D0*mb**8*(-10D0*Ph0*s1 + 3D0*Ph1*s1 + 
     &      18D0*Ph0*s1**2 - 7D0*Ph1*s1**2 - 8D0*Ph0*s1**3 + 
     &      4D0*Ph1*s1**3 - 1D0*Ph0*s2 + Ph1*s2 + 
     &      14D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 - 
     &      9D0*Ph0*s1**2*s2 + 5D0*Ph1*s1**2*s2 + Ph0*s2**2 - 
     &      1D0*Ph1*s2**2 - 1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 
     &      5D0*Ph0*x1 - 17D0*Ph0*s1*x1 + 5D0*Ph1*s1*x1 + 
     &      26D0*Ph0*s1**2*x1 - 11D0*Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1**3*x1 + 4D0*Ph1*s1**3*x1 + Ph0*s2*x1 + 
     &      Ph1*s2*x1 + 14D0*Ph0*s1*s2*x1 - 
     &      6D0*Ph1*s1*s2*x1 - 5D0*Ph0*s1**2*s2*x1 + 
     &      5D0*Ph1*s1**2*s2*x1 + Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 - 1D0*Ph0*s1*s2**2*x1 + 
     &      Ph1*s1*s2**2*x1 - 5D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      13D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 + 
     &      8D0*Ph0*s1**2*x1**2 - 4D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*x1**3 + 2D0*Ph1*x1**3))/(-1D0 + s1)
        KD0i222s = (8D0*mb**8*(-10D0*Ph0*s1**2 + 4D0*Ph1*s1**2 + 
     &      18D0*Ph0*s1**3 - 9D0*Ph1*s1**3 - 8D0*Ph0*s1**4 + 
     &      5D0*Ph1*s1**4 + 12D0*Ph0*s1**2*s2 - 
     &      3D0*Ph1*s1**2*s2 - 8D0*Ph0*s1**3*s2 + 
     &      5D0*Ph1*s1**3*s2 - 2D0*Ph0*s1**2*s2**2 - 
     &      3D0*Ph0*s1*x1 - 21D0*Ph0*s1**2*x1 + 
     &      7D0*Ph1*s1**2*x1 + 28D0*Ph0*s1**3*x1 - 
     &      14D0*Ph1*s1**3*x1 - 8D0*Ph0*s1**4*x1 + 
     &      5D0*Ph1*s1**4*x1 - 1D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 + 23D0*Ph0*s1**2*s2*x1 - 
     &      4D0*Ph1*s1**2*s2*x1 - 8D0*Ph0*s1**3*s2*x1 + 
     &      5D0*Ph1*s1**3*s2*x1 - 2D0*Ph0*s1**2*s2**2*x1 + 
     &      4D0*Ph0*x1**2 - 13D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 - 11D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph1*s1**2*x1**2 + 8D0*Ph0*s1**3*x1**2 - 
     &      5D0*Ph1*s1**3*x1**2 + 3D0*Ph0*s1*s2*x1**2 - 
     &      1D0*Ph1*s1*s2*x1**2 + 3D0*Ph0*s1**2*s2*x1**2 - 
     &      1D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*s1*x1**3 + 
     &      2D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i333s = (8D0*mb**8*x1*(-1D0*Ph1*s1**2 + Ph1*s1**3 - 
     &      4D0*Ph0*s1*s2 + Ph1*s1*s2 + 4D0*Ph0*s1**2*s2 + 
     &      Ph1*s1**2*s2 - 7D0*Ph0*x1 + 4D0*Ph1*x1 + 
     &      13D0*Ph0*s1*x1 - 9D0*Ph1*s1*x1 - 
     &      6D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1 + 
     &      Ph1*s1**3*x1 + 11D0*Ph0*s2*x1 - 5D0*Ph1*s2*x1 - 
     &      5D0*Ph0*s1*s2*x1 + 4D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 - 23D0*Ph0*x1**2 + 
     &      10D0*Ph1*x1**2 + 21D0*Ph0*s1*x1**2 - 
     &      13D0*Ph1*s1*x1**2 - 8D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph1*s1**2*x1**2 + 7D0*Ph0*s2*x1**2 - 
     &      5D0*Ph1*s2*x1**2 - 9D0*Ph0*s1*s2*x1**2 + 
     &      3D0*Ph1*s1*s2*x1**2 - 10D0*Ph0*x1**3 + 
     &      6D0*Ph1*x1**3 + 8D0*Ph0*s1*x1**3 - 
     &      4D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i112s = (8D0*mb**8*(-20D0*Ph0*s1 + 7D0*Ph1*s1 + 
     &      26D0*Ph0*s1**2 - 13D0*Ph1*s1**2 + 2D0*Ph0*s1**3 + 
     &      2D0*Ph1*s1**3 - 8D0*Ph0*s1**4 + 4D0*Ph1*s1**4 - 
     &      1D0*Ph0*s2 + Ph1*s2 + 25D0*Ph0*s1*s2 - 
     &      6D0*Ph1*s1*s2 - 3D0*Ph0*s1**2*s2 + 
     &      6D0*Ph1*s1**2*s2 - 9D0*Ph0*s1**3*s2 + 
     &      5D0*Ph1*s1**3*s2 + Ph0*s2**2 - 1D0*Ph1*s2**2 - 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph0*s1**2*s2**2 + 
     &      Ph1*s1**2*s2**2 - 8D0*Ph0*x1 - 43D0*Ph0*s1*x1 + 
     &      12D0*Ph1*s1*x1 + 37D0*Ph0*s1**2*x1 - 
     &      20D0*Ph1*s1**2*x1 + 10D0*Ph0*s1**3*x1 - 
     &      2D0*Ph1*s1**3*x1 - 8D0*Ph0*s1**4*x1 + 
     &      4D0*Ph1*s1**4*x1 + 4D0*Ph0*s2*x1 + 
     &      26D0*Ph0*s1*s2*x1 - 9D0*Ph1*s1*s2*x1 + 
     &      13D0*Ph0*s1**2*s2*x1 + 4D0*Ph1*s1**2*s2*x1 - 
     &      9D0*Ph0*s1**3*s2*x1 + 5D0*Ph1*s1**3*s2*x1 + 
     &      Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph0*s1**2*s2**2*x1 + 
     &      Ph1*s1**2*s2**2*x1 - 6D0*Ph0*x1**2 + 
     &      4D0*Ph1*x1**2 - 41D0*Ph0*s1*x1**2 + 
     &      7D0*Ph1*s1*x1**2 + 7D0*Ph0*s1**2*x1**2 - 
     &      7D0*Ph1*s1**2*x1**2 + 8D0*Ph0*s1**3*x1**2 - 
     &      4D0*Ph1*s1**3*x1**2 + 3D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 + 5D0*Ph0*s1*s2*x1**2 - 
     &      3D0*Ph1*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 - 6D0*Ph0*x1**3 + 
     &      4D0*Ph1*x1**3 - 2D0*Ph0*s1*x1**3 + 
     &      2D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i113s = (8D0*mb**8*(-10D0*Ph0*s1**2 + 2D0*Ph1*s1**2 + 
     &      18D0*Ph0*s1**3 - 6D0*Ph1*s1**3 - 8D0*Ph0*s1**4 + 
     &      4D0*Ph1*s1**4 - 7D0*Ph0*s1*s2 + 5D0*Ph1*s1*s2 + 
     &      28D0*Ph0*s1**2*s2 - 10D0*Ph1*s1**2*s2 - 
     &      17D0*Ph0*s1**3*s2 + 9D0*Ph1*s1**3*s2 - 
     &      1D0*Ph0*s2**2 + Ph1*s2**2 + 11D0*Ph0*s1*s2**2 - 
     &      5D0*Ph1*s1*s2**2 - 10D0*Ph0*s1**2*s2**2 + 
     &      6D0*Ph1*s1**2*s2**2 + Ph0*s2**3 - 1D0*Ph1*s2**3 - 
     &      1D0*Ph0*s1*s2**3 + Ph1*s1*s2**3 - 15D0*Ph0*x1 + 
     &      4D0*Ph1*x1 + 16D0*Ph0*s1*x1 - 9D0*Ph1*s1*x1 - 
     &      23D0*Ph0*s1**2*x1 + 7D0*Ph1*s1**2*x1 + 
     &      26D0*Ph0*s1**3*x1 - 10D0*Ph1*s1**3*x1 - 
     &      8D0*Ph0*s1**4*x1 + 4D0*Ph1*s1**4*x1 + 
     &      10D0*Ph0*s2*x1 - 5D0*Ph1*s2*x1 - 
     &      17D0*Ph0*s1*s2*x1 + 10D0*Ph1*s1*s2*x1 + 
     &      48D0*Ph0*s1**2*s2*x1 - 16D0*Ph1*s1**2*s2*x1 - 
     &      17D0*Ph0*s1**3*s2*x1 + 9D0*Ph1*s1**3*s2*x1 + 
     &      Ph0*s2**2*x1 + Ph1*s2**2*x1 + 
     &      11D0*Ph0*s1*s2**2*x1 - 7D0*Ph1*s1*s2**2*x1 - 
     &      10D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 + Ph0*s2**3*x1 - 
     &      1D0*Ph1*s2**3*x1 - 1D0*Ph0*s1*s2**3*x1 + 
     &      Ph1*s1*s2**3*x1 - 27D0*Ph0*x1**2 + 
     &      10D0*Ph1*x1**2 + 12D0*Ph0*s1*x1**2 - 
     &      11D0*Ph1*s1*x1**2 - 17D0*Ph0*s1**2*x1**2 + 
     &      5D0*Ph1*s1**2*x1**2 + 8D0*Ph0*s1**3*x1**2 - 
     &      4D0*Ph1*s1**3*x1**2 + 10D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 - 6D0*Ph0*s1*s2*x1**2 + 
     &      5D0*Ph1*s1*s2*x1**2 + 10D0*Ph0*s1**2*s2*x1**2 - 
     &      6D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s1*s2**2*x1**2 - 
     &      2D0*Ph1*s1*s2**2*x1**2 - 22D0*Ph0*x1**3 + 
     &      6D0*Ph1*x1**3 + 6D0*Ph0*s1*x1**3 - 
     &      2D0*Ph1*s1*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      2D0*Ph1*s2*x1**3))/(-1D0 + s1)
        KD0i122s = (8D0*mb**8*(-10D0*Ph0*s1 + 4D0*Ph1*s1 - 
     &      2D0*Ph0*s1**2 - 2D0*Ph1*s1**2 + 28D0*Ph0*s1**3 - 
     &      11D0*Ph1*s1**3 - 16D0*Ph0*s1**4 + 9D0*Ph1*s1**4 + 
     &      11D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 + 
     &      18D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      17D0*Ph0*s1**3*s2 + 10D0*Ph1*s1**3*s2 - 
     &      1D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 - 
     &      3D0*Ph0*s1**2*s2**2 + Ph1*s1**2*s2**2 - 
     &      3D0*Ph0*x1 - 29D0*Ph0*s1*x1 + 7D0*Ph1*s1*x1 - 
     &      10D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      46D0*Ph0*s1**3*x1 - 20D0*Ph1*s1**3*x1 - 
     &      16D0*Ph0*s1**4*x1 + 9D0*Ph1*s1**4*x1 + 
     &      3D0*Ph0*s2*x1 - 1D0*Ph1*s2*x1 + 
     &      11D0*Ph0*s1*s2*x1 - 4D0*Ph1*s1*s2*x1 + 
     &      41D0*Ph0*s1**2*s2*x1 - 5D0*Ph1*s1**2*s2*x1 - 
     &      17D0*Ph0*s1**3*s2*x1 + 10D0*Ph1*s1**3*s2*x1 - 
     &      1D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 - 
     &      3D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 + 
     &      3D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      41D0*Ph0*s1*x1**2 + 7D0*Ph1*s1*x1**2 - 
     &      12D0*Ph0*s1**2*x1**2 + 16D0*Ph0*s1**3*x1**2 - 
     &      9D0*Ph1*s1**3*x1**2 + 3D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 + 6D0*Ph0*s1*s2*x1**2 - 
     &      2D0*Ph1*s1*s2*x1**2 + 5D0*Ph0*s1**2*s2*x1**2 - 
     &      3D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 6D0*Ph0*s1*x1**3 + 
     &      4D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i223s = (8D0*mb**8*(-10D0*Ph0*s1**2 + 4D0*Ph1*s1**2 + 
     &      18D0*Ph0*s1**3 - 10D0*Ph1*s1**3 - 8D0*Ph0*s1**4 + 
     &      6D0*Ph1*s1**4 + 10D0*Ph0*s1**2*s2 - 
     &      2D0*Ph1*s1**2*s2 - 6D0*Ph0*s1**3*s2 + 
     &      6D0*Ph1*s1**3*s2 - 22D0*Ph0*s1*x1 + 
     &      8D0*Ph1*s1*x1 + 12D0*Ph0*s1**2*x1 - 
     &      11D0*Ph1*s1**2*x1 + 14D0*Ph0*s1**3*x1 - 
     &      7D0*Ph1*s1**3*x1 - 8D0*Ph0*s1**4*x1 + 
     &      6D0*Ph1*s1**4*x1 + 14D0*Ph0*s1*s2*x1 - 
     &      9D0*Ph1*s1*s2*x1 + 16D0*Ph0*s1**2*s2*x1 + 
     &      5D0*Ph1*s1**2*s2*x1 - 6D0*Ph0*s1**3*s2*x1 + 
     &      6D0*Ph1*s1**3*s2*x1 - 4D0*Ph0*s1*s2**2*x1 + 
     &      7D0*Ph0*x1**2 - 63D0*Ph0*s1*x1**2 + 
     &      19D0*Ph1*s1*x1**2 + 40D0*Ph0*s1**2*x1**2 - 
     &      24D0*Ph1*s1**2*x1**2 - 8D0*Ph0*s1**3*x1**2 + 
     &      3D0*Ph1*s1**3*x1**2 + 5D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 + 31D0*Ph0*s1*s2*x1**2 - 
     &      10D0*Ph1*s1*s2*x1**2 - 10D0*Ph0*s1**2*s2*x1**2 + 
     &      7D0*Ph1*s1**2*s2*x1**2 - 9D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 29D0*Ph0*s1*x1**3 + 
     &      11D0*Ph1*s1*x1**3 + 16D0*Ph0*s1**2*x1**3 - 
     &      9D0*Ph1*s1**2*x1**3 + Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 + Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 - 2D0*Ph0*x1**4 + 
     &      2D0*Ph1*x1**4))/(-1D0 + s1)
        KD0i133s = (8D0*mb**8*(-1D0*Ph1*s1**3 + Ph1*s1**4 + 
     &      2D0*Ph1*s1**3*s2 + Ph1*s1*s2**2 + 
     &      Ph1*s1**2*s2**2 - 21D0*Ph0*s1*x1 + 
     &      7D0*Ph1*s1*x1 + 35D0*Ph0*s1**2*x1 - 
     &      16D0*Ph1*s1**2*x1 - 14D0*Ph0*s1**3*x1 + 
     &      6D0*Ph1*s1**3*x1 + Ph1*s1**4*x1 - 
     &      12D0*Ph0*s2*x1 + 5D0*Ph1*s2*x1 + 
     &      38D0*Ph0*s1*s2*x1 - 18D0*Ph1*s1*s2*x1 - 
     &      12D0*Ph0*s1**2*s2*x1 + 11D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**3*s2*x1 + 12D0*Ph0*s2**2*x1 - 
     &      6D0*Ph1*s2**2*x1 - 10D0*Ph0*s1*s2**2*x1 + 
     &      5D0*Ph1*s1*s2**2*x1 + Ph1*s1**2*s2**2*x1 - 
     &      1D0*Ph0*x1**2 - 48D0*Ph0*s1*x1**2 + 
     &      15D0*Ph1*s1*x1**2 + 51D0*Ph0*s1**2*x1**2 - 
     &      24D0*Ph1*s1**2*x1**2 - 16D0*Ph0*s1**3*x1**2 + 
     &      7D0*Ph1*s1**3*x1**2 - 18D0*Ph0*s2*x1**2 + 
     &      11D0*Ph1*s2*x1**2 + 62D0*Ph0*s1*s2*x1**2 - 
     &      24D0*Ph1*s1*s2*x1**2 - 22D0*Ph0*s1**2*s2*x1**2 + 
     &      11D0*Ph1*s1**2*s2*x1**2 + 12D0*Ph0*s2**2*x1**2 - 
     &      6D0*Ph1*s2**2*x1**2 - 6D0*Ph0*s1*s2**2*x1**2 + 
     &      4D0*Ph1*s1*s2**2*x1**2 - 17D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 23D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 + 16D0*Ph0*s1**2*x1**3 - 
     &      8D0*Ph1*s1**2*x1**3 - 14D0*Ph0*s2*x1**3 + 
     &      6D0*Ph1*s2*x1**3 + 10D0*Ph0*s1*s2*x1**3 - 
     &      6D0*Ph1*s1*s2*x1**3 - 2D0*Ph0*x1**4 + 
     &      2D0*Ph1*x1**4))/(-1D0 + s1)
        KD0i233s = (8D0*mb**8*(-1D0*Ph1*s1**3 + Ph1*s1**4 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 
     &      2D0*Ph0*s1**2*s2**2 - 19D0*Ph0*s1*x1 + 
     &      8D0*Ph1*s1*x1 + 33D0*Ph0*s1**2*x1 - 
     &      19D0*Ph1*s1**2*x1 - 14D0*Ph0*s1**3*x1 + 
     &      8D0*Ph1*s1**3*x1 + Ph1*s1**4*x1 + 
     &      11D0*Ph0*s1*s2*x1 - 7D0*Ph1*s1*s2*x1 - 
     &      3D0*Ph0*s1**2*s2*x1 + 10D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1**3*s2*x1 + Ph1*s1**3*s2*x1 - 
     &      4D0*Ph0*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      4D0*Ph0*x1**2 + 4D0*Ph1*x1**2 - 
     &      37D0*Ph0*s1*x1**2 + 8D0*Ph1*s1*x1**2 + 
     &      45D0*Ph0*s1**2*x1**2 - 25D0*Ph1*s1**2*x1**2 - 
     &      16D0*Ph0*s1**3*x1**2 + 9D0*Ph1*s1**3*x1**2 + 
     &      16D0*Ph0*s2*x1**2 - 6D0*Ph1*s2*x1**2 + 
     &      23D0*Ph0*s1*s2*x1**2 - 5D0*Ph1*s1*s2*x1**2 - 
     &      9D0*Ph0*s1**2*s2*x1**2 + 9D0*Ph1*s1**2*s2*x1**2 + 
     &      4D0*Ph0*s1*s2**2*x1**2 - 32D0*Ph0*x1**3 + 
     &      12D0*Ph1*x1**3 - 4D0*Ph0*s1*x1**3 - 
     &      4D0*Ph1*s1*x1**3 + 8D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3 + 8D0*Ph0*s2*x1**3 - 
     &      6D0*Ph1*s2*x1**3 - 8D0*Ph0*s1*s2*x1**3 + 
     &      2D0*Ph1*s1*s2*x1**3 - 12D0*Ph0*x1**4 + 
     &      8D0*Ph1*x1**4 + 8D0*Ph0*s1*x1**4 - 
     &      4D0*Ph1*s1*x1**4))/(-1D0 + s1)
        KD0i123s = (8D0*mb**8*(-20D0*Ph0*s1**2 + 6D0*Ph1*s1**2 + 
     &      36D0*Ph0*s1**3 - 16D0*Ph1*s1**3 - 
     &      16D0*Ph0*s1**4 + 10D0*Ph1*s1**4 - 9D0*Ph0*s1*s2 + 
     &      6D0*Ph1*s1*s2 + 42D0*Ph0*s1**2*s2 - 
     &      14D0*Ph1*s1**2*s2 - 25D0*Ph0*s1**3*s2 + 
     &      16D0*Ph1*s1**3*s2 + 9D0*Ph0*s1*s2**2 - 
     &      4D0*Ph1*s1*s2**2 - 9D0*Ph0*s1**2*s2**2 + 
     &      6D0*Ph1*s1**2*s2**2 - 13D0*Ph0*x1 + 4D0*Ph1*x1 - 
     &      10D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      9D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      40D0*Ph0*s1**3*x1 - 18D0*Ph1*s1**3*x1 - 
     &      16D0*Ph0*s1**4*x1 + 10D0*Ph1*s1**4*x1 + 
     &      11D0*Ph0*s2*x1 - 4D0*Ph1*s2*x1 - 
     &      7D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      69D0*Ph0*s1**2*s2*x1 - 14D0*Ph1*s1**2*s2*x1 - 
     &      25D0*Ph0*s1**3*s2*x1 + 16D0*Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 2D0*Ph1*s2**2*x1 + 
     &      5D0*Ph0*s1*s2**2*x1 - 4D0*Ph1*s1*s2**2*x1 - 
     &      9D0*Ph0*s1**2*s2**2*x1 + 6D0*Ph1*s1**2*s2**2*x1 - 
     &      20D0*Ph0*x1**2 + 10D0*Ph1*x1**2 - 
     &      51D0*Ph0*s1*x1**2 + 6D0*Ph1*s1*x1**2 + 
     &      23D0*Ph0*s1**2*x1**2 - 16D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph1*s1**3*x1**2 + 17D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 + 24D0*Ph0*s1*s2*x1**2 - 
     &      6D0*Ph1*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 2D0*Ph1*s2**2*x1**2 - 
     &      33D0*Ph0*x1**3 + 8D0*Ph1*x1**3 - 
     &      21D0*Ph0*s1*x1**3 + 8D0*Ph1*s1*x1**3 + 
     &      16D0*Ph0*s1**2*x1**3 - 8D0*Ph1*s1**2*x1**3 - 
     &      2D0*Ph0*s2*x1**3 + 2D0*Ph1*s2*x1**3 + 
     &      2D0*Ph0*s1*s2*x1**3 - 2D0*Ph1*s1*s2*x1**3 - 
     &      2D0*Ph0*x1**4 + 2D0*Ph1*x1**4))/(-1D0 + s1)

      virt06sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt06fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt06sing=virt06sing*128*pi**3/mb**6
      virt06fini=virt06fini*128*pi**3/mb**6

      return
      end

      subroutine virtual03(s1,s2,mb,ms,mu,virt03sing,virt03fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (32D0*mb**8*Ph0*(-1D0 + s2)*(s1 + s2)*(s1 - 1D0*x1)*
     &    (1D0 + x1)**2)/(s2 - 1D0*x1)
        KD0i1 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1 - 1D0*s1**2 + s1**2*s2 + s1*s2**2 + 
     &      2D0*x1 - 1D0*s1*x1 - 3D0*s2*x1 + s1*s2*x1 + 
     &      s1**2*s2*x1 + 2D0*s2**2*x1 - 1D0*s2**3*x1 + 
     &      x1**2 - 1D0*s1*x1**2 - 1D0*s1*s2*x1**2 - 
     &      1D0*s2**2*x1**2 + x1**3))/(s2 - 1D0*x1)
        KD0i2 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-2D0*s1**2 - 1D0*s1*s2 + 2D0*s1**2*s2 + s1*s2**2 + 
     &      x1 + 2D0*s1*x1 - 2D0*s1**2*x1 - 1D0*s2*x1 - 
     &      3D0*s1*s2*x1 + s1**2*s2*x1 + s1*s2**2*x1 + 
     &      2D0*s1*x1**2 + s2*x1**2 - 1D0*s2**2*x1**2 - 
     &      1D0*s2*x1**3))/(s2 - 1D0*x1)
        KD0i3 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1**2 - 1D0*s1*s2 + s1**2*s2 + s1*s2**2 + 
     &      x1 - 2D0*s1**2*x1 - 1D0*s2*x1 - 1D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + s1*s2**2*x1 + x1**2 + 
     &      2D0*s1*x1**2 - 1D0*s2**2*x1**2 - 1D0*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i00 = (-64D0*mb**6*Ph0*(-1D0 + s2)*(1D0 + x1)*
     &    (-1D0*s1 + 2D0*s1*x1 + s2*x1 - 2D0*x1**2))/
     &  (s2 - 1D0*x1)
        KD0i11 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1 - 1D0*s2 + s1*s2 + s1**2*s2 + 2D0*s2**2 - 
     &      1D0*s2**3 - 1D0*s1*s2*x1 + s2**2*x1 - 
     &      1D0*s1*s2**2*x1 - 1D0*s2**3*x1 - 1D0*x1**2 + 
     &      2D0*s2*x1**2))/(s2 - 1D0*x1)
        KD0i22 = (-32D0*mb**8*Ph0*(-1D0 + s2)*(1D0 + x1)*
     &    (-1D0*s1**2 - 1D0*s1*x1 + s1**2*x1 + s1*s2*x1 + 
     &      x1**2 - 2D0*s1*x1**2 + x1**3))/(s2 - 1D0*x1)
        KD0i33 = (-32D0*mb**8*Ph0*(-1D0 + s2)*x1*(1D0 + x1)*
     &    (2D0*s1 - 1D0*x1 - 1D0*s2*x1))/(-1D0*s2 + x1)
        KD0i12 = (-32D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1 + s1**2 - 2D0*s1**2*s2 - 2D0*s1*s2**2 + 
     &      s1**2*s2**2 + s1*s2**3 + x1 - 1D0*s1**2*x1 - 
     &      3D0*s2*x1 + s1*s2*x1 + 2D0*s2**2*x1 - 
     &      1D0*s1*s2**2*x1 + x1**2 + 2D0*s1*x1**2 - 
     &      3D0*s2*x1**2 + 2D0*s2**2*x1**2 - 1D0*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i13 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-1D0*s1**2 - 1D0*s1*s2 + s1**2*s2 + s1*s2**2 - 
     &      2D0*x1 + s1**2*x1 + 4D0*s2*x1 + s1*s2*x1 - 
     &      1D0*s2**2*x1 - 1D0*s1*s2**2*x1 - 1D0*s2**3*x1 - 
     &      1D0*x1**2 - 2D0*s1*x1**2 + 2D0*s2*x1**2 - 
     &      1D0*s2**2*x1**2 + x1**3))/(s2 - 1D0*x1)
        KD0i23 = (-32D0*mb**8*Ph0*(-1D0 + s2)*(1D0 + x1)*
     &    (-1D0*s1**2 - 3D0*s1*x1 + s1**2*x1 + s1*s2*x1 + 
     &      2D0*x1**2 - 2D0*s1*x1**2 + s2*x1**2 + x1**3))/
     &  (s2 - 1D0*x1)
        KD0i001 = (-192D0*mb**6*Ph0*(-1D0 + s2)*s2*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s2 - 1D0*x1)
        KD0i002 = (-192D0*mb**6*Ph0*(-1D0 + s2)*x1*(1D0 + x1)*
     &    (1D0 - 1D0*s1 - 1D0*s2 + x1))/(-1D0*s2 + x1)
        KD0i003 = (-192D0*mb**6*Ph0*(-1D0 + s2)*x1*(1D0 + x1)*
     &    (1D0 - 1D0*s1 - 1D0*s2 + x1))/(-1D0*s2 + x1)
        KD0i111 = (-32D0*mb**8*Ph0*(-1D0 + s2)*s2*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(s2 - 1D0*x1)
        KD0i222 = (32D0*mb**8*Ph0*s1*(-1D0 + s2)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*x1*(1D0 + x1))/
     &  (-1D0*s2 + x1)
        KD0i333 = (-32D0*mb**8*Ph0*(-1D0 + s2)*x1**2*(1D0 + x1)*
     &    (1D0 - 1D0*s1 - 1D0*s2 + x1))/(-1D0*s2 + x1)
        KD0i112 = (-32D0*mb**8*Ph0*(-1D0 + s2)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s2 + s1*s2 + x1))/(s2 - 1D0*x1)
        KD0i113 = (-32D0*mb**8*Ph0*(-1D0 + s2)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1*s2 + s2**2 + x1))/(s2 - 1D0*x1)
        KD0i122 = (-32D0*mb**8*Ph0*(-1D0 + s2)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1*s2 + x1 + s1*x1))/(s2 - 1D0*x1)
        KD0i223 = (32D0*mb**8*Ph0*(-1D0 + s2)*(-1D0 + s1 + s2 - 1D0*x1)*
     &    x1*(1D0 + x1)*(2D0*s1 + x1))/(-1D0*s2 + x1)
        KD0i133 = (32D0*mb**8*Ph0*(-1D0 + s2)*(s1 + 2D0*s2)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*x1*(1D0 + x1))/
     &  (-1D0*s2 + x1)
        KD0i233 = (32D0*mb**8*Ph0*(-1D0 + s2)*(-1D0 + s1 + s2 - 1D0*x1)*
     &    x1*(1D0 + x1)*(s1 + 2D0*x1))/(-1D0*s2 + x1)
        KD0i123 = (-32D0*mb**8*Ph0*(-1D0 + s2)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1*s2 + x1 + 2D0*s1*x1 + 2D0*s2*x1))/(s2 - 1D0*x1)
        KD0i0s = (32D0*mb**8*(s1 + s2)*
     &    (Ph0*s1 - 1D0*Ph1*s1 - 1D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      Ph0*x1 + Ph1*x1 - 2D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 3D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 + 2D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*s2**2*x1 + 
     &      2D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      3D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s2*x1**2 - 2D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      Ph0*x1**3 + Ph1*x1**3 + Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3))/(s2 - 1D0*x1)
        KD0i1s = (32D0*mb**8*(Ph0*s1 - 1D0*Ph1*s1 + Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 - 1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 2D0*Ph1*x1 - 
     &      4D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 + 
     &      3D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 1D0*Ph0*s2*x1 - 
     &      3D0*Ph1*s2*x1 + 5D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 2D0*Ph1*s2**2*x1 - 
     &      1D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 + 
     &      Ph0*s2**3*x1 - 1D0*Ph1*s2**3*x1 + 3D0*Ph0*x1**2 + 
     &      3D0*Ph1*x1**2 - 4D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 - 4D0*Ph0*s1**2*x1**2 - 
     &      3D0*Ph0*s2*x1**2 - 3D0*Ph1*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 - 1D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 + Ph0*s2**3*x1**2 - 
     &      1D0*Ph1*s2**3*x1**2 + 2D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 + 3D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 + Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 + Ph0*s2**2*x1**3 - 
     &      1D0*Ph1*s2**2*x1**3 - 1D0*Ph0*x1**4 + Ph1*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i2s = (32D0*mb**8*(2D0*Ph0*s1**2 - 2D0*Ph1*s1**2 + 
     &      Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 2D0*Ph0*s1**2*s2 + 
     &      2D0*Ph1*s1**2*s2 - 1D0*Ph0*s1*s2**2 + 
     &      Ph1*s1*s2**2 - 1D0*Ph0*x1 + Ph1*x1 + 
     &      2D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 - 
     &      4D0*Ph1*s1**2*x1 + 6D0*Ph0*s1**3*x1 + Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 4D0*Ph0*s1*s2*x1 - 
     &      4D0*Ph1*s1*s2*x1 + 9D0*Ph0*s1**2*s2*x1 + 
     &      3D0*Ph1*s1**2*s2*x1 + 4D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph1*s1*s2**2*x1 + 3D0*Ph0*x1**2 + Ph1*x1**2 + 
     &      4D0*Ph1*s1*x1**2 - 10D0*Ph0*s1**2*x1**2 - 
     &      2D0*Ph1*s1**2*x1**2 - 4D0*Ph0*s2*x1**2 - 
     &      9D0*Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 + 
     &      Ph0*s2**2*x1**2 - 1D0*Ph1*s2**2*x1**2 - 
     &      1D0*Ph0*s1*s2**2*x1**2 + Ph1*s1*s2**2*x1**2 + 
     &      4D0*Ph0*x1**3 + 4D0*Ph0*s1*x1**3 + 
     &      2D0*Ph1*s1*x1**3 + Ph0*s2**2*x1**3 - 
     &      1D0*Ph1*s2**2*x1**3 + Ph0*s2*x1**4 - 
     &      1D0*Ph1*s2*x1**4))/(s2 - 1D0*x1)
        KD0i3s = (32D0*mb**8*(Ph0*s1**2 - 1D0*Ph1*s1**2 + Ph0*s1*s2 - 
     &      1D0*Ph1*s1*s2 - 1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 1D0*Ph0*x1 + 
     &      Ph1*x1 + 2D0*Ph0*s1*x1 - 3D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 + 4D0*Ph0*s1**3*x1 + Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 6D0*Ph0*s1*s2*x1 - 
     &      2D0*Ph1*s1*s2*x1 + 8D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 4D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 - 2D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 - 4D0*Ph0*s1**2*x1**2 - 
     &      2D0*Ph1*s1**2*x1**2 - 3D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 7D0*Ph0*s1*s2*x1**2 - 
     &      1D0*Ph1*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 1D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 + 5D0*Ph0*x1**3 + Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 + 2D0*Ph1*s1*x1**3 - 
     &      1D0*Ph0*s2*x1**3 - 1D0*Ph1*s2*x1**3 + 
     &      Ph0*s2**2*x1**3 - 1D0*Ph1*s2**2*x1**3 + 
     &      2D0*Ph0*x1**4 + Ph0*s2*x1**4 - 1D0*Ph1*s2*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i00s = (64D0*mb**6*(Ph0*s1 - 1D0*Ph1*s1 - 1D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 - 3D0*Ph0*x1 - 3D0*Ph0*s1*x1 + 
     &      Ph1*s1*x1 + 2D0*Ph0*s1**2*x1 + 5D0*Ph0*s2*x1 + 
     &      Ph1*s2*x1 + 3D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      5D0*Ph0*x1**2 - 2D0*Ph1*x1**2 - 
     &      8D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 - 
     &      7D0*Ph0*s2*x1**2 + 3D0*Ph1*s2*x1**2 + 
     &      4D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 1D0*Ph1*s2**2*x1**2 + 
     &      6D0*Ph0*x1**3 - 2D0*Ph1*x1**3 - 
     &      4D0*Ph0*s2*x1**3 + 2D0*Ph1*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i11s = (-32D0*mb**8*(-1D0*Ph0*s1 + Ph1*s1 - 2D0*Ph0*s2 + 
     &      Ph1*s2 + Ph0*s1*s2 - 1D0*Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      4D0*Ph0*s2**2 - 2D0*Ph1*s2**2 - 2D0*Ph0*s2**3 + 
     &      Ph1*s2**3 + 4D0*Ph0*x1 + Ph0*s1*x1 + Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 - 10D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      10D0*Ph0*s1*s2*x1 + 8D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 + 9D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 + 5D0*Ph0*s1*s2**2*x1 + 
     &      Ph1*s1*s2**2*x1 - 3D0*Ph0*s2**3*x1 + 
     &      2D0*Ph1*s2**3*x1 + Ph0*x1**2 + Ph1*x1**2 + 
     &      2D0*Ph0*s1*x1**2 + 3D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 - 9D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 1D0*Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 1D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 - 1D0*Ph0*s2**3*x1**2 + 
     &      Ph1*s2**3*x1**2 + Ph0*x1**3 + Ph1*x1**3 + 
     &      3D0*Ph0*s2*x1**3 - 2D0*Ph1*s2*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i22s = (32D0*mb**8*(Ph0*s1**2 - 1D0*Ph1*s1**2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 8D0*Ph0*s1**2*x1 + 
     &      6D0*Ph0*s1**3*x1 - 1D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 7D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 - 2D0*Ph0*x1**2 + Ph1*x1**2 + 
     &      14D0*Ph0*s1*x1**2 - 3D0*Ph1*s1*x1**2 - 
     &      13D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      14D0*Ph0*s1*s2*x1**2 + 4D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 - 
     &      4D0*Ph0*x1**3 + 2D0*Ph1*x1**3 + 
     &      7D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 + 
     &      3D0*Ph0*s2*x1**3 - 2D0*Ph1*s2*x1**3 - 
     &      3D0*Ph0*s1*s2*x1**3 + 2D0*Ph1*s1*s2*x1**3 + 
     &      Ph1*x1**4 + Ph0*s2*x1**4 - 1D0*Ph1*s2*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i33s = (-32D0*mb**8*x1*(3D0*Ph0*s1 - 2D0*Ph1*s1 - 
     &      3D0*Ph0*s1**2 + 2D0*Ph0*s1**3 - 3D0*Ph0*s1*s2 + 
     &      2D0*Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 3D0*Ph0*x1 + 
     &      Ph1*x1 + 2D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 + 
     &      Ph0*s1**2*x1 + 3D0*Ph0*s2*x1 + 2D0*Ph1*s1*s2*x1 - 
     &      1D0*Ph1*s2**2*x1 + 3D0*Ph0*x1**2 + Ph1*x1**2 - 
     &      9D0*Ph0*s1*x1**2 - 6D0*Ph0*s2*x1**2 + 
     &      Ph0*s1*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 + 6D0*Ph0*x1**3 - 
     &      1D0*Ph0*s2*x1**3))/(-1D0*s2 + x1)
        KD0i12s = (32D0*mb**8*(Ph0*s1 - 1D0*Ph1*s1 + Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 + 2D0*Ph0*s1*s2 - 
     &      4D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 - 
     &      5D0*Ph0*s1*s2**2 + 2D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*s2**3 - 1D0*Ph1*s1*s2**3 - 
     &      1D0*Ph1*x1 - 9D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 + 
     &      3D0*Ph0*s1**2*x1 + 4D0*Ph0*s1**3*x1 - 
     &      2D0*Ph0*s2*x1 + 3D0*Ph1*s2*x1 + 
     &      28D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 - 
     &      10D0*Ph0*s1**2*s2*x1 + 2D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 2D0*Ph1*s2**2*x1 - 
     &      19D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**3*x1 - 1D0*Ph1*s1*s2**3*x1 + 
     &      Ph0*x1**2 - 2D0*Ph1*x1**2 + 6D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 - 10D0*Ph0*s1**2*x1**2 + 
     &      Ph1*s1**2*x1**2 - 8D0*Ph0*s2*x1**2 + 
     &      6D0*Ph1*s2*x1**2 + 6D0*Ph0*s1*s2*x1**2 - 
     &      1D0*Ph1*s1*s2*x1**2 + 6D0*Ph0*s2**2*x1**2 - 
     &      4D0*Ph1*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 - 7D0*Ph0*x1**3 + 
     &      8D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 + 
     &      3D0*Ph1*s2*x1**3 + 2D0*Ph0*s2**2*x1**3 - 
     &      2D0*Ph1*s2**2*x1**3 - 2D0*Ph0*x1**4 + Ph1*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i13s = (32D0*mb**8*(Ph0*s1**2 - 1D0*Ph1*s1**2 + 
     &      2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 3D0*Ph0*x1 - 
     &      2D0*Ph1*x1 - 6D0*Ph0*s1*x1 - 1D0*Ph0*s1**2*x1 + 
     &      4D0*Ph0*s1**3*x1 - 8D0*Ph0*s2*x1 + 
     &      4D0*Ph1*s2*x1 + 16D0*Ph0*s1*s2*x1 - 
     &      4D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      5D0*Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 - 
     &      8D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s2**3*x1 - 
     &      2D0*Ph0*x1**2 - 3D0*Ph1*x1**2 + 
     &      14D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 - 
     &      10D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s2*x1**2 + 6D0*Ph1*s2*x1**2 - 
     &      6D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      3D0*Ph0*s2**2*x1**2 - 2D0*Ph1*s2**2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 + 
     &      2D0*Ph0*s2**3*x1**2 - 1D0*Ph1*s2**3*x1**2 - 
     &      11D0*Ph0*x1**3 + 8D0*Ph0*s1*x1**3 - 
     &      2D0*Ph1*s1*x1**3 + 6D0*Ph0*s2*x1**3 + 
     &      2D0*Ph1*s2*x1**3 - 1D0*Ph1*s2**2*x1**3 - 
     &      2D0*Ph0*x1**4 + Ph1*x1**4))/(s2 - 1D0*x1)
        KD0i23s = (32D0*mb**8*(Ph0*s1**2 - 1D0*Ph1*s1**2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 4D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 - 11D0*Ph0*s1**2*x1 + 
     &      8D0*Ph0*s1**3*x1 - 4D0*Ph0*s1*s2*x1 + 
     &      4D0*Ph1*s1*s2*x1 + 9D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 - 5D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + 16D0*Ph0*s1*x1**2 - 
     &      5D0*Ph1*s1*x1**2 - 12D0*Ph0*s1**2*x1**2 + 
     &      Ph1*s1**2*x1**2 + 5D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 14D0*Ph0*s1*s2*x1**2 + 
     &      6D0*Ph1*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      1D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph1*s2**2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 - 
     &      1D0*Ph0*x1**3 + 3D0*Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 - 
     &      3D0*Ph0*s2*x1**3 - 2D0*Ph1*s2*x1**3 - 
     &      2D0*Ph0*s1*s2*x1**3 + 2D0*Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*s2**2*x1**3 - 1D0*Ph1*s2**2*x1**3 + 
     &      6D0*Ph0*x1**4 + Ph1*x1**4 - 1D0*Ph1*s2*x1**4))/
     &  (s2 - 1D0*x1)
        KD0i001s = (64D0*mb**6*(-1D0 + s2)*
     &    (-7D0*Ph0*s2 + 3D0*Ph1*s2 + 7D0*Ph0*s1*s2 - 
     &      3D0*Ph1*s1*s2 + 7D0*Ph0*s2**2 - 3D0*Ph1*s2**2 + 
     &      6D0*Ph0*x1 - 4D0*Ph0*s1*x1 - 20D0*Ph0*s2*x1 + 
     &      6D0*Ph1*s2*x1 + 7D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 + 7D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 + 4D0*Ph0*x1**2 - 
     &      7D0*Ph0*s2*x1**2 + 3D0*Ph1*s2*x1**2))/
     &  (s2 - 1D0*x1)
        KD0i002s = (64D0*mb**6*x1*(-7D0*Ph0 + 3D0*Ph1 + 13D0*Ph0*s1 - 
     &      3D0*Ph1*s1 - 4D0*Ph0*s1**2 + 14D0*Ph0*s2 - 
     &      6D0*Ph1*s2 - 13D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 - 
     &      7D0*Ph0*s2**2 + 3D0*Ph1*s2**2 - 20D0*Ph0*x1 + 
     &      6D0*Ph1*x1 + 15D0*Ph0*s1*x1 - 3D0*Ph1*s1*x1 + 
     &      27D0*Ph0*s2*x1 - 9D0*Ph1*s2*x1 - 
     &      7D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 - 
     &      7D0*Ph0*s2**2*x1 + 3D0*Ph1*s2**2*x1 - 
     &      11D0*Ph0*x1**2 + 3D0*Ph1*x1**2 + 
     &      7D0*Ph0*s2*x1**2 - 3D0*Ph1*s2*x1**2))/
     &  (-1D0*s2 + x1)
        KD0i003s = (64D0*mb**6*x1*(-7D0*Ph0 + 3D0*Ph1 + 13D0*Ph0*s1 - 
     &      3D0*Ph1*s1 - 4D0*Ph0*s1**2 + 14D0*Ph0*s2 - 
     &      6D0*Ph1*s2 - 13D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 - 
     &      7D0*Ph0*s2**2 + 3D0*Ph1*s2**2 - 20D0*Ph0*x1 + 
     &      6D0*Ph1*x1 + 15D0*Ph0*s1*x1 - 3D0*Ph1*s1*x1 + 
     &      27D0*Ph0*s2*x1 - 9D0*Ph1*s2*x1 - 
     &      7D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 - 
     &      7D0*Ph0*s2**2*x1 + 3D0*Ph1*s2**2*x1 - 
     &      11D0*Ph0*x1**2 + 3D0*Ph1*x1**2 + 
     &      7D0*Ph0*s2*x1**2 - 3D0*Ph1*s2*x1**2))/
     &  (-1D0*s2 + x1)
        KD0i111s = (32D0*mb**8*(-1D0 + s2)*
     &    (-2D0*Ph0*s2 + Ph1*s2 + 2D0*Ph0*s1*s2 - 
     &      1D0*Ph1*s1*s2 + 2D0*Ph0*s2**2 - 1D0*Ph1*s2**2 + 
     &      2D0*Ph0*x1 - 2D0*Ph0*s1*x1 - 8D0*Ph0*s2*x1 + 
     &      2D0*Ph1*s2*x1 + 4D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 + 4D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 - 2D0*Ph0*s2*x1**2 + Ph1*s2*x1**2
     &      ))/(s2 - 1D0*x1)
        KD0i222s = (-32D0*mb**8*x1*(2D0*Ph0*s1 - 1D0*Ph1*s1 - 
     &      4D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s1**3 - 
     &      4D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      6D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 - 
     &      1D0*Ph1*s1*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 + 2D0*Ph0*x1**3))/(-1D0*s2 + x1)
        KD0i333s = (32D0*mb**8*x1**2*
     &    (-2D0*Ph0 + Ph1 + 4D0*Ph0*s1 - 1D0*Ph1*s1 - 
     &      4D0*Ph0*s1**2 + 4D0*Ph0*s2 - 2D0*Ph1*s2 - 
     &      4D0*Ph0*s1*s2 + Ph1*s1*s2 - 2D0*Ph0*s2**2 + 
     &      Ph1*s2**2 - 6D0*Ph0*x1 + 2D0*Ph1*x1 + 
     &      10D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 + 8D0*Ph0*s2*x1 - 
     &      3D0*Ph1*s2*x1 - 2D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s2**2*x1 + Ph1*s2**2*x1 - 6D0*Ph0*x1**2 + 
     &      Ph1*x1**2 + 2D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2))/
     &  (-1D0*s2 + x1)
        KD0i112s = (32D0*mb**8*(-1D0 + s2)*
     &    (-2D0*Ph0*s2 + Ph1*s2 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 2D0*Ph0*s2**2 - 
     &      1D0*Ph1*s2**2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + Ph1*x1 + 4D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 - 
     &      4D0*Ph0*s2*x1 + Ph1*s2*x1 - 6D0*Ph0*s1*s2*x1 + 
     &      Ph1*s1*s2*x1 + 2D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 + 2D0*Ph0*s1*s2**2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 - 8D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + 6D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2 + 6D0*Ph0*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*x1**3 + Ph1*x1**3))/(s2 - 1D0*x1)
        KD0i113s = (32D0*mb**8*(-1D0 + s2)*
     &    (-2D0*Ph0*s1*s2 + Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 - 2D0*Ph0*s2**2 + Ph1*s2**2 + 
     &      4D0*Ph0*s1*s2**2 - 2D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*s2**3 - 1D0*Ph1*s2**3 - 2D0*Ph0*x1 + 
     &      Ph1*x1 + 6D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 + 4D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 10D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 - 6D0*Ph0*s2**2*x1 + 
     &      2D0*Ph1*s2**2*x1 + 4D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*s2**3*x1 - 
     &      1D0*Ph1*s2**3*x1 - 10D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + 6D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2 + 10D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 2D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 - 2D0*Ph0*x1**3 + Ph1*x1**3))/
     &  (s2 - 1D0*x1)
        KD0i122s = (32D0*mb**8*(2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      4D0*Ph0*s1*s2**2 + 2D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*s2**3 - 1D0*Ph1*s1*s2**3 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 - 4D0*Ph0*s1*x1 + 
     &      Ph1*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 4D0*Ph0*s2*x1 + 
     &      2D0*Ph1*s2*x1 + 8D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 - 6D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 + 2D0*Ph0*s1*s2**3*x1 - 
     &      1D0*Ph1*s1*s2**3*x1 + 6D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + 4D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2 - 6D0*Ph0*s1**2*x1**2 + 
     &      Ph1*s1**2*x1**2 - 8D0*Ph0*s2*x1**2 + 
     &      3D0*Ph1*s2*x1**2 - 8D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      1D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 2D0*Ph0*x1**3 - 
     &      1D0*Ph1*x1**3 + 4D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 + 4D0*Ph0*s2*x1**3 + 
     &      Ph1*s2*x1**3 - 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3))/(s2 - 1D0*x1)
        KD0i223s = (-32D0*mb**8*x1*(4D0*Ph0*s1 - 2D0*Ph1*s1 - 
     &      8D0*Ph0*s1**2 + 2D0*Ph1*s1**2 + 4D0*Ph0*s1**3 - 
     &      8D0*Ph0*s1*s2 + 4D0*Ph1*s1*s2 + 
     &      8D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 + 
     &      4D0*Ph0*s1*s2**2 - 2D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 + 8D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 - 4D0*Ph0*s2*x1 + 
     &      2D0*Ph1*s2*x1 - 12D0*Ph0*s1*s2*x1 + 
     &      5D0*Ph1*s1*s2*x1 + 4D0*Ph0*s1**2*s2*x1 - 
     &      2D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 + 4D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph1*s1*s2**2*x1 + 6D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 - 10D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2 - 8D0*Ph0*s2*x1**2 + 
     &      3D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 + 10D0*Ph0*x1**3 - 
     &      1D0*Ph1*x1**3 - 2D0*Ph0*s2*x1**3 + Ph1*s2*x1**3))/
     &  (-1D0*s2 + x1)
        KD0i133s = (-32D0*mb**8*x1*(2D0*Ph0*s1 - 1D0*Ph1*s1 - 
     &      4D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s1**3 + 
     &      4D0*Ph0*s2 - 2D0*Ph1*s2 - 10D0*Ph0*s1*s2 + 
     &      4D0*Ph1*s1*s2 + 6D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 - 8D0*Ph0*s2**2 + 
     &      4D0*Ph1*s2**2 + 8D0*Ph0*s1*s2**2 - 
     &      3D0*Ph1*s1*s2**2 + 4D0*Ph0*s2**3 - 
     &      2D0*Ph1*s2**3 - 2D0*Ph0*x1 + 14D0*Ph0*s1*x1 - 
     &      2D0*Ph1*s1*x1 - 6D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      14D0*Ph0*s2*x1 - 4D0*Ph1*s2*x1 - 
     &      24D0*Ph0*s1*s2*x1 + 5D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      16D0*Ph0*s2**2*x1 + 6D0*Ph1*s2**2*x1 + 
     &      6D0*Ph0*s1*s2**2*x1 - 3D0*Ph1*s1*s2**2*x1 + 
     &      4D0*Ph0*s2**3*x1 - 2D0*Ph1*s2**3*x1 - 
     &      8D0*Ph0*x1**2 + 4D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2 + 14D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 4D0*Ph0*s2**2*x1**2 + 
     &      2D0*Ph1*s2**2*x1**2))/(-1D0*s2 + x1)
        KD0i233s = (-32D0*mb**8*x1*(2D0*Ph0*s1 - 1D0*Ph1*s1 - 
     &      4D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s1**3 - 
     &      4D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      4D0*Ph0*x1 - 2D0*Ph1*x1 - 2D0*Ph0*s1*x1 + 
     &      4D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 8D0*Ph0*s2*x1 + 
     &      4D0*Ph1*s2*x1 + Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s2**2*x1 - 2D0*Ph1*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      12D0*Ph0*x1**2 - 4D0*Ph1*x1**2 - 
     &      20D0*Ph0*s1*x1**2 + Ph1*s1*x1**2 - 
     &      16D0*Ph0*s2*x1**2 + 6D0*Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*s2**2*x1**2 - 2D0*Ph1*s2**2*x1**2 + 
     &      14D0*Ph0*x1**3 - 2D0*Ph1*x1**3 - 
     &      4D0*Ph0*s2*x1**3 + 2D0*Ph1*s2*x1**3))/
     &  (-1D0*s2 + x1)
        KD0i123s = (32D0*mb**8*(2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      4D0*Ph0*s1*s2**2 + 2D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*s2**3 - 1D0*Ph1*s1*s2**3 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 - 2D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 + 4D0*Ph0*s1**3*x1 - 
     &      2D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 + 
     &      6D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      6D0*Ph0*s2**2*x1 + 3D0*Ph1*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      4D0*Ph0*s2**3*x1 - 2D0*Ph1*s2**3*x1 + 
     &      2D0*Ph0*s1*s2**3*x1 - 1D0*Ph1*s1*s2**3*x1 + 
     &      4D0*Ph0*x1**2 - 2D0*Ph1*x1**2 + 
     &      18D0*Ph0*s1*x1**2 - 3D0*Ph1*s1*x1**2 - 
     &      12D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 + 
     &      6D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      32D0*Ph0*s1*s2*x1**2 + 6D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*s1**2*s2*x1**2 - 2D0*Ph1*s1**2*s2*x1**2 - 
     &      14D0*Ph0*s2**2*x1**2 + 5D0*Ph1*s2**2*x1**2 + 
     &      6D0*Ph0*s1*s2**2*x1**2 - 3D0*Ph1*s1*s2**2*x1**2 + 
     &      4D0*Ph0*s2**3*x1**2 - 2D0*Ph1*s2**3*x1**2 - 
     &      10D0*Ph0*x1**3 - 1D0*Ph1*x1**3 + 
     &      8D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 + 
     &      18D0*Ph0*s2*x1**3 - 1D0*Ph1*s2*x1**3 - 
     &      4D0*Ph0*s1*s2*x1**3 + 2D0*Ph1*s1*s2*x1**3 - 
     &      4D0*Ph0*s2**2*x1**3 + 2D0*Ph1*s2**2*x1**3))/
     &  (s2 - 1D0*x1)


      virt03sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt03fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt03sing=virt03sing*128*pi**3/mb**6
      virt03fini=virt03fini*128*pi**3/mb**6

      return
      end

      subroutine virtual04(s1,s2,mb,ms,mu,virt04sing,virt04fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (-8D0*mb**8*Ph0*(s1 + s2)*
     &    (3D0*s1 - 3D0*s1**2 + 3D0*s2 - 10D0*s1*s2 + 
     &      s1**2*s2 - 3D0*s2**2 + s1*s2**2 - 4D0*x1 + 
     &      13D0*s1*x1 - 3D0*s1**2*x1 + 13D0*s2*x1 - 
     &      6D0*s1*s2*x1 + s1**2*s2*x1 - 3D0*s2**2*x1 + 
     &      s1*s2**2*x1 - 12D0*x1**2 + 6D0*s1*x1**2 + 
     &      6D0*s2*x1**2 - 4D0*x1**3))/(-1D0 + s2)
        KD0i1 = (-8D0*mb**8*Ph0*(3D0*s1 + s1**2 - 4D0*s1**3 + 
     &      3D0*s2 - 6D0*s1*s2 - 11D0*s1**2*s2 + 
     &      2D0*s1**3*s2 - 3D0*s2**2 - 7D0*s1*s2**2 + 
     &      6D0*s1**2*s2**2 + 4D0*s1*s2**3 - 8D0*x1 + 
     &      11D0*s1*x1 + 13D0*s1**2*x1 - 4D0*s1**3*x1 + 
     &      11D0*s2*x1 + 20D0*s1*s2*x1 - 7D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 + 3D0*s2**2*x1 - 
     &      3D0*s1*s2**2*x1 + 6D0*s1**2*s2**2*x1 + 
     &      4D0*s1*s2**3*x1 - 24D0*x1**2 - 4D0*s1*x1**2 + 
     &      6D0*s1**2*x1**2 + 2D0*s1*s2*x1**2 - 
     &      2D0*s1**2*s2*x1**2 - 4D0*s2**2*x1**2 - 
     &      2D0*s1*s2**2*x1**2 - 8D0*x1**3 - 2D0*s1*x1**3 + 
     &      2D0*s2*x1**3))/(-1D0 + s2)
        KD0i2 = (-8D0*mb**8*Ph0*(7D0*s1**2 - 7D0*s1**3 + 3D0*s2 + 
     &      4D0*s1*s2 - 22D0*s1**2*s2 + 3D0*s1**3*s2 - 
     &      3D0*s2**2 - 12D0*s1*s2**2 + 5D0*s1**2*s2**2 + 
     &      2D0*s1*s2**3 - 9D0*x1 + s1*x1 + 27D0*s1**2*x1 - 
     &      7D0*s1**3*x1 + 14D0*s2*x1 + 33D0*s1*s2*x1 - 
     &      12D0*s1**2*s2*x1 + 3D0*s1**3*s2*x1 + s2**2*x1 - 
     &      6D0*s1*s2**2*x1 + 5D0*s1**2*s2**2*x1 + 
     &      2D0*s1*s2**3*x1 - 25D0*x1**2 - 15D0*s1*x1**2 + 
     &      12D0*s1**2*x1**2 + 7D0*s2*x1**2 + 
     &      9D0*s1*s2*x1**2 + 2D0*s1**2*s2*x1**2 - 
     &      2D0*s2**2*x1**2 + 4D0*s1*s2**2*x1**2 - 
     &      10D0*x1**3 - 10D0*s1*x1**3 - 4D0*s2*x1**3 - 
     &      4D0*s1*s2*x1**3 + 4D0*x1**4))/(-1D0 + s2)
        KD0i3 = (-8D0*mb**8*Ph0*(3D0*s1**2 - 3D0*s1**3 + 6D0*s1*s2 - 
     &      15D0*s1**2*s2 + s1**3*s2 + 3D0*s2**2 - 
     &      15D0*s1*s2**2 + 4D0*s1**2*s2**2 - 3D0*s2**3 + 
     &      3D0*s1*s2**3 - 6D0*x1 + 10D0*s1*x1 + 
     &      7D0*s1**2*x1 - 3D0*s1**3*x1 + 10D0*s2*x1 + 
     &      4D0*s1*s2*x1 + 3D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      1D0*s2**2*x1 + 9D0*s1*s2**2*x1 + 
     &      4D0*s1**2*s2**2*x1 + 3D0*s2**3*x1 + 
     &      3D0*s1*s2**3*x1 - 18D0*x1**2 + 6D0*s1*x1**2 + 
     &      2D0*s1**2*x1**2 + 6D0*s2*x1**2 - 
     &      6D0*s1*s2*x1**2 + 4D0*s1**2*s2*x1**2 - 
     &      6D0*s2**2*x1**2 + 4D0*s1*s2**2*x1**2 - 
     &      16D0*x1**3 - 4D0*s1*s2*x1**3))/(-1D0 + s2)
        KD0i00 = (-16D0*mb**6*Ph0*(-1D0 + s1 + s2 - 1D0*x1)*
     &    (-4D0*s1 - 1D0*s2 + 2D0*s1*s2 + s2**2 - 6D0*x1 - 
     &      4D0*s1*x1 + 7D0*s2*x1 + 2D0*s1*s2*x1 + s2**2*x1 - 
     &      4D0*x1**2 + 6D0*s2*x1**2))/(-1D0 + s2)
        KD0i11 = (-8D0*mb**8*Ph0*(5D0*s1 - 4D0*s1**2 - 1D0*s1**3 + 
     &      3D0*s2 - 11D0*s1*s2 + s1**3*s2 - 7D0*s2**2 + 
     &      5D0*s1*s2**2 + 4D0*s1**2*s2**2 + 4D0*s2**3 + 
     &      3D0*s1*s2**3 - 1D0*x1 + 11D0*s1*x1 - 
     &      2D0*s1**2*x1 - 1D0*s1**3*x1 + s2*x1 - 
     &      3D0*s1*s2*x1 + s1**3*s2*x1 - 6D0*s2**2*x1 + 
     &      5D0*s1*s2**2*x1 + 4D0*s1**2*s2**2*x1 + 
     &      4D0*s2**3*x1 + 3D0*s1*s2**3*x1 - 3D0*x1**2 + 
     &      2D0*s1*x1**2 - 10D0*s2*x1**2 - 4D0*s1*s2*x1**2 - 
     &      2D0*s1**2*s2*x1**2 - 3D0*s2**2*x1**2 - 
     &      2D0*s1*s2**2*x1**2 + 4D0*x1**3 + 2D0*s1*x1**3 - 
     &      2D0*s2*x1**3))/(-1D0 + s2)
        KD0i22 = (-8D0*mb**8*Ph0*(s1 + 4D0*s1**2 - 5D0*s1**3 - 
     &      2D0*s1*s2 - 8D0*s1**2*s2 + 3D0*s1**3*s2 + 
     &      4D0*s1**2*s2**2 + s1*s2**3 - 2D0*x1 + 8D0*s1*x1 + 
     &      6D0*s1**2*x1 - 5D0*s1**3*x1 + 3D0*s2*x1 - 
     &      11D0*s1*s2*x1 + 3D0*s1**3*s2*x1 - 1D0*s2**2*x1 + 
     &      6D0*s1*s2**2*x1 + 4D0*s1**2*s2**2*x1 + 
     &      s1*s2**3*x1 - 10D0*x1**2 + 13D0*s1*x1**2 - 
     &      2D0*s1**2*x1**2 + 7D0*s2*x1**2 - 
     &      21D0*s1*s2*x1**2 + 4D0*s1**2*s2*x1**2 - 
     &      1D0*s2**2*x1**2 + 8D0*s1*s2**2*x1**2 - 
     &      8D0*x1**3 + 8D0*s1*x1**3 - 8D0*s1*s2*x1**3))/
     &  (-1D0 + s2)
        KD0i33 = (-8D0*mb**8*Ph0*(-2D0*s1**2*s2 - 2D0*s1*s2**2 + 
     &      2D0*s1**2*s2**2 + 2D0*s1*s2**3 + 10D0*s1*x1 - 
     &      8D0*s1**2*x1 + 2D0*s2*x1 - 20D0*s1*s2*x1 + 
     &      10D0*s1**2*s2*x1 - 4D0*s2**2*x1 + 
     &      12D0*s1*s2**2*x1 + 2D0*s1**2*s2**2*x1 + 
     &      2D0*s2**3*x1 + 2D0*s1*s2**3*x1 + 5D0*x1**2 + 
     &      11D0*s1*x1**2 - 8D0*s1**2*x1**2 - 15D0*s2*x1**2 - 
     &      9D0*s1*s2*x1**2 + 4D0*s1**2*s2*x1**2 + 
     &      6D0*s2**2*x1**2 + 4D0*s1*s2**2*x1**2 + x1**3 + 
     &      7D0*s1*x1**3 - 15D0*s2*x1**3 - 1D0*s1*s2*x1**3 + 
     &      4D0*s2**2*x1**3 + 2D0*x1**4 - 4D0*s2*x1**4))/
     &  (-1D0 + s2)
        KD0i12 = (-8D0*mb**8*Ph0*(6D0*s1 - 6D0*s1**3 - 1D0*s2 - 
     &      5D0*s1*s2 - 12D0*s1**2*s2 + 4D0*s1**3*s2 + 
     &      s2**2 - 7D0*s1*s2**2 + 12D0*s1**2*s2**2 + 
     &      8D0*s1*s2**3 + x1 + 11D0*s1*x1 + 8D0*s1**2*x1 - 
     &      6D0*s1**3*x1 - 12D0*s2*x1 + 10D0*s1*s2*x1 - 
     &      8D0*s1**2*s2*x1 + 4D0*s1**3*s2*x1 + 
     &      9D0*s2**2*x1 - 9D0*s1*s2**2*x1 + 
     &      12D0*s1**2*s2**2*x1 + 8D0*s1*s2**3*x1 - 
     &      5D0*x1**2 + 3D0*s1*x1**2 + 2D0*s1**2*x1**2 - 
     &      19D0*s2*x1**2 - 5D0*s1*s2*x1**2 - 
     &      2D0*s1**2*s2*x1**2 + 4D0*s2**2*x1**2 - 
     &      2D0*s1*s2**2*x1**2 + 6D0*s1*x1**3 - 
     &      6D0*s2*x1**3 - 4D0*s1*s2*x1**3))/(-1D0 + s2)
        KD0i13 = (-8D0*mb**8*Ph0*(4D0*s1**2 - 4D0*s1**3 + 3D0*s1*s2 - 
     &      12D0*s1**2*s2 + 2D0*s1**3*s2 - 1D0*s2**2 - 
     &      7D0*s1*s2**2 + 8D0*s1**2*s2**2 + s2**3 + 
     &      6D0*s1*s2**3 + 10D0*x1 - 5D0*s1*x1 + 
     &      6D0*s1**2*x1 - 4D0*s1**3*x1 - 19D0*s2*x1 + 
     &      10D0*s1*s2*x1 - 4D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 - 2D0*s2**2*x1 + 
     &      9D0*s1*s2**2*x1 + 8D0*s1**2*s2**2*x1 + 
     &      9D0*s2**3*x1 + 6D0*s1*s2**3*x1 + 10D0*x1**2 + 
     &      s1*x1**2 - 23D0*s2*x1**2 - 7D0*s1*s2*x1**2 + 
     &      2D0*s1**2*s2*x1**2 - 11D0*s2**2*x1**2 + 
     &      6D0*s1*s2**2*x1**2 + 4D0*s2**3*x1**2 + 
     &      2D0*x1**3 + 4D0*s1*x1**3 - 6D0*s2*x1**3 - 
     &      6D0*s1*s2*x1**3 - 4D0*s2**2*x1**3 + 2D0*x1**4))/
     &  (-1D0 + s2)
        KD0i23 = (-8D0*mb**8*Ph0*(4D0*s1**2 - 4D0*s1**3 + s1*s2 - 
     &      10D0*s1**2*s2 + 2D0*s1**3*s2 - 5D0*s1*s2**2 + 
     &      6D0*s1**2*s2**2 + 4D0*s1*s2**3 + 17D0*s1*x1 - 
     &      6D0*s1**2*x1 - 4D0*s1**3*x1 - 1D0*s2*x1 - 
     &      28D0*s1*s2*x1 + 14D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 + s2**2*x1 + 15D0*s1*s2**2*x1 + 
     &      6D0*s1**2*s2**2*x1 + 4D0*s1*s2**3*x1 - 
     &      5D0*x1**2 + 29D0*s1*x1**2 - 12D0*s1**2*x1**2 - 
     &      8D0*s2*x1**2 - 35D0*s1*s2*x1**2 + 
     &      10D0*s1**2*s2*x1**2 + 5D0*s2**2*x1**2 + 
     &      12D0*s1*s2**2*x1**2 - 9D0*x1**3 + 16D0*s1*x1**3 - 
     &      13D0*s2*x1**3 - 10D0*s1*s2*x1**3 + 
     &      4D0*s2**2*x1**3 + 2D0*x1**4 - 4D0*s2*x1**4))/
     &  (-1D0 + s2)
        KD0i001 = (-48D0*mb**6*Ph0*(1D0 + x1)*
     &    (s1 - 1D0*s1**2 + 3D0*s2 - 4D0*s1*s2 + s1**2*s2 - 
     &      7D0*s2**2 + 5D0*s1*s2**2 + 4D0*s2**3 + 
     &      2D0*s2*x1 - 2D0*s1*s2*x1 - 4D0*s2**2*x1 + 
     &      2D0*x1**2))/(-1D0 + s2)
        KD0i002 = (-48D0*mb**6*Ph0*(1D0 + x1)*
     &    (s1 - 1D0*s1**2 - 1D0*s2 + s1**2*s2 + s2**2 + 
     &      s1*s2**2 + 4D0*x1 - 4D0*s1*x1 - 10D0*s2*x1 + 
     &      2D0*s1*s2*x1 + 4D0*s2**2*x1 + 6D0*x1**2 - 
     &      4D0*s2*x1**2))/(-1D0 + s2)
        KD0i003 = (-48D0*mb**6*Ph0*(1D0 + x1)*
     &    (s1*s2 - 1D0*s2**2 + s1*s2**2 + s2**3 + 4D0*x1 - 
     &      5D0*s1*x1 - 9D0*s2*x1 + 3D0*s1*s2*x1 + 
     &      3D0*s2**2*x1 + 6D0*x1**2 - 4D0*s2*x1**2))/
     &  (-1D0 + s2)
        KD0i111 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1 - 1D0*s1**2 + 3D0*s2 - 4D0*s1*s2 + s1**2*s2 - 
     &      7D0*s2**2 + 5D0*s1*s2**2 + 4D0*s2**3 + 
     &      2D0*s2*x1 - 2D0*s1*s2*x1 - 4D0*s2**2*x1 + 
     &      2D0*x1**2))/(-1D0 + s2)
        KD0i222 = (-8D0*mb**8*Ph0*s1*(1D0 + x1)*
     &    (s1 - 1D0*s1**2 - 1D0*s2 + s1**2*s2 + s2**2 + 
     &      s1*s2**2 + 4D0*x1 - 4D0*s1*x1 - 10D0*s2*x1 + 
     &      2D0*s1*s2*x1 + 4D0*s2**2*x1 + 6D0*x1**2 - 
     &      4D0*s2*x1**2))/(-1D0 + s2)
        KD0i333 = (-8D0*mb**8*Ph0*x1*(1D0 + x1)*
     &    (s1*s2 - 1D0*s2**2 + s1*s2**2 + s2**3 + 4D0*x1 - 
     &      5D0*s1*x1 - 9D0*s2*x1 + 3D0*s1*s2*x1 + 
     &      3D0*s2**2*x1 + 6D0*x1**2 - 4D0*s2*x1**2))/
     &  (-1D0 + s2)
        KD0i112 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (2D0*s1 - 1D0*s1**2 - 1D0*s1**3 + 2D0*s2 - 
     &      1D0*s1*s2 - 2D0*s1**2*s2 + s1**3*s2 - 6D0*s2**2 - 
     &      1D0*s1*s2**2 + 5D0*s1**2*s2**2 + 4D0*s2**3 + 
     &      4D0*s1*s2**3 + 4D0*x1 - 4D0*s1*x1 - 8D0*s2*x1 + 
     &      2D0*s1*s2*x1 - 2D0*s1**2*s2*x1 - 
     &      4D0*s1*s2**2*x1 + 8D0*x1**2 + 2D0*s1*x1**2 - 
     &      4D0*s2*x1**2))/(-1D0 + s2)
        KD0i113 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1**2 - 1D0*s1**3 + 5D0*s1*s2 - 5D0*s1**2*s2 + 
     &      s1**3*s2 + 2D0*s2**2 - 10D0*s1*s2**2 + 
     &      6D0*s1**2*s2**2 - 6D0*s2**3 + 9D0*s1*s2**3 + 
     &      4D0*s2**4 + 4D0*x1 - 5D0*s1*x1 - 9D0*s2*x1 + 
     &      5D0*s1*s2*x1 - 2D0*s1**2*s2*x1 + 5D0*s2**2*x1 - 
     &      6D0*s1*s2**2*x1 - 4D0*s2**3*x1 + 6D0*x1**2 + 
     &      2D0*s1*x1**2 - 2D0*s2*x1**2))/(-1D0 + s2)
        KD0i122 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1 + s1**2 - 2D0*s1**3 - 1D0*s2 + 2D0*s1*s2 - 
     &      3D0*s1**2*s2 + 2D0*s1**3*s2 + s2**2 - 
     &      5D0*s1*s2**2 + 6D0*s1**2*s2**2 + 4D0*s1*s2**3 + 
     &      4D0*x1 - 4D0*s1**2*x1 - 10D0*s2*x1 - 
     &      6D0*s1*s2*x1 + 4D0*s2**2*x1 + 6D0*x1**2 + 
     &      8D0*s1*x1**2 - 4D0*s2*x1**2 - 4D0*s1*s2*x1**2))/
     &  (-1D0 + s2)
        KD0i223 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1**2 - 1D0*s1**3 - 1D0*s1*s2 + s1**2*s2 + 
     &      s1**3*s2 + 2D0*s1**2*s2**2 + s1*s2**3 + 
     &      9D0*s1*x1 - 10D0*s1**2*x1 - 1D0*s2*x1 - 
     &      19D0*s1*s2*x1 + 6D0*s1**2*s2*x1 + s2**2*x1 + 
     &      8D0*s1*s2**2*x1 + 4D0*x1**2 + 8D0*s1*x1**2 - 
     &      10D0*s2*x1**2 - 6D0*s1*s2*x1**2 + 
     &      4D0*s2**2*x1**2 + 6D0*x1**3 - 4D0*s2*x1**3))/
     &  (-1D0 + s2)
        KD0i133 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1**2*s2 + s1**2*s2**2 - 1D0*s2**3 + 
     &      2D0*s1*s2**3 + s2**4 + 5D0*s1*x1 - 6D0*s1**2*x1 + 
     &      7D0*s2*x1 - 18D0*s1*s2*x1 + 4D0*s1**2*s2*x1 - 
     &      16D0*s2**2*x1 + 11D0*s1*s2**2*x1 + 7D0*s2**3*x1 + 
     &      6D0*s1*x1**2 + 8D0*s2*x1**2 - 6D0*s1*s2*x1**2 - 
     &      8D0*s2**2*x1**2 + 2D0*x1**3))/(-1D0 + s2)
        KD0i233 = (-8D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1**2*s2 - 1D0*s1*s2**2 + s1**2*s2**2 + s1*s2**3 + 
     &      5D0*s1*x1 - 6D0*s1**2*x1 - 1D0*s2*x1 - 
     &      8D0*s1*s2*x1 + 4D0*s1**2*s2*x1 + 
     &      5D0*s1*s2**2*x1 + s2**3*x1 + 8D0*x1**2 - 
     &      3D0*s1*x1**2 - 19D0*s2*x1**2 + s1*s2*x1**2 + 
     &      7D0*s2**2*x1**2 + 12D0*x1**3 - 8D0*s2*x1**3))/
     &  (-1D0 + s2)
        KD0i123 = (-16D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1**2 - 1D0*s1**3 + 2D0*s1*s2 - 2D0*s1**2*s2 + 
     &      s1**3*s2 - 1D0*s2**2 - 3D0*s1*s2**2 + 
     &      4D0*s1**2*s2**2 + s2**3 + 3D0*s1*s2**3 + 2D0*x1 + 
     &      2D0*s1*x1 - 5D0*s1**2*x1 - 1D0*s2*x1 - 
     &      11D0*s1*s2*x1 + 2D0*s1**2*s2*x1 - 7D0*s2**2*x1 + 
     &      5D0*s1*s2**2*x1 + 4D0*s2**3*x1 + 3D0*x1**2 + 
     &      7D0*s1*x1**2 + 2D0*s2*x1**2 - 5D0*s1*s2*x1**2 - 
     &      4D0*s2**2*x1**2 + x1**3))/(-1D0 + s2)
        KD0i0s = (-8D0*mb**8*(s1 + s2)*
     &    (-2D0*Ph0*s1 + 3D0*Ph1*s1 + 2D0*Ph0*s1**2 - 
     &      3D0*Ph1*s1**2 - 2D0*Ph0*s2 + 3D0*Ph1*s2 + 
     &      8D0*Ph0*s1*s2 - 10D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 2D0*Ph0*s2**2 - 
     &      3D0*Ph1*s2**2 - 2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 
     &      8D0*Ph0*x1 - 4D0*Ph1*x1 + 10D0*Ph0*s1*x1 + 
     &      13D0*Ph1*s1*x1 - 6D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 + 10D0*Ph0*s2*x1 + 
     &      13D0*Ph1*s2*x1 - 8D0*Ph0*s1*s2*x1 - 
     &      6D0*Ph1*s1*s2*x1 - 2D0*Ph0*s1**2*s2*x1 + 
     &      Ph1*s1**2*s2*x1 - 6D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 - 2D0*Ph0*s1*s2**2*x1 + 
     &      Ph1*s1*s2**2*x1 - 12D0*Ph0*x1**2 - 
     &      12D0*Ph1*x1**2 + 12D0*Ph0*s1*x1**2 + 
     &      6D0*Ph1*s1*x1**2 + 12D0*Ph0*s2*x1**2 + 
     &      6D0*Ph1*s2*x1**2 - 4D0*Ph0*x1**3 - 4D0*Ph1*x1**3))
     &   /(-1D0 + s2)
        KD0i1s = (-8D0*mb**8*(-2D0*Ph0*s1 + 3D0*Ph1*s1 + Ph1*s1**2 + 
     &      2D0*Ph0*s1**3 - 4D0*Ph1*s1**3 - 2D0*Ph0*s2 + 
     &      3D0*Ph1*s2 + 10D0*Ph0*s1*s2 - 6D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 11D0*Ph1*s1**2*s2 - 
     &      4D0*Ph0*s1**3*s2 + 2D0*Ph1*s1**3*s2 + 
     &      2D0*Ph0*s2**2 - 3D0*Ph1*s2**2 + 
     &      2D0*Ph0*s1*s2**2 - 7D0*Ph1*s1*s2**2 - 
     &      10D0*Ph0*s1**2*s2**2 + 6D0*Ph1*s1**2*s2**2 - 
     &      6D0*Ph0*s1*s2**3 + 4D0*Ph1*s1*s2**3 - 
     &      8D0*Ph0*x1 - 8D0*Ph1*x1 + 16D0*Ph0*s1*x1 + 
     &      11D0*Ph1*s1*x1 - 10D0*Ph0*s1**2*x1 + 
     &      13D0*Ph1*s1**2*x1 - 6D0*Ph0*s1**3*x1 - 
     &      4D0*Ph1*s1**3*x1 + 12D0*Ph0*s2*x1 + 
     &      11D0*Ph1*s2*x1 - 14D0*Ph0*s1*s2*x1 + 
     &      20D0*Ph1*s1*s2*x1 - 10D0*Ph0*s1**2*s2*x1 - 
     &      7D0*Ph1*s1**2*s2*x1 - 4D0*Ph0*s1**3*s2*x1 + 
     &      2D0*Ph1*s1**3*s2*x1 - 8D0*Ph0*s2**2*x1 + 
     &      3D0*Ph1*s2**2*x1 - 4D0*Ph0*s1*s2**2*x1 - 
     &      3D0*Ph1*s1*s2**2*x1 - 10D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 - 6D0*Ph0*s1*s2**3*x1 + 
     &      4D0*Ph1*s1*s2**3*x1 - 20D0*Ph0*x1**2 - 
     &      24D0*Ph1*x1**2 + 28D0*Ph0*s1*x1**2 - 
     &      4D0*Ph1*s1*x1**2 + 14D0*Ph0*s1**2*x1**2 + 
     &      6D0*Ph1*s1**2*x1**2 + 28D0*Ph0*s2*x1**2 + 
     &      24D0*Ph0*s1*s2*x1**2 + 2D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 2D0*Ph1*s1**2*s2*x1**2 + 
     &      6D0*Ph0*s2**2*x1**2 - 4D0*Ph1*s2**2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 2D0*Ph1*s1*s2**2*x1**2 - 
     &      20D0*Ph0*x1**3 - 8D0*Ph1*x1**3 - 
     &      6D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3 - 
     &      2D0*Ph0*s2*x1**3 + 2D0*Ph1*s2*x1**3))/(-1D0 + s2)
        KD0i2s = (8D0*mb**8*(4D0*Ph0*s1**2 - 7D0*Ph1*s1**2 - 
     &      4D0*Ph0*s1**3 + 7D0*Ph1*s1**3 + 2D0*Ph0*s2 - 
     &      3D0*Ph1*s2 - 2D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 - 
     &      14D0*Ph0*s1**2*s2 + 22D0*Ph1*s1**2*s2 + 
     &      6D0*Ph0*s1**3*s2 - 3D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s2**2 + 3D0*Ph1*s2**2 - 
     &      4D0*Ph0*s1*s2**2 + 12D0*Ph1*s1*s2**2 + 
     &      8D0*Ph0*s1**2*s2**2 - 5D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*s2**3 - 2D0*Ph1*s1*s2**3 - 
     &      2D0*Ph0*x1 + 9D0*Ph1*x1 + 12D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 22D0*Ph0*s1**2*x1 - 
     &      27D0*Ph1*s1**2*x1 + 20D0*Ph0*s1**3*x1 + 
     &      7D0*Ph1*s1**3*x1 + 6D0*Ph0*s2*x1 - 
     &      14D0*Ph1*s2*x1 - 32D0*Ph0*s1*s2*x1 - 
     &      33D0*Ph1*s1*s2*x1 + 44D0*Ph0*s1**2*s2*x1 + 
     &      12D0*Ph1*s1**2*s2*x1 + 6D0*Ph0*s1**3*s2*x1 - 
     &      3D0*Ph1*s1**3*s2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      30D0*Ph0*s1*s2**2*x1 + 6D0*Ph1*s1*s2**2*x1 + 
     &      8D0*Ph0*s1**2*s2**2*x1 - 5D0*Ph1*s1**2*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**3*x1 - 2D0*Ph1*s1*s2**3*x1 + 
     &      10D0*Ph0*x1**2 + 25D0*Ph1*x1**2 + 
     &      6D0*Ph0*s1*x1**2 + 15D0*Ph1*s1*x1**2 - 
     &      42D0*Ph0*s1**2*x1**2 - 12D0*Ph1*s1**2*x1**2 - 
     &      18D0*Ph0*s2*x1**2 - 7D0*Ph1*s2*x1**2 - 
     &      58D0*Ph0*s1*s2*x1**2 - 9D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 2D0*Ph1*s1**2*s2*x1**2 - 
     &      2D0*Ph0*s2**2*x1**2 + 2D0*Ph1*s2**2*x1**2 + 
     &      6D0*Ph0*s1*s2**2*x1**2 - 4D0*Ph1*s1*s2**2*x1**2 + 
     &      20D0*Ph0*x1**3 + 10D0*Ph1*x1**3 + 
     &      14D0*Ph0*s1*x1**3 + 10D0*Ph1*s1*x1**3 - 
     &      6D0*Ph0*s2*x1**3 + 4D0*Ph1*s2*x1**3 - 
     &      4D0*Ph0*s1*s2*x1**3 + 4D0*Ph1*s1*s2*x1**3 + 
     &      4D0*Ph0*x1**4 - 4D0*Ph1*x1**4))/(-1D0 + s2)
        KD0i3s = (-8D0*mb**8*(-2D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 
     &      2D0*Ph0*s1**3 - 3D0*Ph1*s1**3 - 4D0*Ph0*s1*s2 + 
     &      6D0*Ph1*s1*s2 + 14D0*Ph0*s1**2*s2 - 
     &      15D0*Ph1*s1**2*s2 - 4D0*Ph0*s1**3*s2 + 
     &      Ph1*s1**3*s2 - 2D0*Ph0*s2**2 + 3D0*Ph1*s2**2 + 
     &      14D0*Ph0*s1*s2**2 - 15D0*Ph1*s1*s2**2 - 
     &      10D0*Ph0*s1**2*s2**2 + 4D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s2**3 - 3D0*Ph1*s2**3 - 
     &      6D0*Ph0*s1*s2**3 + 3D0*Ph1*s1*s2**3 + 
     &      4D0*Ph0*x1 - 6D0*Ph1*x1 - 18D0*Ph0*s1*x1 + 
     &      10D0*Ph1*s1*x1 + 22D0*Ph0*s1**2*x1 + 
     &      7D0*Ph1*s1**2*x1 - 14D0*Ph0*s1**3*x1 - 
     &      3D0*Ph1*s1**3*x1 - 10D0*Ph0*s2*x1 + 
     &      10D0*Ph1*s2*x1 + 30D0*Ph0*s1*s2*x1 + 
     &      4D0*Ph1*s1*s2*x1 - 30D0*Ph0*s1**2*s2*x1 + 
     &      3D0*Ph1*s1**2*s2*x1 - 4D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 + 4D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 - 18D0*Ph0*s1*s2**2*x1 + 
     &      9D0*Ph1*s1*s2**2*x1 - 10D0*Ph0*s1**2*s2**2*x1 + 
     &      4D0*Ph1*s1**2*s2**2*x1 - 2D0*Ph0*s2**3*x1 + 
     &      3D0*Ph1*s2**3*x1 - 6D0*Ph0*s1*s2**3*x1 + 
     &      3D0*Ph1*s1*s2**3*x1 - 18D0*Ph1*x1**2 - 
     &      12D0*Ph0*s1*x1**2 + 6D0*Ph1*s1*x1**2 + 
     &      24D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 + 
     &      4D0*Ph0*s2*x1**2 + 6D0*Ph1*s2*x1**2 + 
     &      38D0*Ph0*s1*s2*x1**2 - 6D0*Ph1*s1*s2*x1**2 - 
     &      4D0*Ph0*s1**2*s2*x1**2 + 4D0*Ph1*s1**2*s2*x1**2 + 
     &      6D0*Ph0*s2**2*x1**2 - 6D0*Ph1*s2**2*x1**2 - 
     &      4D0*Ph0*s1*s2**2*x1**2 + 4D0*Ph1*s1*s2**2*x1**2 - 
     &      12D0*Ph0*x1**3 - 16D0*Ph1*x1**3 + 
     &      2D0*Ph0*s1*x1**3 + 10D0*Ph0*s2*x1**3 + 
     &      4D0*Ph0*s1*s2*x1**3 - 4D0*Ph1*s1*s2*x1**3 - 
     &      8D0*Ph0*x1**4))/(-1D0 + s2)
        KD0i00s = (-16D0*mb**6*(-3D0*Ph0*s1 + 4D0*Ph1*s1 + 
     &      3D0*Ph0*s1**2 - 4D0*Ph1*s1**2 + Ph1*s2 + 
     &      7D0*Ph0*s1*s2 - 7D0*Ph1*s1*s2 - 
     &      5D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + Ph0*s2**2 - 
     &      2D0*Ph1*s2**2 - 6D0*Ph0*s1*s2**2 + 
     &      3D0*Ph1*s1*s2**2 - 1D0*Ph0*s2**3 + Ph1*s2**3 + 
     &      4D0*Ph0*x1 + 6D0*Ph1*x1 - 1D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 - 5D0*Ph0*s1**2*x1 - 
     &      4D0*Ph1*s1**2*x1 + 3D0*Ph0*s2*x1 - 
     &      12D0*Ph1*s2*x1 - 13D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 - 5D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 - 4D0*Ph0*s2**2*x1 + 
     &      5D0*Ph1*s2**2*x1 - 6D0*Ph0*s1*s2**2*x1 + 
     &      3D0*Ph1*s1*s2**2*x1 - 1D0*Ph0*s2**3*x1 + 
     &      Ph1*s2**3*x1 - 4D0*Ph0*x1**2 + 10D0*Ph1*x1**2 + 
     &      24D0*Ph0*s1*x1**2 + 37D0*Ph0*s2*x1**2 - 
     &      17D0*Ph1*s2*x1**2 - 10D0*Ph0*s1*s2*x1**2 + 
     &      4D0*Ph1*s1*s2*x1**2 - 11D0*Ph0*s2**2*x1**2 + 
     &      5D0*Ph1*s2**2*x1**2 - 16D0*Ph0*x1**3 + 
     &      4D0*Ph1*x1**3 + 12D0*Ph0*s2*x1**3 - 
     &      6D0*Ph1*s2*x1**3))/(-1D0 + s2)
        KD0i11s = (-8D0*mb**8*(-3D0*Ph0*s1 + 5D0*Ph1*s1 + 
     &      3D0*Ph0*s1**2 - 4D0*Ph1*s1**2 - 1D0*Ph1*s1**3 - 
     &      3D0*Ph0*s2 + 3D0*Ph1*s2 + 4D0*Ph0*s1*s2 - 
     &      11D0*Ph1*s1*s2 + Ph0*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 
     &      11D0*Ph0*s2**2 - 7D0*Ph1*s2**2 - 
     &      7D0*Ph0*s1*s2**2 + 5D0*Ph1*s1*s2**2 - 
     &      6D0*Ph0*s1**2*s2**2 + 4D0*Ph1*s1**2*s2**2 - 
     &      8D0*Ph0*s2**3 + 4D0*Ph1*s2**3 - 
     &      4D0*Ph0*s1*s2**3 + 3D0*Ph1*s1*s2**3 + 
     &      14D0*Ph0*x1 - 1D0*Ph1*x1 + Ph0*s1*x1 + 
     &      11D0*Ph1*s1*x1 - 15D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 - 1D0*Ph1*s1**3*x1 - 
     &      19D0*Ph0*s2*x1 + Ph1*s2*x1 - 36D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 + 23D0*Ph0*s1**2*s2*x1 - 
     &      2D0*Ph0*s1**3*s2*x1 + Ph1*s1**3*s2*x1 + 
     &      23D0*Ph0*s2**2*x1 - 6D0*Ph1*s2**2*x1 + 
     &      15D0*Ph0*s1*s2**2*x1 + 5D0*Ph1*s1*s2**2*x1 - 
     &      6D0*Ph0*s1**2*s2**2*x1 + 4D0*Ph1*s1**2*s2**2*x1 - 
     &      8D0*Ph0*s2**3*x1 + 4D0*Ph1*s2**3*x1 - 
     &      4D0*Ph0*s1*s2**3*x1 + 3D0*Ph1*s1*s2**3*x1 + 
     &      20D0*Ph0*x1**2 - 3D0*Ph1*x1**2 + 
     &      14D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 + 2D0*Ph0*s2*x1**2 - 
     &      10D0*Ph1*s2*x1**2 - 24D0*Ph0*s1*s2*x1**2 - 
     &      4D0*Ph1*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 + 4D0*Ph0*s2**2*x1**2 - 
     &      3D0*Ph1*s2**2*x1**2 + 2D0*Ph0*s1*s2**2*x1**2 - 
     &      2D0*Ph1*s1*s2**2*x1**2 + 2D0*Ph0*x1**3 + 
     &      4D0*Ph1*x1**3 - 2D0*Ph0*s1*x1**3 + 
     &      2D0*Ph1*s1*x1**3 + 6D0*Ph0*s2*x1**3 - 
     &      2D0*Ph1*s2*x1**3))/(-1D0 + s2)
        KD0i22s = (-8D0*mb**8*(-1D0*Ph0*s1 + Ph1*s1 - 1D0*Ph0*s1**2 + 
     &      4D0*Ph1*s1**2 + 2D0*Ph0*s1**3 - 5D0*Ph1*s1**3 + 
     &      3D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 + 
     &      3D0*Ph0*s1**2*s2 - 8D0*Ph1*s1**2*s2 - 
     &      6D0*Ph0*s1**3*s2 + 3D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 - 4D0*Ph0*s1**2*s2**2 + 
     &      4D0*Ph1*s1**2*s2**2 + Ph1*s1*s2**3 + 3D0*Ph0*x1 - 
     &      2D0*Ph1*x1 - 8D0*Ph0*s1*x1 + 8D0*Ph1*s1*x1 + 
     &      27D0*Ph0*s1**2*x1 + 6D0*Ph1*s1**2*x1 - 
     &      22D0*Ph0*s1**3*x1 - 5D0*Ph1*s1**3*x1 - 
     &      3D0*Ph0*s2*x1 + 3D0*Ph1*s2*x1 + 
     &      16D0*Ph0*s1*s2*x1 - 11D0*Ph1*s1*s2*x1 - 
     &      33D0*Ph0*s1**2*s2*x1 - 6D0*Ph0*s1**3*s2*x1 + 
     &      3D0*Ph1*s1**3*s2*x1 - 1D0*Ph1*s2**2*x1 - 
     &      12D0*Ph0*s1*s2**2*x1 + 6D0*Ph1*s1*s2**2*x1 - 
     &      4D0*Ph0*s1**2*s2**2*x1 + 4D0*Ph1*s1**2*s2**2*x1 + 
     &      Ph1*s1*s2**3*x1 + 13D0*Ph0*x1**2 - 
     &      10D0*Ph1*x1**2 - 43D0*Ph0*s1*x1**2 + 
     &      13D0*Ph1*s1*x1**2 + 62D0*Ph0*s1**2*x1**2 - 
     &      2D0*Ph1*s1**2*x1**2 - 7D0*Ph0*s2*x1**2 + 
     &      7D0*Ph1*s2*x1**2 + 57D0*Ph0*s1*s2*x1**2 - 
     &      21D0*Ph1*s1*s2*x1**2 - 10D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph1*s2**2*x1**2 - 
     &      14D0*Ph0*s1*s2**2*x1**2 + 
     &      8D0*Ph1*s1*s2**2*x1**2 + 16D0*Ph0*x1**3 - 
     &      8D0*Ph1*x1**3 - 40D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      12D0*Ph0*s1*s2*x1**3 - 8D0*Ph1*s1*s2*x1**3 + 
     &      4D0*Ph0*x1**4))/(-1D0 + s2)
        KD0i33s = (-8D0*mb**8*(4D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + 4D0*Ph0*s1*s2**2 - 
     &      2D0*Ph1*s1*s2**2 - 6D0*Ph0*s1**2*s2**2 + 
     &      2D0*Ph1*s1**2*s2**2 - 4D0*Ph0*s1*s2**3 + 
     &      2D0*Ph1*s1*s2**3 - 12D0*Ph0*s1*x1 + 
     &      10D0*Ph1*s1*x1 + 18D0*Ph0*s1**2*x1 - 
     &      8D0*Ph1*s1**2*x1 - 8D0*Ph0*s1**3*x1 - 
     &      2D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 + 
     &      14D0*Ph0*s1*s2*x1 - 20D0*Ph1*s1*s2*x1 - 
     &      8D0*Ph0*s1**2*s2*x1 + 10D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1**3*s2*x1 + 4D0*Ph0*s2**2*x1 - 
     &      4D0*Ph1*s2**2*x1 - 2D0*Ph0*s1*s2**2*x1 + 
     &      12D0*Ph1*s1*s2**2*x1 - 6D0*Ph0*s1**2*s2**2*x1 + 
     &      2D0*Ph1*s1**2*s2**2*x1 - 2D0*Ph0*s2**3*x1 + 
     &      2D0*Ph1*s2**3*x1 - 4D0*Ph0*s1*s2**3*x1 + 
     &      2D0*Ph1*s1*s2**3*x1 + 8D0*Ph0*x1**2 + 
     &      5D0*Ph1*x1**2 - 18D0*Ph0*s1*x1**2 + 
     &      11D0*Ph1*s1*x1**2 + 10D0*Ph0*s1**2*x1**2 - 
     &      8D0*Ph1*s1**2*x1**2 + 6D0*Ph0*s2*x1**2 - 
     &      15D0*Ph1*s2*x1**2 - 8D0*Ph0*s1*s2*x1**2 - 
     &      9D0*Ph1*s1*s2*x1**2 - 8D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 - 8D0*Ph0*s2**2*x1**2 + 
     &      6D0*Ph1*s2**2*x1**2 - 8D0*Ph0*s1*s2**2*x1**2 + 
     &      4D0*Ph1*s1*s2**2*x1**2 - 2D0*Ph0*x1**3 + 
     &      Ph1*x1**3 + 20D0*Ph0*s1*x1**3 + 
     &      7D0*Ph1*s1*x1**3 + 42D0*Ph0*s2*x1**3 - 
     &      15D0*Ph1*s2*x1**3 - 2D0*Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 - 8D0*Ph0*s2**2*x1**3 + 
     &      4D0*Ph1*s2**2*x1**3 - 18D0*Ph0*x1**4 + 
     &      2D0*Ph1*x1**4 + 8D0*Ph0*s2*x1**4 - 
     &      4D0*Ph1*s2*x1**4))/(-1D0 + s2)
        KD0i12s = (-8D0*mb**8*(-4D0*Ph0*s1 + 6D0*Ph1*s1 + 
     &      2D0*Ph0*s1**2 + 2D0*Ph0*s1**3 - 6D0*Ph1*s1**3 + 
     &      3D0*Ph0*s2 - 1D0*Ph1*s2 - 5D0*Ph0*s1*s2 - 
     &      5D0*Ph1*s1*s2 + 10D0*Ph0*s1**2*s2 - 
     &      12D0*Ph1*s1**2*s2 - 8D0*Ph0*s1**3*s2 + 
     &      4D0*Ph1*s1**3*s2 - 3D0*Ph0*s2**2 + Ph1*s2**2 + 
     &      15D0*Ph0*s1*s2**2 - 7D0*Ph1*s1*s2**2 - 
     &      20D0*Ph0*s1**2*s2**2 + 12D0*Ph1*s1**2*s2**2 - 
     &      12D0*Ph0*s1*s2**3 + 8D0*Ph1*s1*s2**3 + 
     &      3D0*Ph0*x1 + Ph1*x1 + 29D0*Ph0*s1*x1 + 
     &      11D0*Ph1*s1*x1 - 18D0*Ph0*s1**2*x1 + 
     &      8D0*Ph1*s1**2*x1 - 14D0*Ph0*s1**3*x1 - 
     &      6D0*Ph1*s1**3*x1 + 18D0*Ph0*s2*x1 - 
     &      12D0*Ph1*s2*x1 - 92D0*Ph0*s1*s2*x1 + 
     &      10D0*Ph1*s1*s2*x1 + 22D0*Ph0*s1**2*s2*x1 - 
     &      8D0*Ph1*s1**2*s2*x1 - 8D0*Ph0*s1**3*s2*x1 + 
     &      4D0*Ph1*s1**3*s2*x1 - 15D0*Ph0*s2**2*x1 + 
     &      9D0*Ph1*s2**2*x1 + 51D0*Ph0*s1*s2**2*x1 - 
     &      9D0*Ph1*s1*s2**2*x1 - 20D0*Ph0*s1**2*s2**2*x1 + 
     &      12D0*Ph1*s1**2*s2**2*x1 - 12D0*Ph0*s1*s2**3*x1 + 
     &      8D0*Ph1*s1*s2**3*x1 + 7D0*Ph0*x1**2 - 
     &      5D0*Ph1*x1**2 + 19D0*Ph0*s1*x1**2 + 
     &      3D0*Ph1*s1*x1**2 + 42D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph1*s1**2*x1**2 + 37D0*Ph0*s2*x1**2 - 
     &      19D0*Ph1*s2*x1**2 - 19D0*Ph0*s1*s2*x1**2 - 
     &      5D0*Ph1*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 - 12D0*Ph0*s2**2*x1**2 + 
     &      4D0*Ph1*s2**2*x1**2 + 4D0*Ph0*s1*s2**2*x1**2 - 
     &      2D0*Ph1*s1*s2**2*x1**2 + 6D0*Ph0*x1**3 - 
     &      30D0*Ph0*s1*x1**3 + 6D0*Ph1*s1*x1**3 + 
     &      12D0*Ph0*s2*x1**3 - 6D0*Ph1*s2*x1**3 + 
     &      4D0*Ph0*s1*s2*x1**3 - 4D0*Ph1*s1*s2*x1**3 + 
     &      4D0*Ph0*x1**4))/(-1D0 + s2)
        KD0i13s = (-8D0*mb**8*(-2D0*Ph0*s1**2 + 4D0*Ph1*s1**2 + 
     &      2D0*Ph0*s1**3 - 4D0*Ph1*s1**3 - 1D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 + 10D0*Ph0*s1**2*s2 - 
     &      12D0*Ph1*s1**2*s2 - 6D0*Ph0*s1**3*s2 + 
     &      2D0*Ph1*s1**3*s2 + 3D0*Ph0*s2**2 - 
     &      1D0*Ph1*s2**2 + 5D0*Ph0*s1*s2**2 - 
     &      7D0*Ph1*s1*s2**2 - 16D0*Ph0*s1**2*s2**2 + 
     &      8D0*Ph1*s1**2*s2**2 - 3D0*Ph0*s2**3 + Ph1*s2**3 - 
     &      10D0*Ph0*s1*s2**3 + 6D0*Ph1*s1*s2**3 - 
     &      12D0*Ph0*x1 + 10D0*Ph1*x1 + 23D0*Ph0*s1*x1 - 
     &      5D0*Ph1*s1*x1 + 6D0*Ph1*s1**2*x1 - 
     &      14D0*Ph0*s1**3*x1 - 4D0*Ph1*s1**3*x1 + 
     &      27D0*Ph0*s2*x1 - 19D0*Ph1*s2*x1 - 
     &      42D0*Ph0*s1*s2*x1 + 10D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 4D0*Ph1*s1**2*s2*x1 - 
     &      6D0*Ph0*s1**3*s2*x1 + 2D0*Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 2D0*Ph1*s2**2*x1 + 
     &      5D0*Ph0*s1*s2**2*x1 + 9D0*Ph1*s1*s2**2*x1 - 
     &      16D0*Ph0*s1**2*s2**2*x1 + 
     &      8D0*Ph1*s1**2*s2**2*x1 - 11D0*Ph0*s2**3*x1 + 
     &      9D0*Ph1*s2**3*x1 - 10D0*Ph0*s1*s2**3*x1 + 
     &      6D0*Ph1*s1*s2**3*x1 + 8D0*Ph0*x1**2 + 
     &      10D0*Ph1*x1**2 - 21D0*Ph0*s1*x1**2 + 
     &      Ph1*s1*x1**2 + 40D0*Ph0*s1**2*x1**2 - 
     &      1D0*Ph0*s2*x1**2 - 23D0*Ph1*s2*x1**2 + 
     &      25D0*Ph0*s1*s2*x1**2 - 7D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s1**2*s2*x1**2 + 2D0*Ph1*s1**2*s2*x1**2 + 
     &      33D0*Ph0*s2**2*x1**2 - 11D0*Ph1*s2**2*x1**2 - 
     &      10D0*Ph0*s1*s2**2*x1**2 + 
     &      6D0*Ph1*s1*s2**2*x1**2 - 8D0*Ph0*s2**3*x1**2 + 
     &      4D0*Ph1*s2**3*x1**2 + 26D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 26D0*Ph0*s1*x1**3 + 
     &      4D0*Ph1*s1*x1**3 - 10D0*Ph0*s2*x1**3 - 
     &      6D0*Ph1*s2*x1**3 + 6D0*Ph0*s1*s2*x1**3 - 
     &      6D0*Ph1*s1*s2*x1**3 + 8D0*Ph0*s2**2*x1**3 - 
     &      4D0*Ph1*s2**2*x1**3 + 2D0*Ph0*x1**4 + 
     &      2D0*Ph1*x1**4))/(-1D0 + s2)
        KD0i23s = (-8D0*mb**8*(-2D0*Ph0*s1**2 + 4D0*Ph1*s1**2 + 
     &      2D0*Ph0*s1**3 - 4D0*Ph1*s1**3 + 2D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + 9D0*Ph0*s1**2*s2 - 
     &      10D0*Ph1*s1**2*s2 - 8D0*Ph0*s1**3*s2 + 
     &      2D0*Ph1*s1**3*s2 + Ph0*s1*s2**2 - 
     &      5D0*Ph1*s1*s2**2 - 11D0*Ph0*s1**2*s2**2 + 
     &      6D0*Ph1*s1**2*s2**2 - 3D0*Ph0*s1*s2**3 + 
     &      4D0*Ph1*s1*s2**3 - 1D0*Ph0*x1 - 20D0*Ph0*s1*x1 + 
     &      17D0*Ph1*s1*x1 + 48D0*Ph0*s1**2*x1 - 
     &      6D0*Ph1*s1**2*x1 - 30D0*Ph0*s1**3*x1 - 
     &      4D0*Ph1*s1**3*x1 + 5D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 + 31D0*Ph0*s1*s2*x1 - 
     &      28D0*Ph1*s1*s2*x1 - 43D0*Ph0*s1**2*s2*x1 + 
     &      14D0*Ph1*s1**2*s2*x1 - 8D0*Ph0*s1**3*s2*x1 + 
     &      2D0*Ph1*s1**3*s2*x1 - 4D0*Ph0*s2**2*x1 + 
     &      Ph1*s2**2*x1 - 16D0*Ph0*s1*s2**2*x1 + 
     &      15D0*Ph1*s1*s2**2*x1 - 11D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 - 3D0*Ph0*s1*s2**3*x1 + 
     &      4D0*Ph1*s1*s2**3*x1 + 21D0*Ph0*x1**2 - 
     &      5D0*Ph1*x1**2 - 68D0*Ph0*s1*x1**2 + 
     &      29D0*Ph1*s1*x1**2 + 72D0*Ph0*s1**2*x1**2 - 
     &      12D0*Ph1*s1**2*x1**2 - 1D0*Ph0*s2*x1**2 - 
     &      8D0*Ph1*s2*x1**2 + 55D0*Ph0*s1*s2*x1**2 - 
     &      35D0*Ph1*s1*s2*x1**2 - 18D0*Ph0*s1**2*s2*x1**2 + 
     &      10D0*Ph1*s1**2*s2*x1**2 - 8D0*Ph0*s2**2*x1**2 + 
     &      5D0*Ph1*s2**2*x1**2 - 21D0*Ph0*s1*s2**2*x1**2 + 
     &      12D0*Ph1*s1*s2**2*x1**2 + 18D0*Ph0*x1**3 - 
     &      9D0*Ph1*x1**3 - 20D0*Ph0*s1*x1**3 + 
     &      16D0*Ph1*s1*x1**3 + 36D0*Ph0*s2*x1**3 - 
     &      13D0*Ph1*s2*x1**3 + 10D0*Ph0*s1*s2*x1**3 - 
     &      10D0*Ph1*s1*s2*x1**3 - 8D0*Ph0*s2**2*x1**3 + 
     &      4D0*Ph1*s2**2*x1**3 - 14D0*Ph0*x1**4 + 
     &      2D0*Ph1*x1**4 + 8D0*Ph0*s2*x1**4 - 
     &      4D0*Ph1*s2*x1**4))/(-1D0 + s2)
        KD0i001s = (16D0*mb**6*(3D0*Ph0*s1 - 3D0*Ph1*s1 - 
     &      3D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 24D0*Ph0*s2 - 
     &      9D0*Ph1*s2 - 28D0*Ph0*s1*s2 + 12D0*Ph1*s1*s2 + 
     &      5D0*Ph0*s1**2*s2 - 3D0*Ph1*s1**2*s2 - 
     &      52D0*Ph0*s2**2 + 21D0*Ph1*s2**2 + 
     &      33D0*Ph0*s1*s2**2 - 15D0*Ph1*s1*s2**2 + 
     &      28D0*Ph0*s2**3 - 12D0*Ph1*s2**3 - 25D0*Ph0*x1 + 
     &      27D0*Ph0*s1*x1 - 3D0*Ph1*s1*x1 - 
     &      3D0*Ph0*s1**2*x1 + 3D0*Ph1*s1**2*x1 + 
     &      89D0*Ph0*s2*x1 - 15D0*Ph1*s2*x1 - 
     &      50D0*Ph0*s1*s2*x1 + 18D0*Ph1*s1*s2*x1 + 
     &      5D0*Ph0*s1**2*s2*x1 - 3D0*Ph1*s1**2*s2*x1 - 
     &      100D0*Ph0*s2**2*x1 + 33D0*Ph1*s2**2*x1 + 
     &      33D0*Ph0*s1*s2**2*x1 - 15D0*Ph1*s1*s2**2*x1 + 
     &      28D0*Ph0*s2**3*x1 - 12D0*Ph1*s2**3*x1 - 
     &      23D0*Ph0*x1**2 - 6D0*Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + 39D0*Ph0*s2*x1**2 - 
     &      6D0*Ph1*s2*x1**2 - 8D0*Ph0*s1*s2*x1**2 + 
     &      6D0*Ph1*s1*s2*x1**2 - 28D0*Ph0*s2**2*x1**2 + 
     &      12D0*Ph1*s2**2*x1**2 + 8D0*Ph0*x1**3 - 
     &      6D0*Ph1*x1**3))/(-1D0 + s2)
        KD0i002s = (-16D0*mb**6*(-3D0*Ph0*s1 + 3D0*Ph1*s1 + 
     &      3D0*Ph0*s1**2 - 3D0*Ph1*s1**2 + 2D0*Ph0*s2 - 
     &      3D0*Ph1*s2 + 4D0*Ph0*s1*s2 - 7D0*Ph0*s1**2*s2 + 
     &      3D0*Ph1*s1**2*s2 - 2D0*Ph0*s2**2 + 
     &      3D0*Ph1*s2**2 - 5D0*Ph0*s1*s2**2 + 
     &      3D0*Ph1*s1*s2**2 - 23D0*Ph0*x1 + 12D0*Ph1*x1 + 
     &      41D0*Ph0*s1*x1 - 9D0*Ph1*s1*x1 - 
     &      17D0*Ph0*s1**2*x1 - 3D0*Ph1*s1**2*x1 + 
     &      57D0*Ph0*s2*x1 - 33D0*Ph1*s2*x1 - 
     &      42D0*Ph0*s1*s2*x1 + 6D0*Ph1*s1*s2*x1 - 
     &      7D0*Ph0*s1**2*s2*x1 + 3D0*Ph1*s1**2*s2*x1 - 
     &      30D0*Ph0*s2**2*x1 + 15D0*Ph1*s2**2*x1 - 
     &      5D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 - 
     &      71D0*Ph0*x1**2 + 30D0*Ph1*x1**2 + 
     &      70D0*Ph0*s1*x1**2 - 12D0*Ph1*s1*x1**2 + 
     &      109D0*Ph0*s2*x1**2 - 42D0*Ph1*s2*x1**2 - 
     &      20D0*Ph0*s1*s2*x1**2 + 6D0*Ph1*s1*s2*x1**2 - 
     &      28D0*Ph0*s2**2*x1**2 + 12D0*Ph1*s2**2*x1**2 - 
     &      54D0*Ph0*x1**3 + 18D0*Ph1*x1**3 + 
     &      28D0*Ph0*s2*x1**3 - 12D0*Ph1*s2*x1**3))/
     &  (-1D0 + s2)
        KD0i003s = (-16D0*mb**6*(2D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 - 
     &      4D0*Ph0*s1**2*s2 + 2D0*Ph0*s2**2 - 
     &      3D0*Ph1*s2**2 - 6D0*Ph0*s1*s2**2 + 
     &      3D0*Ph1*s1*s2**2 - 2D0*Ph0*s2**3 + 
     &      3D0*Ph1*s2**3 - 31D0*Ph0*x1 + 12D0*Ph1*x1 + 
     &      53D0*Ph0*s1*x1 - 15D0*Ph1*s1*x1 - 
     &      20D0*Ph0*s1**2*x1 + 67D0*Ph0*s2*x1 - 
     &      27D0*Ph1*s2*x1 - 53D0*Ph0*s1*s2*x1 + 
     &      12D0*Ph1*s1*s2*x1 - 4D0*Ph0*s1**2*s2*x1 - 
     &      30D0*Ph0*s2**2*x1 + 6D0*Ph1*s2**2*x1 - 
     &      6D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 - 
     &      2D0*Ph0*s2**3*x1 + 3D0*Ph1*s2**3*x1 - 
     &      79D0*Ph0*x1**2 + 30D0*Ph1*x1**2 + 
     &      73D0*Ph0*s1*x1**2 - 15D0*Ph1*s1*x1**2 + 
     &      115D0*Ph0*s2*x1**2 - 39D0*Ph1*s2*x1**2 - 
     &      23D0*Ph0*s1*s2*x1**2 + 9D0*Ph1*s1*s2*x1**2 - 
     &      26D0*Ph0*s2**2*x1**2 + 9D0*Ph1*s2**2*x1**2 - 
     &      54D0*Ph0*x1**3 + 18D0*Ph1*x1**3 + 
     &      28D0*Ph0*s2*x1**3 - 12D0*Ph1*s2*x1**3))/
     &  (-1D0 + s2)
        KD0i111s = (8D0*mb**8*(-1D0*Ph1*s1 + Ph1*s1**2 + 5D0*Ph0*s2 - 
     &      3D0*Ph1*s2 - 4D0*Ph0*s1*s2 + 4D0*Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 - 
     &      13D0*Ph0*s2**2 + 7D0*Ph1*s2**2 + 
     &      10D0*Ph0*s1*s2**2 - 5D0*Ph1*s1*s2**2 + 
     &      8D0*Ph0*s2**3 - 4D0*Ph1*s2**3 - 11D0*Ph0*x1 + 
     &      8D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 + Ph1*s1**2*x1 + 
     &      26D0*Ph0*s2*x1 - 5D0*Ph1*s2*x1 - 
     &      16D0*Ph0*s1*s2*x1 + 6D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      29D0*Ph0*s2**2*x1 + 11D0*Ph1*s2**2*x1 + 
     &      14D0*Ph0*s1*s2**2*x1 - 5D0*Ph1*s1*s2**2*x1 + 
     &      8D0*Ph0*s2**3*x1 - 4D0*Ph1*s2**3*x1 - 
     &      7D0*Ph0*x1**2 - 2D0*Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + 7D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 - 8D0*Ph0*s2**2*x1**2 + 
     &      4D0*Ph1*s2**2*x1**2 + 2D0*Ph0*x1**3 - 
     &      2D0*Ph1*x1**3))/(-1D0 + s2)
        KD0i222s = (-8D0*mb**8*(Ph1*s1**2 - 1D0*Ph1*s1**3 - 
     &      1D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + Ph0*s1*s2**2 + 
     &      Ph1*s1*s2**2 + Ph1*s1**2*s2**2 + 2D0*Ph0*x1 - 
     &      5D0*Ph0*s1*x1 + 4D0*Ph1*s1*x1 + 
     &      14D0*Ph0*s1**2*x1 - 3D0*Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1**3*x1 - 1D0*Ph1*s1**3*x1 - 
     &      2D0*Ph0*s2*x1 + 10D0*Ph0*s1*s2*x1 - 
     &      11D0*Ph1*s1*s2*x1 - 14D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 7D0*Ph0*s1*s2**2*x1 + 
     &      5D0*Ph1*s1*s2**2*x1 + Ph1*s1**2*s2**2*x1 + 
     &      4D0*Ph0*x1**2 - 21D0*Ph0*s1*x1**2 + 
     &      10D0*Ph1*s1*x1**2 + 24D0*Ph0*s1**2*x1**2 - 
     &      4D0*Ph1*s1**2*x1**2 - 2D0*Ph0*s2*x1**2 + 
     &      25D0*Ph0*s1*s2*x1**2 - 14D0*Ph1*s1*s2*x1**2 - 
     &      8D0*Ph0*s1**2*s2*x1**2 + 2D0*Ph1*s1**2*s2*x1**2 - 
     &      8D0*Ph0*s1*s2**2*x1**2 + 4D0*Ph1*s1*s2**2*x1**2 + 
     &      6D0*Ph0*x1**3 - 14D0*Ph0*s1*x1**3 + 
     &      6D0*Ph1*s1*x1**3 + 8D0*Ph0*s1*s2*x1**3 - 
     &      4D0*Ph1*s1*s2*x1**3))/(-1D0 + s2)
        KD0i333s = (-8D0*mb**8*x1*(5D0*Ph0*s1*s2 + Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph0*s2**2 - 1D0*Ph1*s2**2 - 
     &      7D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 1D0*Ph0*s2**3 + 
     &      Ph1*s2**3 - 11D0*Ph0*x1 + 4D0*Ph1*x1 + 
     &      16D0*Ph0*s1*x1 - 5D0*Ph1*s1*x1 - 
     &      8D0*Ph0*s1**2*x1 + 22D0*Ph0*s2*x1 - 
     &      9D0*Ph1*s2*x1 - 15D0*Ph0*s1*s2*x1 + 
     &      4D0*Ph1*s1*s2*x1 - 6D0*Ph0*s1**2*s2*x1 - 
     &      8D0*Ph0*s2**2*x1 + 2D0*Ph1*s2**2*x1 - 
     &      7D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 - 
     &      1D0*Ph0*s2**3*x1 + Ph1*s2**3*x1 - 
     &      23D0*Ph0*x1**2 + 10D0*Ph1*x1**2 + 
     &      28D0*Ph0*s1*x1**2 - 5D0*Ph1*s1*x1**2 + 
     &      38D0*Ph0*s2*x1**2 - 13D0*Ph1*s2*x1**2 - 
     &      4D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 - 
     &      7D0*Ph0*s2**2*x1**2 + 3D0*Ph1*s2**2*x1**2 - 
     &      18D0*Ph0*x1**3 + 6D0*Ph1*x1**3 + 
     &      8D0*Ph0*s2*x1**3 - 4D0*Ph1*s2*x1**3))/(-1D0 + s2)
        KD0i112s = (-8D0*mb**8*(2D0*Ph1*s1 - 1D0*Ph1*s1**2 - 
     &      1D0*Ph1*s1**3 - 4D0*Ph0*s2 + 2D0*Ph1*s2 - 
     &      5D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 
     &      12D0*Ph0*s2**2 - 6D0*Ph1*s2**2 + 
     &      5D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 - 
     &      10D0*Ph0*s1**2*s2**2 + 5D0*Ph1*s1**2*s2**2 - 
     &      8D0*Ph0*s2**3 + 4D0*Ph1*s2**3 - 
     &      8D0*Ph0*s1*s2**3 + 4D0*Ph1*s1*s2**3 + 
     &      10D0*Ph0*x1 + 4D0*Ph1*x1 + 15D0*Ph0*s1*x1 - 
     &      2D0*Ph1*s1*x1 - 16D0*Ph0*s1**2*x1 - 
     &      1D0*Ph1*s1**2*x1 - 1D0*Ph1*s1**3*x1 - 
     &      14D0*Ph0*s2*x1 - 6D0*Ph1*s2*x1 - 
     &      30D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      14D0*Ph0*s1**2*s2*x1 - 4D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1**3*s2*x1 + Ph1*s1**3*s2*x1 + 
     &      20D0*Ph0*s2**2*x1 - 6D0*Ph1*s2**2*x1 + 
     &      13D0*Ph0*s1*s2**2*x1 - 5D0*Ph1*s1*s2**2*x1 - 
     &      10D0*Ph0*s1**2*s2**2*x1 + 
     &      5D0*Ph1*s1**2*s2**2*x1 - 8D0*Ph0*s2**3*x1 + 
     &      4D0*Ph1*s2**3*x1 - 8D0*Ph0*s1*s2**3*x1 + 
     &      4D0*Ph1*s1*s2**3*x1 - 8D0*Ph0*x1**2 + 
     &      12D0*Ph1*x1**2 + 31D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 + 2D0*Ph0*s1**2*x1**2 + 
     &      26D0*Ph0*s2*x1**2 - 12D0*Ph1*s2*x1**2 - 
     &      23D0*Ph0*s1*s2*x1**2 + 2D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 2D0*Ph1*s1**2*s2*x1**2 + 
     &      8D0*Ph0*s1*s2**2*x1**2 - 4D0*Ph1*s1*s2**2*x1**2 - 
     &      10D0*Ph0*x1**3 + 8D0*Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 + 2D0*Ph1*s1*x1**3 + 
     &      8D0*Ph0*s2*x1**3 - 4D0*Ph1*s2*x1**3))/(-1D0 + s2)
        KD0i113s = (-8D0*mb**8*(Ph1*s1**2 - 1D0*Ph1*s1**3 - 
     &      8D0*Ph0*s1*s2 + 5D0*Ph1*s1*s2 + 
     &      6D0*Ph0*s1**2*s2 - 5D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 - 4D0*Ph0*s2**2 + 
     &      2D0*Ph1*s2**2 + 18D0*Ph0*s1*s2**2 - 
     &      10D0*Ph1*s1*s2**2 - 12D0*Ph0*s1**2*s2**2 + 
     &      6D0*Ph1*s1**2*s2**2 + 12D0*Ph0*s2**3 - 
     &      6D0*Ph1*s2**3 - 18D0*Ph0*s1*s2**3 + 
     &      9D0*Ph1*s1*s2**3 - 8D0*Ph0*s2**4 + 
     &      4D0*Ph1*s2**4 - 3D0*Ph0*x1 + 4D0*Ph1*x1 + 
     &      23D0*Ph0*s1*x1 - 5D0*Ph1*s1*x1 - 
     &      16D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 
     &      1D0*Ph1*s1**3*x1 + 25D0*Ph0*s2*x1 - 
     &      9D0*Ph1*s2*x1 - 53D0*Ph0*s1*s2*x1 + 
     &      10D0*Ph1*s1*s2*x1 + 18D0*Ph0*s1**2*s2*x1 - 
     &      7D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 34D0*Ph0*s2**2*x1 + 
     &      7D0*Ph1*s2**2*x1 + 34D0*Ph0*s1*s2**2*x1 - 
     &      16D0*Ph1*s1*s2**2*x1 - 12D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 + 28D0*Ph0*s2**3*x1 - 
     &      10D0*Ph1*s2**3*x1 - 18D0*Ph0*s1*s2**3*x1 + 
     &      9D0*Ph1*s1*s2**3*x1 - 8D0*Ph0*s2**4*x1 + 
     &      4D0*Ph1*s2**4*x1 - 19D0*Ph0*x1**2 + 
     &      10D0*Ph1*x1**2 + 27D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 + 2D0*Ph0*s1**2*x1**2 + 
     &      49D0*Ph0*s2*x1**2 - 11D0*Ph1*s2*x1**2 - 
     &      25D0*Ph0*s1*s2*x1**2 + 5D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 2D0*Ph1*s1**2*s2*x1**2 - 
     &      18D0*Ph0*s2**2*x1**2 + 5D0*Ph1*s2**2*x1**2 + 
     &      10D0*Ph0*s1*s2**2*x1**2 - 
     &      6D0*Ph1*s1*s2**2*x1**2 + 8D0*Ph0*s2**3*x1**2 - 
     &      4D0*Ph1*s2**3*x1**2 - 6D0*Ph0*x1**3 + 
     &      6D0*Ph1*x1**3 - 2D0*Ph0*s1*x1**3 + 
     &      2D0*Ph1*s1*x1**3 + 6D0*Ph0*s2*x1**3 - 
     &      2D0*Ph1*s2*x1**3))/(-1D0 + s2)
        KD0i122s = (-8D0*mb**8*(Ph1*s1 + Ph1*s1**2 - 2D0*Ph1*s1**3 + 
     &      Ph0*s2 - 1D0*Ph1*s2 - 10D0*Ph0*s1*s2 + 
     &      2D0*Ph1*s1*s2 + 4D0*Ph0*s1**2*s2 - 
     &      3D0*Ph1*s1**2*s2 - 4D0*Ph0*s1**3*s2 + 
     &      2D0*Ph1*s1**3*s2 - 1D0*Ph0*s2**2 + Ph1*s2**2 + 
     &      16D0*Ph0*s1*s2**2 - 5D0*Ph1*s1*s2**2 - 
     &      10D0*Ph0*s1**2*s2**2 + 6D0*Ph1*s1**2*s2**2 - 
     &      8D0*Ph0*s1*s2**3 + 4D0*Ph1*s1*s2**3 + Ph0*x1 + 
     &      4D0*Ph1*x1 + 18D0*Ph0*s1*x1 + Ph1*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 - 3D0*Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1**3*x1 - 2D0*Ph1*s1**3*x1 + 
     &      10D0*Ph0*s2*x1 - 11D0*Ph1*s2*x1 - 
     &      36D0*Ph0*s1*s2*x1 - 4D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 3D0*Ph1*s1**2*s2*x1 - 
     &      4D0*Ph0*s1**3*s2*x1 + 2D0*Ph1*s1**3*s2*x1 - 
     &      9D0*Ph0*s2**2*x1 + 5D0*Ph1*s2**2*x1 + 
     &      20D0*Ph0*s1*s2**2*x1 - 5D0*Ph1*s1*s2**2*x1 - 
     &      10D0*Ph0*s1**2*s2**2*x1 + 
     &      6D0*Ph1*s1**2*s2**2*x1 - 8D0*Ph0*s1*s2**3*x1 + 
     &      4D0*Ph1*s1*s2**3*x1 - 11D0*Ph0*x1**2 + 
     &      10D0*Ph1*x1**2 + 8D0*Ph0*s1*x1**2 + 
     &      8D0*Ph1*s1*x1**2 + 26D0*Ph0*s1**2*x1**2 - 
     &      4D0*Ph1*s1**2*x1**2 + 31D0*Ph0*s2*x1**2 - 
     &      14D0*Ph1*s2*x1**2 - 10D0*Ph1*s1*s2*x1**2 - 
     &      6D0*Ph0*s1**2*s2*x1**2 - 8D0*Ph0*s2**2*x1**2 + 
     &      4D0*Ph1*s2**2*x1**2 - 2D0*Ph0*x1**3 + 
     &      6D0*Ph1*x1**3 - 16D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 + 8D0*Ph0*s2*x1**3 - 
     &      4D0*Ph1*s2*x1**3 + 8D0*Ph0*s1*s2*x1**3 - 
     &      4D0*Ph1*s1*s2*x1**3))/(-1D0 + s2)
        KD0i223s = (-8D0*mb**8*(Ph1*s1**2 - 1D0*Ph1*s1**3 - 
     &      1D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 + Ph0*s1**2*s2 + 
     &      Ph1*s1**2*s2 - 4D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 - 
     &      1D0*Ph0*s1**2*s2**2 + 2D0*Ph1*s1**2*s2**2 + 
     &      Ph0*s1*s2**3 + Ph1*s1*s2**3 + 2D0*Ph0*x1 - 
     &      12D0*Ph0*s1*x1 + 9D0*Ph1*s1*x1 + 
     &      30D0*Ph0*s1**2*x1 - 9D0*Ph1*s1**2*x1 - 
     &      16D0*Ph0*s1**3*x1 - 1D0*Ph1*s1**3*x1 + 
     &      Ph0*s2*x1 - 1D0*Ph1*s2*x1 + 28D0*Ph0*s1*s2*x1 - 
     &      20D0*Ph1*s1*s2*x1 - 31D0*Ph0*s1**2*s2*x1 + 
     &      7D0*Ph1*s1**2*s2*x1 - 4D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 3D0*Ph0*s2**2*x1 + 
     &      Ph1*s2**2*x1 - 23D0*Ph0*s1*s2**2*x1 + 
     &      8D0*Ph1*s1*s2**2*x1 - 1D0*Ph0*s1**2*s2**2*x1 + 
     &      2D0*Ph1*s1**2*s2**2*x1 + Ph0*s1*s2**3*x1 + 
     &      Ph1*s1*s2**3*x1 - 3D0*Ph0*x1**2 + 4D0*Ph1*x1**2 - 
     &      30D0*Ph0*s1*x1**2 + 17D0*Ph1*s1*x1**2 + 
     &      40D0*Ph0*s1**2*x1**2 - 10D0*Ph1*s1**2*x1**2 + 
     &      20D0*Ph0*s2*x1**2 - 11D0*Ph1*s2*x1**2 + 
     &      37D0*Ph0*s1*s2*x1**2 - 25D0*Ph1*s1*s2*x1**2 - 
     &      22D0*Ph0*s1**2*s2*x1**2 + 
     &      6D0*Ph1*s1**2*s2*x1**2 - 11D0*Ph0*s2**2*x1**2 + 
     &      5D0*Ph1*s2**2*x1**2 - 21D0*Ph0*s1*s2**2*x1**2 + 
     &      8D0*Ph1*s1*s2**2*x1**2 - 9D0*Ph0*x1**3 + 
     &      10D0*Ph1*x1**3 + 8D0*Ph1*s1*x1**3 + 
     &      37D0*Ph0*s2*x1**3 - 14D0*Ph1*s2*x1**3 + 
     &      12D0*Ph0*s1*s2*x1**3 - 6D0*Ph1*s1*s2*x1**3 - 
     &      8D0*Ph0*s2**2*x1**3 + 4D0*Ph1*s2**2*x1**3 - 
     &      18D0*Ph0*x1**4 + 6D0*Ph1*x1**4 + 
     &      8D0*Ph0*s2*x1**4 - 4D0*Ph1*s2*x1**4))/(-1D0 + s2)
        KD0i133s = (8D0*mb**8*(-1D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**3*s2 - 2D0*Ph0*s1*s2**2 + 
     &      5D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      1D0*Ph0*s2**3 + Ph1*s2**3 + 4D0*Ph0*s1*s2**3 - 
     &      2D0*Ph1*s1*s2**3 + Ph0*s2**4 - 1D0*Ph1*s2**4 + 
     &      7D0*Ph0*s1*x1 - 5D0*Ph1*s1*x1 - 
     &      16D0*Ph0*s1**2*x1 + 6D0*Ph1*s1**2*x1 + 
     &      8D0*Ph0*s1**3*x1 + 12D0*Ph0*s2*x1 - 
     &      7D0*Ph1*s2*x1 - 42D0*Ph0*s1*s2*x1 + 
     &      18D0*Ph1*s1*s2*x1 + 21D0*Ph0*s1**2*s2*x1 - 
     &      5D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s1**3*s2*x1 - 
     &      31D0*Ph0*s2**2*x1 + 16D0*Ph1*s2**2*x1 + 
     &      41D0*Ph0*s1*s2**2*x1 - 11D0*Ph1*s1*s2**2*x1 + 
     &      5D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      16D0*Ph0*s2**3*x1 - 6D0*Ph1*s2**3*x1 + 
     &      4D0*Ph0*s1*s2**3*x1 - 2D0*Ph1*s1*s2**3*x1 + 
     &      Ph0*s2**4*x1 - 1D0*Ph1*s2**4*x1 - 7D0*Ph0*x1**2 + 
     &      35D0*Ph0*s1*x1**2 - 11D0*Ph1*s1*x1**2 - 
     &      24D0*Ph0*s1**2*x1**2 + 6D0*Ph1*s1**2*x1**2 + 
     &      41D0*Ph0*s2*x1**2 - 15D0*Ph1*s2*x1**2 - 
     &      62D0*Ph0*s1*s2*x1**2 + 24D0*Ph1*s1*s2*x1**2 + 
     &      10D0*Ph0*s1**2*s2*x1**2 - 
     &      4D0*Ph1*s1**2*s2*x1**2 - 63D0*Ph0*s2**2*x1**2 + 
     &      24D0*Ph1*s2**2*x1**2 + 25D0*Ph0*s1*s2**2*x1**2 - 
     &      11D0*Ph1*s1*s2**2*x1**2 + 15D0*Ph0*s2**3*x1**2 - 
     &      7D0*Ph1*s2**3*x1**2 - 19D0*Ph0*x1**3 - 
     &      2D0*Ph1*x1**3 + 12D0*Ph0*s1*x1**3 - 
     &      6D0*Ph1*s1*x1**3 + 25D0*Ph0*s2*x1**3 - 
     &      8D0*Ph1*s2*x1**3 - 10D0*Ph0*s1*s2*x1**3 + 
     &      6D0*Ph1*s1*s2*x1**3 - 16D0*Ph0*s2**2*x1**3 + 
     &      8D0*Ph1*s2**2*x1**3 + 2D0*Ph0*x1**4 - 
     &      2D0*Ph1*x1**4))/(-1D0 + s2)
        KD0i233s = (-8D0*mb**8*(Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 - 1D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 - 1D0*Ph0*s1**2*s2**2 + 
     &      Ph1*s1**2*s2**2 + Ph0*s1*s2**3 + Ph1*s1*s2**3 - 
     &      7D0*Ph0*s1*x1 + 5D0*Ph1*s1*x1 + 
     &      16D0*Ph0*s1**2*x1 - 6D0*Ph1*s1**2*x1 - 
     &      8D0*Ph0*s1**3*x1 + 3D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 + 23D0*Ph0*s1*s2*x1 - 
     &      8D0*Ph1*s1*s2*x1 - 19D0*Ph0*s1**2*s2*x1 + 
     &      5D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 - 
     &      2D0*Ph0*s2**2*x1 - 23D0*Ph0*s1*s2**2*x1 + 
     &      4D0*Ph1*s1*s2**2*x1 - 1D0*Ph0*s1**2*s2**2*x1 + 
     &      Ph1*s1**2*s2**2*x1 - 1D0*Ph0*s2**3*x1 + 
     &      Ph1*s2**3*x1 + Ph0*s1*s2**3*x1 + 
     &      Ph1*s1*s2**3*x1 - 18D0*Ph0*x1**2 + 
     &      8D0*Ph1*x1**2 + 7D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 + 8D0*Ph0*s1**2*x1**2 - 
     &      6D0*Ph1*s1**2*x1**2 + 44D0*Ph0*s2*x1**2 - 
     &      20D0*Ph1*s2*x1**2 - 3D0*Ph0*s1*s2*x1**2 - 
     &      7D0*Ph1*s1*s2*x1**2 - 20D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 - 19D0*Ph0*s2**2*x1**2 + 
     &      7D0*Ph1*s2**2*x1**2 - 20D0*Ph0*s1*s2**2*x1**2 + 
     &      5D0*Ph1*s1*s2**2*x1**2 - 1D0*Ph0*s2**3*x1**2 + 
     &      Ph1*s2**3*x1**2 - 38D0*Ph0*x1**3 + 
     &      20D0*Ph1*x1**3 + 42D0*Ph0*s1*x1**3 - 
     &      3D0*Ph1*s1*x1**3 + 75D0*Ph0*s2*x1**3 - 
     &      27D0*Ph1*s2*x1**3 + Ph1*s1*s2*x1**3 - 
     &      15D0*Ph0*s2**2*x1**3 + 7D0*Ph1*s2**2*x1**3 - 
     &      36D0*Ph0*x1**4 + 12D0*Ph1*x1**4 + 
     &      16D0*Ph0*s2*x1**4 - 8D0*Ph1*s2*x1**4))/(-1D0 + s2)
        KD0i123s = (8D0*mb**8*(-2D0*Ph1*s1**2 + 2D0*Ph1*s1**3 + 
     &      9D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 - 
     &      7D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 + 
     &      6D0*Ph0*s1**3*s2 - 2D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s2**2 + 2D0*Ph1*s2**2 - 
     &      16D0*Ph0*s1*s2**2 + 6D0*Ph1*s1*s2**2 + 
     &      17D0*Ph0*s1**2*s2**2 - 8D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s2**3 - 2D0*Ph1*s2**3 + 
     &      11D0*Ph0*s1*s2**3 - 6D0*Ph1*s1*s2**3 + Ph0*x1 - 
     &      4D0*Ph1*x1 - 11D0*Ph0*s1*x1 - 4D0*Ph1*s1*x1 - 
     &      14D0*Ph0*s1**2*x1 + 8D0*Ph1*s1**2*x1 + 
     &      16D0*Ph0*s1**3*x1 + 2D0*Ph1*s1**3*x1 - 
     &      2D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 - 
     &      3D0*Ph0*s1*s2*x1 + 18D0*Ph1*s1*s2*x1 + 
     &      17D0*Ph0*s1**2*s2*x1 + 6D0*Ph0*s1**3*s2*x1 - 
     &      2D0*Ph1*s1**3*s2*x1 - 21D0*Ph0*s2**2*x1 + 
     &      16D0*Ph1*s2**2*x1 + 19D0*Ph0*s1*s2**2*x1 - 
     &      4D0*Ph1*s1*s2**2*x1 + 17D0*Ph0*s1**2*s2**2*x1 - 
     &      8D0*Ph1*s1**2*s2**2*x1 + 18D0*Ph0*s2**3*x1 - 
     &      10D0*Ph1*s2**3*x1 + 11D0*Ph0*s1*s2**3*x1 - 
     &      6D0*Ph1*s1*s2**3*x1 + 4D0*Ph0*x1**2 - 
     &      10D0*Ph1*x1**2 + 29D0*Ph0*s1*x1**2 - 
     &      18D0*Ph1*s1*x1**2 - 50D0*Ph0*s1**2*x1**2 + 
     &      10D0*Ph1*s1**2*x1**2 + 9D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 - 62D0*Ph0*s1*s2*x1**2 + 
     &      32D0*Ph1*s1*s2*x1**2 + 16D0*Ph0*s1**2*s2*x1**2 - 
     &      4D0*Ph1*s1**2*s2*x1**2 - 55D0*Ph0*s2**2*x1**2 + 
     &      22D0*Ph1*s2**2*x1**2 + 23D0*Ph0*s1*s2**2*x1**2 - 
     &      10D0*Ph1*s1*s2**2*x1**2 + 16D0*Ph0*s2**3*x1**2 - 
     &      8D0*Ph1*s2**3*x1**2 - 19D0*Ph0*x1**3 - 
     &      8D0*Ph1*x1**3 + 28D0*Ph0*s1*x1**3 - 
     &      14D0*Ph1*s1*x1**3 + 19D0*Ph0*s2*x1**3 - 
     &      4D0*Ph1*s2*x1**3 - 18D0*Ph0*s1*s2*x1**3 + 
     &      10D0*Ph1*s1*s2*x1**3 - 16D0*Ph0*s2**2*x1**3 + 
     &      8D0*Ph1*s2**2*x1**3 + 2D0*Ph0*x1**4 - 
     &      2D0*Ph1*x1**4))/(-1D0 + s2)

      virt04sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt04fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt04sing=virt04sing*128*pi**3/mb**6
      virt04fini=virt04fini*128*pi**3/mb**6

      return
      end

      subroutine virtual07(s1,s2,mb,ms,mu,virt07sing,virt07fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (8D0*mb**8*Ph0*(s1 + s2)*
     &    (6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 3D0*s1*s2 + 
     &      s1**2*s2 - 12D0*x1 + 35D0*s1*x1 - 26D0*s1**2*x1 + 
     &      5D0*s1**3*x1 + 9D0*s2*x1 - 14D0*s1*s2*x1 + 
     &      s1**2*s2*x1 - 20D0*x1**2 + 35D0*s1*x1**2 - 
     &      11D0*s1**2*x1**2 + 9D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 - 12D0*x1**3 + 6D0*s1*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i1 = (8D0*mb**8*Ph0*(6D0*s1 - 13D0*s1**2 + s1**3 + 
     &      6D0*s1**4 - 3D0*s1*s2 + s1**2*s2 + 6D0*s1**3*s2 - 
     &      12D0*x1 + 39D0*s1*x1 - 20D0*s1**2*x1 - 
     &      17D0*s1**3*x1 + 6D0*s1**4*x1 + 9D0*s2*x1 - 
     &      8D0*s1*s2*x1 - 33D0*s1**2*s2*x1 + 
     &      6D0*s1**3*s2*x1 - 16D0*s1*s2**2*x1 - 18D0*x1**2 + 
     &      53D0*s1*x1**2 + 3D0*s1**2*x1**2 - 
     &      12D0*s1**3*x1**2 + 15D0*s2*x1**2 + 
     &      13D0*s1*s2*x1**2 - 12D0*s1**2*s2*x1**2 - 
     &      20D0*x1**3 + 14D0*s1*x1**3 + 6D0*s1**2*x1**3 + 
     &      6D0*s1*s2*x1**3 - 6D0*x1**4))/(s1 - 1D0*x1)
        KD0i2 = (8D0*mb**8*Ph0*(8D0*s1**2 - 23D0*s1**3 + 15D0*s1**4 + 
     &      3D0*s1*s2 - 16D0*s1**2*s2 + 17D0*s1**3*s2 + 
     &      2D0*s1**2*s2**2 - 6D0*x1 + 5D0*s1*x1 + 
     &      44D0*s1**2*x1 - 62D0*s1**3*x1 + 15D0*s1**4*x1 + 
     &      3D0*s2*x1 + 19D0*s1*s2*x1 - 69D0*s1**2*s2*x1 + 
     &      17D0*s1**3*s2*x1 - 14D0*s1*s2**2*x1 + 
     &      2D0*s1**2*s2**2*x1 - 15D0*x1**2 + 24D0*s1*x1**2 + 
     &      50D0*s1**2*x1**2 - 31D0*s1**3*x1**2 + 
     &      11D0*s2*x1**2 + 28D0*s1*s2*x1**2 - 
     &      31D0*s1**2*s2*x1**2 - 6D0*s1*s2**2*x1**2 - 
     &      23D0*x1**3 + 11D0*s1*x1**3 + 16D0*s1**2*x1**3 + 
     &      6D0*s2*x1**3 + 12D0*s1*s2*x1**3 - 12D0*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i3 = (8D0*mb**8*Ph0*(6D0*s1**2 - 15D0*s1**3 + 9D0*s1**4 + 
     &      6D0*s1*s2 - 18D0*s1**2*s2 + 12D0*s1**3*s2 - 
     &      3D0*s1*s2**2 + 3D0*s1**2*s2**2 - 6D0*x1 + 
     &      8D0*s1*x1 + 19D0*s1**2*x1 - 30D0*s1**3*x1 + 
     &      9D0*s1**4*x1 + 22D0*s1*s2*x1 - 44D0*s1**2*s2*x1 + 
     &      12D0*s1**3*s2*x1 + 3D0*s2**2*x1 - 
     &      14D0*s1*s2**2*x1 + 3D0*s1**2*s2**2*x1 - 
     &      18D0*x1**2 + 40D0*s1*x1**2 + s1**2*x1**2 - 
     &      13D0*s1**3*x1**2 + 14D0*s2*x1**2 - 
     &      18D0*s1**2*s2*x1**2 - 3D0*s2**2*x1**2 - 
     &      5D0*s1*s2**2*x1**2 - 20D0*x1**3 + 34D0*s1*x1**3 - 
     &      2D0*s1**2*x1**3 + 10D0*s2*x1**3 + 
     &      4D0*s1*s2*x1**3 - 12D0*x1**4 + 6D0*s1*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i00 = (16D0*mb**6*Ph0*(-1D0 + s1 + s2 - 1D0*x1)*
     &    (-6D0*s1 + 14D0*s1**2 + s1*s2 + 8D0*x1 - 
     &      18D0*s1*x1 + 14D0*s1**2*x1 - 3D0*s2*x1 + 
     &      s1*s2*x1 + 6D0*x1**2 - 14D0*s1*x1**2 - 
     &      3D0*s2*x1**2))/(s1 - 1D0*x1)
        KD0i11 = (8D0*mb**8*Ph0*(-2D0*s1 - 9D0*s1**2 + 10D0*s1**3 + 
     &      s1**4 + s1*s2 + 10D0*s1**2*s2 - 1D0*s1**2*s2**2 + 
     &      4D0*x1 + 8D0*s1*x1 - 31D0*s1**2*x1 + 
     &      7D0*s1**3*x1 + s1**4*x1 - 3D0*s2*x1 - 
     &      12D0*s1*s2*x1 + 2D0*s1**2*s2*x1 - 
     &      5D0*s1*s2**2*x1 - 1D0*s1**2*s2**2*x1 + 
     &      11D0*x1**2 + 22D0*s1*x1**2 - 18D0*s1**2*x1**2 - 
     &      1D0*s1**3*x1**2 - 2D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 + 2D0*s1**2*s2*x1**2 + 
     &      3D0*s1*s2**2*x1**2 + x1**3 + 8D0*s1*x1**3 - 
     &      3D0*s2*x1**3))/(s1 - 1D0*x1)
        KD0i22 = (8D0*mb**8*Ph0*(s1**2 - 16D0*s1**3 + 15D0*s1**4 - 
     &      5D0*s1**2*s2 + 16D0*s1**3*s2 + s1**2*s2**2 + 
     &      5D0*s1*x1 + 18D0*s1**2*x1 - 49D0*s1**3*x1 + 
     &      15D0*s1**4*x1 + 2D0*s1*s2*x1 - 35D0*s1**2*s2*x1 + 
     &      16D0*s1**3*s2*x1 - 3D0*s1*s2**2*x1 + 
     &      s1**2*s2**2*x1 - 4D0*x1**2 + 20D0*s1*x1**2 + 
     &      29D0*s1**2*x1**2 - 29D0*s1**3*x1**2 + 
     &      3D0*s2*x1**2 + 6D0*s1*s2*x1**2 - 
     &      20D0*s1**2*s2*x1**2 - 3D0*s1*s2**2*x1**2 - 
     &      10D0*x1**3 + 9D0*s1*x1**3 + 14D0*s1**2*x1**3 + 
     &      3D0*s2*x1**3 + 6D0*s1*s2*x1**3 - 6D0*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i33 = (8D0*mb**8*Ph0*(-4D0*s1**3 + 4D0*s1**4 - 
     &      4D0*s1**2*s2 + 6D0*s1**3*s2 + 2D0*s1**2*s2**2 + 
     &      6D0*s1*x1 - 10D0*s1**2*x1 - 2D0*s1**3*x1 + 
     &      4D0*s1**4*x1 - 6D0*s1**2*s2*x1 + 
     &      6D0*s1**3*s2*x1 - 4D0*s1*s2**2*x1 + 
     &      2D0*s1**2*s2**2*x1 - 6D0*x1**2 + 29D0*s1*x1**2 - 
     &      27D0*s1**2*x1**2 + 2D0*s1**3*x1**2 + 
     &      8D0*s2*x1**2 - 14D0*s1*s2*x1**2 - 
     &      2D0*s2**2*x1**2 - 2D0*s1*s2**2*x1**2 - 
     &      1D0*x1**3 + 24D0*s1*x1**3 - 15D0*s1**2*x1**3 - 
     &      4D0*s1*s2*x1**3 - 1D0*x1**4 + 9D0*s1*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i12 = (8D0*mb**8*Ph0*(2D0*s1 - 20D0*s1**2 + 6D0*s1**3 + 
     &      12D0*s1**4 - 3D0*s1*s2 + 13D0*s1**2*s2 + 
     &      12D0*s1**3*s2 + 33D0*s1*x1 - 45D0*s1**2*x1 - 
     &      22D0*s1**3*x1 + 12D0*s1**4*x1 + s2*x1 - 
     &      22D0*s1*s2*x1 - 21D0*s1**2*s2*x1 + 
     &      12D0*s1**3*s2*x1 - 8D0*s1*s2**2*x1 - 1D0*x1**2 + 
     &      66D0*s1*x1**2 - 13D0*s1**2*x1**2 - 
     &      22D0*s1**3*x1**2 + 5D0*s2*x1**2 - 
     &      5D0*s1*s2*x1**2 - 14D0*s1**2*s2*x1**2 - 
     &      13D0*x1**3 + 25D0*s1*x1**3 + 10D0*s1**2*x1**3 + 
     &      6D0*s1*s2*x1**3 - 6D0*x1**4))/(s1 - 1D0*x1)
        KD0i13 = (8D0*mb**8*Ph0*(-6D0*s1**2 - 4D0*s1**3 + 10D0*s1**4 - 
     &      5D0*s1**2*s2 + 16D0*s1**3*s2 - 1D0*s1*s2**2 + 
     &      6D0*s1**2*s2**2 + 2D0*x1 + 4D0*s1*x1 - 
     &      3D0*s1**2*x1 - 24D0*s1**3*x1 + 10D0*s1**4*x1 - 
     &      2D0*s2*x1 + 6D0*s1*s2*x1 - 35D0*s1**2*s2*x1 + 
     &      16D0*s1**3*s2*x1 + s2**2*x1 - 11D0*s1*s2**2*x1 + 
     &      6D0*s1**2*s2**2*x1 + 14D0*x1**2 + 11D0*s1*x1**2 + 
     &      3D0*s1**2*x1**2 - 18D0*s1**3*x1**2 - 
     &      5D0*s2*x1**2 + 6D0*s1*s2*x1**2 - 
     &      24D0*s1**2*s2*x1**2 - 3D0*s2**2*x1**2 - 
     &      6D0*s1*s2**2*x1**2 + 10D0*x1**3 + 9D0*s1*x1**3 + 
     &      8D0*s1**2*x1**3 - 1D0*s2*x1**3 + 
     &      12D0*s1*s2*x1**3 - 2D0*x1**4))/(s1 - 1D0*x1)
        KD0i23 = (8D0*mb**8*Ph0*(2D0*s1**2 - 20D0*s1**3 + 18D0*s1**4 - 
     &      11D0*s1**2*s2 + 22D0*s1**3*s2 + 4D0*s1**2*s2**2 + 
     &      8D0*s1*x1 + 9D0*s1**2*x1 - 46D0*s1**3*x1 + 
     &      18D0*s1**4*x1 + 8D0*s1*s2*x1 - 43D0*s1**2*s2*x1 + 
     &      22D0*s1**3*s2*x1 - 10D0*s1*s2**2*x1 + 
     &      4D0*s1**2*s2**2*x1 - 8D0*x1**2 + 48D0*s1*x1**2 - 
     &      7D0*s1**2*x1**2 - 24D0*s1**3*x1**2 + 
     &      7D0*s2*x1**2 - 6D0*s1*s2*x1**2 - 
     &      20D0*s1**2*s2*x1**2 - 6D0*s1*s2**2*x1**2 - 
     &      11D0*x1**3 + 40D0*s1*x1**3 - 4D0*s1**2*x1**3 + 
     &      3D0*s2*x1**3 + 2D0*s1*s2*x1**3 - 9D0*x1**4 + 
     &      10D0*s1*x1**4))/(s1 - 1D0*x1)
        KD0i001 = (48D0*mb**6*Ph0*(1D0 + x1)*
     &    (-4D0*s1 + 3D0*s1**2 + s1**3 + 3D0*s1*s2 + 
     &      s1**2*s2 + 6D0*x1 - 9D0*s1*x1 - 1D0*s1**2*x1 - 
     &      5D0*s2*x1 + s1*s2*x1 + 4D0*x1**2))/(s1 - 1D0*x1)
        KD0i002 = (48D0*mb**6*Ph0*(1D0 + x1)*
     &    (-5D0*s1**2 + 5D0*s1**3 - 1D0*s1*s2 + 
     &      5D0*s1**2*s2 + 2D0*x1 + 3D0*s1*x1 - 
     &      9D0*s1**2*x1 - 1D0*s2*x1 - 3D0*s1*s2*x1 + 
     &      4D0*s1*x1**2))/(s1 - 1D0*x1)
        KD0i003 = (48D0*mb**6*Ph0*(1D0 + x1)*
     &    (-4D0*s1**2 + 4D0*s1**3 - 2D0*s1*s2 + 
     &      5D0*s1**2*s2 + s1*s2**2 + 2D0*x1 + 2D0*s1*x1 - 
     &      7D0*s1**2*x1 - 4D0*s1*s2*x1 - 1D0*s2**2*x1 + 
     &      3D0*s1*x1**2 + s2*x1**2))/(s1 - 1D0*x1)
        KD0i111 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s1 + 3D0*s1**2 + s1**3 + 3D0*s1*s2 + 
     &      s1**2*s2 + 6D0*x1 - 9D0*s1*x1 - 1D0*s1**2*x1 - 
     &      5D0*s2*x1 + s1*s2*x1 + 4D0*x1**2))/(s1 - 1D0*x1)
        KD0i222 = (8D0*mb**8*Ph0*s1*(1D0 + x1)*
     &    (-5D0*s1**2 + 5D0*s1**3 - 1D0*s1*s2 + 
     &      5D0*s1**2*s2 + 2D0*x1 + 3D0*s1*x1 - 
     &      9D0*s1**2*x1 - 1D0*s2*x1 - 3D0*s1*s2*x1 + 
     &      4D0*s1*x1**2))/(s1 - 1D0*x1)
        KD0i333 = (8D0*mb**8*Ph0*x1*(1D0 + x1)*
     &    (-4D0*s1**2 + 4D0*s1**3 - 2D0*s1*s2 + 
     &      5D0*s1**2*s2 + s1*s2**2 + 2D0*x1 + 2D0*s1*x1 - 
     &      7D0*s1**2*x1 - 4D0*s1*s2*x1 - 1D0*s2**2*x1 + 
     &      3D0*s1*x1**2 + s2*x1**2))/(s1 - 1D0*x1)
        KD0i112 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s1 - 6D0*s1**2 + 9D0*s1**3 + s1**4 + 
     &      2D0*s1*s2 + 9D0*s1**2*s2 + s1**3*s2 + 8D0*x1 - 
     &      19D0*s1**2*x1 - 1D0*s1**3*x1 - 6D0*s2*x1 - 
     &      7D0*s1*s2*x1 + s1**2*s2*x1 + 4D0*x1**2 + 
     &      8D0*s1*x1**2))/(s1 - 1D0*x1)
        KD0i113 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-8D0*s1**2 + 7D0*s1**3 + s1**4 - 6D0*s1*s2 + 
     &      11D0*s1**2*s2 + 2D0*s1**3*s2 + 4D0*s1*s2**2 + 
     &      s1**2*s2**2 + 2D0*x1 + 8D0*s1*x1 - 
     &      16D0*s1**2*x1 - 1D0*s1**3*x1 + 6D0*s2*x1 - 
     &      18D0*s1*s2*x1 - 6D0*s2**2*x1 + s1*s2**2*x1 + 
     &      7D0*s1*x1**2 + 5D0*s2*x1**2))/(s1 - 1D0*x1)
        KD0i122 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-9D0*s1**2 + 3D0*s1**3 + 6D0*s1**4 - 1D0*s1*s2 + 
     &      7D0*s1**2*s2 + 6D0*s1**3*s2 + 2D0*x1 + 
     &      11D0*s1*x1 - 15D0*s1**2*x1 - 10D0*s1**3*x1 - 
     &      1D0*s2*x1 - 9D0*s1*s2*x1 - 2D0*s1**2*s2*x1 + 
     &      8D0*s1*x1**2 + 4D0*s1**2*x1**2))/(s1 - 1D0*x1)
        KD0i223 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-9D0*s1**3 + 9D0*s1**4 - 3D0*s1**2*s2 + 
     &      10D0*s1**3*s2 + s1**2*s2**2 + 4D0*s1*x1 - 
     &      11D0*s1**3*x1 - 2D0*s1*s2*x1 - 2D0*s1**2*s2*x1 - 
     &      1D0*s1*s2**2*x1 + 2D0*x1**2 + 3D0*s1*x1**2 - 
     &      2D0*s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      2D0*s1*s2*x1**2 + 4D0*s1*x1**3))/(s1 - 1D0*x1)
        KD0i133 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s1**3 + 4D0*s1**4 - 6D0*s1**2*s2 + 
     &      9D0*s1**3*s2 - 2D0*s1*s2**2 + 6D0*s1**2*s2**2 + 
     &      s1*s2**3 - 2D0*s1*x1 + 5D0*s1**2*x1 - 
     &      6D0*s1**3*x1 + 2D0*s2*x1 + 5D0*s1*s2*x1 - 
     &      10D0*s1**2*s2*x1 - 5D0*s1*s2**2*x1 - 
     &      1D0*s2**3*x1 + 6D0*x1**2 - 9D0*s1*x1**2 + 
     &      2D0*s1**2*x1**2 - 5D0*s2*x1**2 + 
     &      5D0*s1*s2*x1**2 + s2**2*x1**2 + 4D0*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i233 = (8D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s1**3 + 4D0*s1**4 - 2D0*s1**2*s2 + 
     &      5D0*s1**3*s2 + s1**2*s2**2 + 2D0*s1*x1 - 
     &      7D0*s1**2*x1 + 2D0*s1**3*x1 - 3D0*s1*s2*x1 + 
     &      6D0*s1**2*s2*x1 + 4D0*x1**2 + 5D0*s1*x1**2 - 
     &      13D0*s1**2*x1**2 - 1D0*s2*x1**2 - 
     &      6D0*s1*s2*x1**2 - 1D0*s2**2*x1**2 + 
     &      7D0*s1*x1**3 + s2*x1**3))/(s1 - 1D0*x1)
        KD0i123 = (16D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s1**2 - 1D0*s1**3 + 5D0*s1**4 - 1D0*s1*s2 + 
     &      8D0*s1**3*s2 + 3D0*s1**2*s2**2 + x1 + 4D0*s1*x1 - 
     &      4D0*s1**2*x1 - 8D0*s1**3*x1 + s2*x1 - 
     &      2D0*s1*s2*x1 - 7D0*s1**2*s2*x1 - 1D0*s2**2*x1 - 
     &      2D0*s1*s2**2*x1 + 3D0*x1**2 - 1D0*s1*x1**2 + 
     &      3D0*s1**2*x1**2 - 2D0*s2*x1**2 + 
     &      3D0*s1*s2*x1**2 + 2D0*x1**3))/(s1 - 1D0*x1)
        KD0i0s = (-8D0*mb**8*(s1 + s2)*
     &    (10D0*Ph0*s1 - 6D0*Ph1*s1 - 18D0*Ph0*s1**2 + 
     &      11D0*Ph1*s1**2 + 8D0*Ph0*s1**3 - 5D0*Ph1*s1**3 - 
     &      8D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 - 
     &      14D0*Ph0*x1 + 12D0*Ph1*x1 + 46D0*Ph0*s1*x1 - 
     &      35D0*Ph1*s1*x1 - 36D0*Ph0*s1**2*x1 + 
     &      26D0*Ph1*s1**2*x1 + 8D0*Ph0*s1**3*x1 - 
     &      5D0*Ph1*s1**3*x1 + 12D0*Ph0*s2*x1 - 
     &      9D0*Ph1*s2*x1 - 16D0*Ph0*s1*s2*x1 + 
     &      14D0*Ph1*s1*s2*x1 + 4D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 - 28D0*Ph0*x1**2 + 
     &      20D0*Ph1*x1**2 + 46D0*Ph0*s1*x1**2 - 
     &      35D0*Ph1*s1*x1**2 - 18D0*Ph0*s1**2*x1**2 + 
     &      11D0*Ph1*s1**2*x1**2 + 12D0*Ph0*s2*x1**2 - 
     &      9D0*Ph1*s2*x1**2 - 8D0*Ph0*s1*s2*x1**2 + 
     &      3D0*Ph1*s1*s2*x1**2 - 14D0*Ph0*x1**3 + 
     &      12D0*Ph1*x1**3 + 10D0*Ph0*s1*x1**3 - 
     &      6D0*Ph1*s1*x1**3))/(s1 - 1D0*x1)
        KD0i1s = (8D0*mb**8*(-10D0*Ph0*s1 + 6D0*Ph1*s1 + 
     &      24D0*Ph0*s1**2 - 13D0*Ph1*s1**2 - 6D0*Ph0*s1**3 + 
     &      Ph1*s1**3 - 8D0*Ph0*s1**4 + 6D0*Ph1*s1**4 + 
     &      8D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 - 
     &      6D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      10D0*Ph0*s1**3*s2 + 6D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1**2*s2**2 + 14D0*Ph0*x1 - 12D0*Ph1*x1 - 
     &      58D0*Ph0*s1*x1 + 39D0*Ph1*s1*x1 + 
     &      48D0*Ph0*s1**2*x1 - 20D0*Ph1*s1**2*x1 + 
     &      12D0*Ph0*s1**3*x1 - 17D0*Ph1*s1**3*x1 - 
     &      8D0*Ph0*s1**4*x1 + 6D0*Ph1*s1**4*x1 - 
     &      12D0*Ph0*s2*x1 + 9D0*Ph1*s2*x1 + 
     &      20D0*Ph0*s1*s2*x1 - 8D0*Ph1*s1*s2*x1 + 
     &      26D0*Ph0*s1**2*s2*x1 - 33D0*Ph1*s1**2*s2*x1 - 
     &      10D0*Ph0*s1**3*s2*x1 + 6D0*Ph1*s1**3*s2*x1 + 
     &      14D0*Ph0*s1*s2**2*x1 - 16D0*Ph1*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + 26D0*Ph0*x1**2 - 
     &      18D0*Ph1*x1**2 - 80D0*Ph0*s1*x1**2 + 
     &      53D0*Ph1*s1*x1**2 + 14D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph1*s1**2*x1**2 + 18D0*Ph0*s1**3*x1**2 - 
     &      12D0*Ph1*s1**3*x1**2 - 18D0*Ph0*s2*x1**2 + 
     &      15D0*Ph1*s2*x1**2 - 6D0*Ph0*s1*s2*x1**2 + 
     &      13D0*Ph1*s1*s2*x1**2 + 24D0*Ph0*s1**2*s2*x1**2 - 
     &      12D0*Ph1*s1**2*s2*x1**2 + 
     &      6D0*Ph0*s1*s2**2*x1**2 + 30D0*Ph0*x1**3 - 
     &      20D0*Ph1*x1**3 - 32D0*Ph0*s1*x1**3 + 
     &      14D0*Ph1*s1*x1**3 - 10D0*Ph0*s1**2*x1**3 + 
     &      6D0*Ph1*s1**2*x1**3 - 6D0*Ph0*s2*x1**3 - 
     &      10D0*Ph0*s1*s2*x1**3 + 6D0*Ph1*s1*s2*x1**3 + 
     &      10D0*Ph0*x1**4 - 6D0*Ph1*x1**4))/(s1 - 1D0*x1)
        KD0i2s = (8D0*mb**8*(-12D0*Ph0*s1**2 + 8D0*Ph1*s1**2 + 
     &      36D0*Ph0*s1**3 - 23D0*Ph1*s1**3 - 
     &      24D0*Ph0*s1**4 + 15D0*Ph1*s1**4 - 8D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 + 32D0*Ph0*s1**2*s2 - 
     &      16D0*Ph1*s1**2*s2 - 32D0*Ph0*s1**3*s2 + 
     &      17D0*Ph1*s1**3*s2 + 6D0*Ph0*s1*s2**2 - 
     &      8D0*Ph0*s1**2*s2**2 + 2D0*Ph1*s1**2*s2**2 + 
     &      10D0*Ph0*x1 - 6D0*Ph1*x1 - 12D0*Ph0*s1*x1 + 
     &      5D0*Ph1*s1*x1 - 54D0*Ph0*s1**2*x1 + 
     &      44D0*Ph1*s1**2*x1 + 88D0*Ph0*s1**3*x1 - 
     &      62D0*Ph1*s1**3*x1 - 24D0*Ph0*s1**4*x1 + 
     &      15D0*Ph1*s1**4*x1 - 8D0*Ph0*s2*x1 + 
     &      3D0*Ph1*s2*x1 - 26D0*Ph0*s1*s2*x1 + 
     &      19D0*Ph1*s1*s2*x1 + 90D0*Ph0*s1**2*s2*x1 - 
     &      69D0*Ph1*s1**2*s2*x1 - 32D0*Ph0*s1**3*s2*x1 + 
     &      17D0*Ph1*s1**3*s2*x1 + 16D0*Ph0*s1*s2**2*x1 - 
     &      14D0*Ph1*s1*s2**2*x1 - 8D0*Ph0*s1**2*s2**2*x1 + 
     &      2D0*Ph1*s1**2*s2**2*x1 + 24D0*Ph0*x1**2 - 
     &      15D0*Ph1*x1**2 - 32D0*Ph0*s1*x1**2 + 
     &      24D0*Ph1*s1*x1**2 - 66D0*Ph0*s1**2*x1**2 + 
     &      50D0*Ph1*s1**2*x1**2 + 52D0*Ph0*s1**3*x1**2 - 
     &      31D0*Ph1*s1**3*x1**2 - 14D0*Ph0*s2*x1**2 + 
     &      11D0*Ph1*s2*x1**2 - 32D0*Ph0*s1*s2*x1**2 + 
     &      28D0*Ph1*s1*s2*x1**2 + 54D0*Ph0*s1**2*s2*x1**2 - 
     &      31D0*Ph1*s1**2*s2*x1**2 + 
     &      10D0*Ph0*s1*s2**2*x1**2 - 
     &      6D0*Ph1*s1*s2**2*x1**2 + 32D0*Ph0*x1**3 - 
     &      23D0*Ph1*x1**3 - 20D0*Ph0*s1*x1**3 + 
     &      11D0*Ph1*s1*x1**3 - 28D0*Ph0*s1**2*x1**3 + 
     &      16D0*Ph1*s1**2*x1**3 - 10D0*Ph0*s2*x1**3 + 
     &      6D0*Ph1*s2*x1**3 - 14D0*Ph0*s1*s2*x1**3 + 
     &      12D0*Ph1*s1*s2*x1**3 + 14D0*Ph0*x1**4 - 
     &      12D0*Ph1*x1**4))/(s1 - 1D0*x1)
        KD0i3s = (-8D0*mb**8*(10D0*Ph0*s1**2 - 6D0*Ph1*s1**2 - 
     &      26D0*Ph0*s1**3 + 15D0*Ph1*s1**3 + 
     &      16D0*Ph0*s1**4 - 9D0*Ph1*s1**4 + 10D0*Ph0*s1*s2 - 
     &      6D0*Ph1*s1*s2 - 34D0*Ph0*s1**2*s2 + 
     &      18D0*Ph1*s1**2*s2 + 26D0*Ph0*s1**3*s2 - 
     &      12D0*Ph1*s1**3*s2 - 8D0*Ph0*s1*s2**2 + 
     &      3D0*Ph1*s1*s2**2 + 10D0*Ph0*s1**2*s2**2 - 
     &      3D0*Ph1*s1**2*s2**2 - 10D0*Ph0*x1 + 6D0*Ph1*x1 + 
     &      16D0*Ph0*s1*x1 - 8D0*Ph1*s1*x1 + 
     &      28D0*Ph0*s1**2*x1 - 19D0*Ph1*s1**2*x1 - 
     &      52D0*Ph0*s1**3*x1 + 30D0*Ph1*s1**3*x1 + 
     &      16D0*Ph0*s1**4*x1 - 9D0*Ph1*s1**4*x1 + 
     &      6D0*Ph0*s2*x1 + 26D0*Ph0*s1*s2*x1 - 
     &      22D0*Ph1*s1*s2*x1 - 68D0*Ph0*s1**2*s2*x1 + 
     &      44D0*Ph1*s1**2*s2*x1 + 26D0*Ph0*s1**3*s2*x1 - 
     &      12D0*Ph1*s1**3*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 - 16D0*Ph0*s1*s2**2*x1 + 
     &      14D0*Ph1*s1*s2**2*x1 + 10D0*Ph0*s1**2*s2**2*x1 - 
     &      3D0*Ph1*s1**2*s2**2*x1 - 26D0*Ph0*x1**2 + 
     &      18D0*Ph1*x1**2 + 46D0*Ph0*s1*x1**2 - 
     &      40D0*Ph1*s1*x1**2 + 14D0*Ph0*s1**2*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 - 26D0*Ph0*s1**3*x1**2 + 
     &      13D0*Ph1*s1**3*x1**2 + 16D0*Ph0*s2*x1**2 - 
     &      14D0*Ph1*s2*x1**2 + 12D0*Ph0*s1*s2*x1**2 - 
     &      38D0*Ph0*s1**2*s2*x1**2 + 
     &      18D0*Ph1*s1**2*s2*x1**2 - 2D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph1*s2**2*x1**2 - 12D0*Ph0*s1*s2**2*x1**2 + 
     &      5D0*Ph1*s1*s2**2*x1**2 - 30D0*Ph0*x1**3 + 
     &      20D0*Ph1*x1**3 + 44D0*Ph0*s1*x1**3 - 
     &      34D0*Ph1*s1*x1**3 + 2D0*Ph1*s1**2*x1**3 + 
     &      14D0*Ph0*s2*x1**3 - 10D0*Ph1*s2*x1**3 + 
     &      4D0*Ph0*s1*s2*x1**3 - 4D0*Ph1*s1*s2*x1**3 - 
     &      14D0*Ph0*x1**4 + 12D0*Ph1*x1**4 + 
     &      10D0*Ph0*s1*x1**4 - 6D0*Ph1*s1*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i00s = (-16D0*mb**6*(10D0*Ph0*s1 - 6D0*Ph1*s1 - 
     &      39D0*Ph0*s1**2 + 20D0*Ph1*s1**2 + 
     &      29D0*Ph0*s1**3 - 14D0*Ph1*s1**3 - 
     &      16D0*Ph0*s1*s2 + 7D0*Ph1*s1*s2 + 
     &      34D0*Ph0*s1**2*s2 - 15D0*Ph1*s1**2*s2 + 
     &      5D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 - 
     &      4D0*Ph0*x1 + 8D0*Ph1*x1 + 59D0*Ph0*s1*x1 - 
     &      32D0*Ph1*s1*x1 - 102D0*Ph0*s1**2*x1 + 
     &      46D0*Ph1*s1**2*x1 + 29D0*Ph0*s1**3*x1 - 
     &      14D0*Ph1*s1**3*x1 + 6D0*Ph0*s2*x1 - 
     &      11D0*Ph1*s2*x1 - 67D0*Ph0*s1*s2*x1 + 
     &      23D0*Ph1*s1*s2*x1 + 34D0*Ph0*s1**2*s2*x1 - 
     &      15D0*Ph1*s1**2*s2*x1 - 1D0*Ph0*s2**2*x1 + 
     &      3D0*Ph1*s2**2*x1 + 5D0*Ph0*s1*s2**2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 + 4D0*Ph0*x1**2 + 
     &      14D0*Ph1*x1**2 + 79D0*Ph0*s1*x1**2 - 
     &      38D0*Ph1*s1*x1**2 - 61D0*Ph0*s1**2*x1**2 + 
     &      28D0*Ph1*s1**2*x1**2 + 9D0*Ph0*s2*x1**2 - 
     &      12D0*Ph1*s2*x1**2 - 45D0*Ph0*s1*s2*x1**2 + 
     &      18D0*Ph1*s1*s2*x1**2 - 5D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph1*s2**2*x1**2 + 6D0*Ph1*x1**3 + 
     &      32D0*Ph0*s1*x1**3 - 14D0*Ph1*s1*x1**3 + 
     &      5D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i11s = (8D0*mb**8*(6D0*Ph0*s1 - 2D0*Ph1*s1 + 
     &      11D0*Ph0*s1**2 - 9D0*Ph1*s1**2 - 17D0*Ph0*s1**3 + 
     &      10D0*Ph1*s1**3 + Ph1*s1**4 - 1D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 - 17D0*Ph0*s1**2*s2 + 
     &      10D0*Ph1*s1**2*s2 + 2D0*Ph0*s1**3*s2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      12D0*Ph0*x1 + 4D0*Ph1*x1 - 3D0*Ph0*s1*x1 + 
     &      8D0*Ph1*s1*x1 + 44D0*Ph0*s1**2*x1 - 
     &      31D0*Ph1*s1**2*x1 - 13D0*Ph0*s1**3*x1 + 
     &      7D0*Ph1*s1**3*x1 + Ph1*s1**4*x1 + 3D0*Ph0*s2*x1 - 
     &      3D0*Ph1*s2*x1 + 36D0*Ph0*s1*s2*x1 - 
     &      12D0*Ph1*s1*s2*x1 - 11D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s1**3*s2*x1 + 
     &      4D0*Ph0*s2**2*x1 - 6D0*Ph0*s1*s2**2*x1 - 
     &      5D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 - 40D0*Ph0*x1**2 + 
     &      11D0*Ph1*x1**2 - 21D0*Ph0*s1*x1**2 + 
     &      22D0*Ph1*s1*x1**2 + 29D0*Ph0*s1**2*x1**2 - 
     &      18D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s1**3*x1**2 + 
     &      17D0*Ph0*s2*x1**2 - 2D0*Ph1*s2*x1**2 + 
     &      17D0*Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s1**2*s2*x1**2 + 2D0*Ph1*s1**2*s2*x1**2 - 
     &      2D0*Ph0*s1*s2**2*x1**2 + 3D0*Ph1*s1*s2**2*x1**2 - 
     &      16D0*Ph0*x1**3 + Ph1*x1**3 - 16D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 + 2D0*Ph0*s2*x1**3 - 
     &      3D0*Ph1*s2*x1**3))/(s1 - 1D0*x1)
        KD0i22s = (8D0*mb**8*(-1D0*Ph0*s1**2 + Ph1*s1**2 + 
     &      25D0*Ph0*s1**3 - 16D0*Ph1*s1**3 - 
     &      24D0*Ph0*s1**4 + 15D0*Ph1*s1**4 + 
     &      12D0*Ph0*s1**2*s2 - 5D0*Ph1*s1**2*s2 - 
     &      28D0*Ph0*s1**3*s2 + 16D0*Ph1*s1**3*s2 - 
     &      6D0*Ph0*s1**2*s2**2 + Ph1*s1**2*s2**2 - 
     &      10D0*Ph0*s1*x1 + 5D0*Ph1*s1*x1 - 
     &      33D0*Ph0*s1**2*x1 + 18D0*Ph1*s1**2*x1 + 
     &      83D0*Ph0*s1**3*x1 - 49D0*Ph1*s1**3*x1 - 
     &      24D0*Ph0*s1**4*x1 + 15D0*Ph1*s1**4*x1 + 
     &      10D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      64D0*Ph0*s1**2*s2*x1 - 35D0*Ph1*s1**2*s2*x1 - 
     &      28D0*Ph0*s1**3*s2*x1 + 16D0*Ph1*s1**3*s2*x1 - 
     &      6D0*Ph0*s1*s2**2*x1 - 3D0*Ph1*s1*s2**2*x1 - 
     &      6D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 - 
     &      9D0*Ph0*x1**2 - 4D0*Ph1*x1**2 - 
     &      29D0*Ph0*s1*x1**2 + 20D0*Ph1*s1*x1**2 - 
     &      54D0*Ph0*s1**2*x1**2 + 29D0*Ph1*s1**2*x1**2 + 
     &      52D0*Ph0*s1**3*x1**2 - 29D0*Ph1*s1**3*x1**2 + 
     &      10D0*Ph0*s2*x1**2 + 3D0*Ph1*s2*x1**2 + 
     &      6D0*Ph0*s1*s2*x1**2 + 6D0*Ph1*s1*s2*x1**2 + 
     &      40D0*Ph0*s1**2*s2*x1**2 - 
     &      20D0*Ph1*s1**2*s2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 3D0*Ph1*s1*s2**2*x1**2 + 
     &      Ph0*x1**3 - 10D0*Ph1*x1**3 - 17D0*Ph0*s1*x1**3 + 
     &      9D0*Ph1*s1*x1**3 - 28D0*Ph0*s1**2*x1**3 + 
     &      14D0*Ph1*s1**2*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      3D0*Ph1*s2*x1**3 - 4D0*Ph0*s1*s2*x1**3 + 
     &      6D0*Ph1*s1*s2*x1**3 + 4D0*Ph0*x1**4 - 
     &      6D0*Ph1*x1**4))/(s1 - 1D0*x1)
        KD0i33s = (-8D0*mb**8*(-8D0*Ph0*s1**3 + 4D0*Ph1*s1**3 + 
     &      8D0*Ph0*s1**4 - 4D0*Ph1*s1**4 - 
     &      8D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 + 
     &      14D0*Ph0*s1**3*s2 - 6D0*Ph1*s1**3*s2 + 
     &      6D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 + 
     &      10D0*Ph0*s1*x1 - 6D0*Ph1*s1*x1 - 
     &      14D0*Ph0*s1**2*x1 + 10D0*Ph1*s1**2*x1 - 
     &      10D0*Ph0*s1**3*x1 + 2D0*Ph1*s1**3*x1 + 
     &      8D0*Ph0*s1**4*x1 - 4D0*Ph1*s1**4*x1 - 
     &      16D0*Ph0*s1*s2*x1 - 12D0*Ph0*s1**2*s2*x1 + 
     &      6D0*Ph1*s1**2*s2*x1 + 14D0*Ph0*s1**3*s2*x1 - 
     &      6D0*Ph1*s1**3*s2*x1 + 6D0*Ph0*s1*s2**2*x1 + 
     &      4D0*Ph1*s1*s2**2*x1 + 6D0*Ph0*s1**2*s2**2*x1 - 
     &      2D0*Ph1*s1**2*s2**2*x1 + 4D0*Ph0*x1**2 + 
     &      6D0*Ph1*x1**2 + 46D0*Ph0*s1*x1**2 - 
     &      29D0*Ph1*s1*x1**2 - 40D0*Ph0*s1**2*x1**2 + 
     &      27D0*Ph1*s1**2*x1**2 - 2D0*Ph0*s1**3*x1**2 - 
     &      2D0*Ph1*s1**3*x1**2 + 4D0*Ph0*s2*x1**2 - 
     &      8D0*Ph1*s2*x1**2 - 40D0*Ph0*s1*s2*x1**2 + 
     &      14D0*Ph1*s1*s2*x1**2 - 6D0*Ph0*s1**2*s2*x1**2 - 
     &      6D0*Ph0*s2**2*x1**2 + 2D0*Ph1*s2**2*x1**2 - 
     &      4D0*Ph0*s1*s2**2*x1**2 + 2D0*Ph1*s1*s2**2*x1**2 + 
     &      10D0*Ph0*x1**3 + Ph1*x1**3 + 44D0*Ph0*s1*x1**3 - 
     &      24D0*Ph1*s1*x1**3 - 24D0*Ph0*s1**2*x1**3 + 
     &      15D0*Ph1*s1**2*x1**3 + 2D0*Ph0*s2*x1**3 - 
     &      16D0*Ph0*s1*s2*x1**3 + 4D0*Ph1*s1*s2*x1**3 + 
     &      6D0*Ph0*x1**4 + Ph1*x1**4 + 18D0*Ph0*s1*x1**4 - 
     &      9D0*Ph1*s1*x1**4))/(s1 - 1D0*x1)
        KD0i12s = (8D0*mb**8*(-2D0*Ph0*s1 + 2D0*Ph1*s1 + 
     &      34D0*Ph0*s1**2 - 20D0*Ph1*s1**2 - 
     &      16D0*Ph0*s1**3 + 6D0*Ph1*s1**3 - 16D0*Ph0*s1**4 + 
     &      12D0*Ph1*s1**4 + 9D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 - 
     &      25D0*Ph0*s1**2*s2 + 13D0*Ph1*s1**2*s2 - 
     &      16D0*Ph0*s1**3*s2 + 12D0*Ph1*s1**3*s2 - 
     &      4D0*Ph0*s1*s2**2 - 4D0*Ph0*x1 - 55D0*Ph0*s1*x1 + 
     &      33D0*Ph1*s1*x1 + 79D0*Ph0*s1**2*x1 - 
     &      45D0*Ph1*s1**2*x1 + 28D0*Ph0*s1**3*x1 - 
     &      22D0*Ph1*s1**3*x1 - 16D0*Ph0*s1**4*x1 + 
     &      12D0*Ph1*s1**4*x1 - 3D0*Ph0*s2*x1 + Ph1*s2*x1 + 
     &      76D0*Ph0*s1*s2*x1 - 22D0*Ph1*s1*s2*x1 + 
     &      19D0*Ph0*s1**2*s2*x1 - 21D0*Ph1*s1**2*s2*x1 - 
     &      16D0*Ph0*s1**3*s2*x1 + 12D0*Ph1*s1**3*s2*x1 + 
     &      4D0*Ph0*s2**2*x1 - 16D0*Ph0*s1*s2**2*x1 - 
     &      8D0*Ph1*s1*s2**2*x1 - 35D0*Ph0*x1**2 - 
     &      1D0*Ph1*x1**2 - 100D0*Ph0*s1*x1**2 + 
     &      66D0*Ph1*s1*x1**2 + 29D0*Ph0*s1**2*x1**2 - 
     &      13D0*Ph1*s1**2*x1**2 + 34D0*Ph0*s1**3*x1**2 - 
     &      22D0*Ph1*s1**3*x1**2 + 21D0*Ph0*s2*x1**2 + 
     &      5D0*Ph1*s2*x1**2 + 43D0*Ph0*s1*s2*x1**2 - 
     &      5D0*Ph1*s1*s2*x1**2 + 24D0*Ph0*s1**2*s2*x1**2 - 
     &      14D0*Ph1*s1**2*s2*x1**2 - 9D0*Ph0*x1**3 - 
     &      13D0*Ph1*x1**3 - 49D0*Ph0*s1*x1**3 + 
     &      25D0*Ph1*s1*x1**3 - 18D0*Ph0*s1**2*x1**3 + 
     &      10D0*Ph1*s1**2*x1**3 - 4D0*Ph0*s1*s2*x1**3 + 
     &      6D0*Ph1*s1*s2*x1**3 + 4D0*Ph0*x1**4 - 
     &      6D0*Ph1*x1**4))/(s1 - 1D0*x1)
        KD0i13s = (-8D0*mb**8*(-14D0*Ph0*s1**2 + 6D0*Ph1*s1**2 - 
     &      2D0*Ph0*s1**3 + 4D0*Ph1*s1**3 + 16D0*Ph0*s1**4 - 
     &      10D0*Ph1*s1**4 - 4D0*Ph0*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 + 5D0*Ph1*s1**2*s2 + 
     &      28D0*Ph0*s1**3*s2 - 16D0*Ph1*s1**3*s2 + 
     &      Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      12D0*Ph0*s1**2*s2**2 - 6D0*Ph1*s1**2*s2**2 + 
     &      6D0*Ph0*x1 - 2D0*Ph1*x1 + 12D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 - 19D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 - 38D0*Ph0*s1**3*x1 + 
     &      24D0*Ph1*s1**3*x1 + 16D0*Ph0*s1**4*x1 - 
     &      10D0*Ph1*s1**4*x1 - 6D0*Ph0*s2*x1 + 
     &      2D0*Ph1*s2*x1 - 16D0*Ph0*s1*s2*x1 - 
     &      6D0*Ph1*s1*s2*x1 - 63D0*Ph0*s1**2*s2*x1 + 
     &      35D0*Ph1*s1**2*s2*x1 + 28D0*Ph0*s1**3*s2*x1 - 
     &      16D0*Ph1*s1**3*s2*x1 + 7D0*Ph0*s2**2*x1 - 
     &      1D0*Ph1*s2**2*x1 - 13D0*Ph0*s1*s2**2*x1 + 
     &      11D0*Ph1*s1*s2**2*x1 + 12D0*Ph0*s1**2*s2**2*x1 - 
     &      6D0*Ph1*s1**2*s2**2*x1 - 4D0*Ph0*s2**3*x1 + 
     &      40D0*Ph0*x1**2 - 14D0*Ph1*x1**2 + 
     &      41D0*Ph0*s1*x1**2 - 11D0*Ph1*s1*x1**2 - 
     &      3D0*Ph0*s1**2*x1**2 - 3D0*Ph1*s1**2*x1**2 - 
     &      34D0*Ph0*s1**3*x1**2 + 18D0*Ph1*s1**3*x1**2 - 
     &      19D0*Ph0*s2*x1**2 + 5D0*Ph1*s2*x1**2 - 
     &      8D0*Ph0*s1*s2*x1**2 - 6D0*Ph1*s1*s2*x1**2 - 
     &      48D0*Ph0*s1**2*s2*x1**2 + 
     &      24D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph1*s2**2*x1**2 - 14D0*Ph0*s1*s2**2*x1**2 + 
     &      6D0*Ph1*s1*s2**2*x1**2 + 24D0*Ph0*x1**3 - 
     &      10D0*Ph1*x1**3 + 27D0*Ph0*s1*x1**3 - 
     &      9D0*Ph1*s1*x1**3 + 18D0*Ph0*s1**2*x1**3 - 
     &      8D0*Ph1*s1**2*x1**3 + Ph0*s2*x1**3 + 
     &      Ph1*s2*x1**3 + 16D0*Ph0*s1*s2*x1**3 - 
     &      12D0*Ph1*s1*s2*x1**3 + 2D0*Ph0*x1**4 + 
     &      2D0*Ph1*x1**4))/(s1 - 1D0*x1)
        KD0i23s = (-8D0*mb**8*(2D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      34D0*Ph0*s1**3 + 20D0*Ph1*s1**3 + 
     &      32D0*Ph0*s1**4 - 18D0*Ph1*s1**4 - 
     &      20D0*Ph0*s1**2*s2 + 11D0*Ph1*s1**2*s2 + 
     &      43D0*Ph0*s1**3*s2 - 22D0*Ph1*s1**3*s2 + 
     &      11D0*Ph0*s1**2*s2**2 - 4D0*Ph1*s1**2*s2**2 + 
     &      15D0*Ph0*s1*x1 - 8D0*Ph1*s1*x1 + 
     &      20D0*Ph0*s1**2*x1 - 9D0*Ph1*s1**2*x1 - 
     &      90D0*Ph0*s1**3*x1 + 46D0*Ph1*s1**3*x1 + 
     &      32D0*Ph0*s1**4*x1 - 18D0*Ph1*s1**4*x1 - 
     &      20D0*Ph0*s1*s2*x1 - 8D0*Ph1*s1*s2*x1 - 
     &      76D0*Ph0*s1**2*s2*x1 + 43D0*Ph1*s1**2*s2*x1 + 
     &      43D0*Ph0*s1**3*s2*x1 - 22D0*Ph1*s1**3*s2*x1 + 
     &      11D0*Ph0*s1*s2**2*x1 + 10D0*Ph1*s1*s2**2*x1 + 
     &      11D0*Ph0*s1**2*s2**2*x1 - 
     &      4D0*Ph1*s1**2*s2**2*x1 + 17D0*Ph0*x1**2 + 
     &      8D0*Ph1*x1**2 + 75D0*Ph0*s1*x1**2 - 
     &      48D0*Ph1*s1*x1**2 + 4D0*Ph0*s1**2*x1**2 + 
     &      7D0*Ph1*s1**2*x1**2 - 54D0*Ph0*s1**3*x1**2 + 
     &      24D0*Ph1*s1**3*x1**2 - 12D0*Ph0*s2*x1**2 - 
     &      7D0*Ph1*s2*x1**2 - 47D0*Ph0*s1*s2*x1**2 + 
     &      6D0*Ph1*s1*s2*x1**2 - 48D0*Ph0*s1**2*s2*x1**2 + 
     &      20D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*s2**2*x1**2 - 
     &      5D0*Ph0*s1*s2**2*x1**2 + 6D0*Ph1*s1*s2**2*x1**2 + 
     &      9D0*Ph0*x1**3 + 11D0*Ph1*x1**3 + 
     &      72D0*Ph0*s1*x1**3 - 40D0*Ph1*s1*x1**3 + 
     &      4D0*Ph0*s1**2*x1**3 + 4D0*Ph1*s1**2*x1**3 + 
     &      4D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3 - 
     &      11D0*Ph0*s1*s2*x1**3 - 2D0*Ph1*s1*s2*x1**3 - 
     &      2D0*Ph0*x1**4 + 9D0*Ph1*x1**4 + 
     &      18D0*Ph0*s1*x1**4 - 10D0*Ph1*s1*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i001s = (-16D0*mb**6*(-28D0*Ph0*s1 + 12D0*Ph1*s1 + 
     &      25D0*Ph0*s1**2 - 9D0*Ph1*s1**2 + 3D0*Ph0*s1**3 - 
     &      3D0*Ph1*s1**3 + 22D0*Ph0*s1*s2 - 9D0*Ph1*s1*s2 + 
     &      5D0*Ph0*s1**2*s2 - 3D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1*s2**2 + 42D0*Ph0*x1 - 18D0*Ph1*x1 - 
     &      88D0*Ph0*s1*x1 + 39D0*Ph1*s1*x1 + 
     &      16D0*Ph0*s1**2*x1 - 6D0*Ph1*s1**2*x1 + 
     &      3D0*Ph0*s1**3*x1 - 3D0*Ph1*s1**3*x1 - 
     &      42D0*Ph0*s2*x1 + 15D0*Ph1*s2*x1 + 
     &      15D0*Ph0*s1*s2*x1 - 12D0*Ph1*s1*s2*x1 + 
     &      5D0*Ph0*s1**2*s2*x1 - 3D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s2**2*x1 + 2D0*Ph0*s1*s2**2*x1 + 
     &      79D0*Ph0*x1**2 - 30D0*Ph1*x1**2 - 
     &      56D0*Ph0*s1*x1**2 + 27D0*Ph1*s1*x1**2 - 
     &      3D0*Ph0*s1**2*x1**2 + 3D0*Ph1*s1**2*x1**2 - 
     &      38D0*Ph0*s2*x1**2 + 15D0*Ph1*s2*x1**2 + 
     &      Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 + 
     &      31D0*Ph0*x1**3 - 12D0*Ph1*x1**3))/(s1 - 1D0*x1)
        KD0i002s = (-16D0*mb**6*(-31D0*Ph0*s1**2 + 15D0*Ph1*s1**2 + 
     &      31D0*Ph0*s1**3 - 15D0*Ph1*s1**3 - 6D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 + 33D0*Ph0*s1**2*s2 - 
     &      15D0*Ph1*s1**2*s2 + 4D0*Ph0*s1*s2**2 + 
     &      8D0*Ph0*x1 - 6D0*Ph1*x1 + 36D0*Ph0*s1*x1 - 
     &      9D0*Ph1*s1*x1 - 102D0*Ph0*s1**2*x1 + 
     &      42D0*Ph1*s1**2*x1 + 31D0*Ph0*s1**3*x1 - 
     &      15D0*Ph1*s1**3*x1 - 6D0*Ph0*s2*x1 + 
     &      3D0*Ph1*s2*x1 - 53D0*Ph0*s1*s2*x1 + 
     &      12D0*Ph1*s1*s2*x1 + 33D0*Ph0*s1**2*s2*x1 - 
     &      15D0*Ph1*s1**2*s2*x1 + 4D0*Ph0*s1*s2**2*x1 + 
     &      13D0*Ph0*x1**2 - 6D0*Ph1*x1**2 + 
     &      70D0*Ph0*s1*x1**2 - 21D0*Ph1*s1*x1**2 - 
     &      61D0*Ph0*s1**2*x1**2 + 27D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s2*x1**2 + 3D0*Ph1*s2*x1**2 - 
     &      31D0*Ph0*s1*s2*x1**2 + 9D0*Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*x1**3 + 30D0*Ph0*s1*x1**3 - 
     &      12D0*Ph1*s1*x1**3))/(s1 - 1D0*x1)
        KD0i003s = (-16D0*mb**6*(-28D0*Ph0*s1**2 + 12D0*Ph1*s1**2 + 
     &      28D0*Ph0*s1**3 - 12D0*Ph1*s1**3 - 8D0*Ph0*s1*s2 + 
     &      6D0*Ph1*s1*s2 + 34D0*Ph0*s1**2*s2 - 
     &      15D0*Ph1*s1**2*s2 + 6D0*Ph0*s1*s2**2 - 
     &      3D0*Ph1*s1*s2**2 + 8D0*Ph0*x1 - 6D0*Ph1*x1 + 
     &      25D0*Ph0*s1*x1 - 6D0*Ph1*s1*x1 - 
     &      87D0*Ph0*s1**2*x1 + 33D0*Ph1*s1**2*x1 + 
     &      28D0*Ph0*s1**3*x1 - 12D0*Ph1*s1**3*x1 - 
     &      4D0*Ph0*s2*x1 - 52D0*Ph0*s1*s2*x1 + 
     &      18D0*Ph1*s1*s2*x1 + 34D0*Ph0*s1**2*s2*x1 - 
     &      15D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s2**2*x1 + 
     &      3D0*Ph1*s2**2*x1 + 6D0*Ph0*s1*s2**2*x1 - 
     &      3D0*Ph1*s1*s2**2*x1 + 21D0*Ph0*x1**2 - 
     &      6D0*Ph1*x1**2 + 50D0*Ph0*s1*x1**2 - 
     &      15D0*Ph1*s1*x1**2 - 55D0*Ph0*s1**2*x1**2 + 
     &      21D0*Ph1*s1**2*x1**2 - 4D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 - 34D0*Ph0*s1*s2*x1**2 + 
     &      12D0*Ph1*s1*s2*x1**2 - 2D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph1*s2**2*x1**2 + 7D0*Ph0*x1**3 + 
     &      27D0*Ph0*s1*x1**3 - 9D0*Ph1*s1*x1**3 + 
     &      2D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i111s = (8D0*mb**8*(8D0*Ph0*s1 - 4D0*Ph1*s1 - 8D0*Ph0*s1**2 + 
     &      3D0*Ph1*s1**2 + Ph1*s1**3 - 9D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 + 4D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 
     &      4D0*Ph0*s1*s2**2 - 10D0*Ph0*x1 + 6D0*Ph1*x1 + 
     &      21D0*Ph0*s1*x1 - 13D0*Ph1*s1*x1 - 
     &      6D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1 + 
     &      Ph1*s1**3*x1 + 7D0*Ph0*s2*x1 - 5D0*Ph1*s2*x1 - 
     &      5D0*Ph0*s1*s2*x1 + 4D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 - 
     &      23D0*Ph0*x1**2 + 10D0*Ph1*x1**2 + 
     &      13D0*Ph0*s1*x1**2 - 9D0*Ph1*s1*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 + 11D0*Ph0*s2*x1**2 - 
     &      5D0*Ph1*s2*x1**2 - 4D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 7D0*Ph0*x1**3 + 4D0*Ph1*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i222s = (-8D0*mb**8*(-8D0*Ph0*s1**3 + 5D0*Ph1*s1**3 + 
     &      8D0*Ph0*s1**4 - 5D0*Ph1*s1**4 - 
     &      3D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 
     &      8D0*Ph0*s1**3*s2 - 5D0*Ph1*s1**3*s2 + 
     &      2D0*Ph0*s1**2*s2**2 + 4D0*Ph0*s1*x1 - 
     &      2D0*Ph1*s1*x1 + 11D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 - 28D0*Ph0*s1**3*x1 + 
     &      14D0*Ph1*s1**3*x1 + 8D0*Ph0*s1**4*x1 - 
     &      5D0*Ph1*s1**4*x1 - 3D0*Ph0*s1*s2*x1 + 
     &      Ph1*s1*s2*x1 - 23D0*Ph0*s1**2*s2*x1 + 
     &      4D0*Ph1*s1**2*s2*x1 + 8D0*Ph0*s1**3*s2*x1 - 
     &      5D0*Ph1*s1**3*s2*x1 + 2D0*Ph0*s1**2*s2**2*x1 + 
     &      13D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 + 
     &      21D0*Ph0*s1**2*x1**2 - 7D0*Ph1*s1**2*x1**2 - 
     &      18D0*Ph0*s1**3*x1**2 + 9D0*Ph1*s1**3*x1**2 + 
     &      Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      12D0*Ph0*s1**2*s2*x1**2 + 
     &      3D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*x1**3 + 
     &      3D0*Ph0*s1*x1**3 + 10D0*Ph0*s1**2*x1**3 - 
     &      4D0*Ph1*s1**2*x1**3))/(s1 - 1D0*x1)
        KD0i333s = (-8D0*mb**8*x1*(-8D0*Ph0*s1**2 + 4D0*Ph1*s1**2 + 
     &      8D0*Ph0*s1**3 - 4D0*Ph1*s1**3 - 2D0*Ph0*s1*s2 + 
     &      2D0*Ph1*s1*s2 + 5D0*Ph0*s1**2*s2 - 
     &      5D0*Ph1*s1**2*s2 + Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + 2D0*Ph0*x1 - 2D0*Ph1*x1 + 
     &      13D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      26D0*Ph0*s1**2*x1 + 11D0*Ph1*s1**2*x1 + 
     &      8D0*Ph0*s1**3*x1 - 4D0*Ph1*s1**3*x1 - 
     &      14D0*Ph0*s1*s2*x1 + 6D0*Ph1*s1*s2*x1 + 
     &      9D0*Ph0*s1**2*s2*x1 - 5D0*Ph1*s1**2*s2*x1 - 
     &      1D0*Ph0*s2**2*x1 + Ph1*s2**2*x1 + 
     &      Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      5D0*Ph0*x1**2 - 2D0*Ph1*x1**2 + 
     &      17D0*Ph0*s1*x1**2 - 5D0*Ph1*s1*x1**2 - 
     &      18D0*Ph0*s1**2*x1**2 + 7D0*Ph1*s1**2*x1**2 - 
     &      1D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      14D0*Ph0*s1*s2*x1**2 + 4D0*Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*s2**2*x1**2 + Ph1*s2**2*x1**2 + 
     &      5D0*Ph0*x1**3 + 10D0*Ph0*s1*x1**3 - 
     &      3D0*Ph1*s1*x1**3 + Ph0*s2*x1**3 - 1D0*Ph1*s2*x1**3
     &      ))/(s1 - 1D0*x1)
        KD0i112s = (8D0*mb**8*(8D0*Ph0*s1 - 4D0*Ph1*s1 + 8D0*Ph0*s1**2 - 
     &      6D0*Ph1*s1**2 - 16D0*Ph0*s1**3 + 9D0*Ph1*s1**3 + 
     &      Ph1*s1**4 - 8D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 - 
     &      9D0*Ph0*s1**2*s2 + 9D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 
     &      4D0*Ph0*s1*s2**2 + 2D0*Ph0*s1**2*s2**2 - 
     &      12D0*Ph0*x1 + 8D0*Ph1*x1 - 4D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 + 45D0*Ph0*s1**2*x1 - 
     &      25D0*Ph1*s1**2*x1 - 14D0*Ph0*s1**3*x1 + 
     &      8D0*Ph1*s1**3*x1 + Ph1*s1**4*x1 + 8D0*Ph0*s2*x1 - 
     &      6D0*Ph1*s2*x1 + 23D0*Ph0*s1*s2*x1 - 
     &      5D0*Ph1*s1*s2*x1 - 3D0*Ph0*s1**2*s2*x1 + 
     &      10D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 4D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 32D0*Ph0*x1**2 + 
     &      12D0*Ph1*x1**2 - 37D0*Ph0*s1*x1**2 + 
     &      8D0*Ph1*s1*x1**2 + 33D0*Ph0*s1**2*x1**2 - 
     &      19D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s1**3*x1**2 + 
     &      16D0*Ph0*s2*x1**2 - 6D0*Ph1*s2*x1**2 + 
     &      11D0*Ph0*s1*s2*x1**2 - 7D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 - 
     &      4D0*Ph0*x1**3 + 4D0*Ph1*x1**3 - 
     &      19D0*Ph0*s1*x1**3 + 8D0*Ph1*s1*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i113s = (-8D0*mb**8*(-16D0*Ph0*s1**2 + 8D0*Ph1*s1**2 + 
     &      16D0*Ph0*s1**3 - 7D0*Ph1*s1**3 - 1D0*Ph1*s1**4 - 
     &      10D0*Ph0*s1*s2 + 6D0*Ph1*s1*s2 + 
     &      22D0*Ph0*s1**2*s2 - 11D0*Ph1*s1**2*s2 - 
     &      2D0*Ph1*s1**3*s2 + 6D0*Ph0*s1*s2**2 - 
     &      4D0*Ph1*s1*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*x1 - 2D0*Ph1*x1 + 23D0*Ph0*s1*x1 - 
     &      8D0*Ph1*s1*x1 - 51D0*Ph0*s1**2*x1 + 
     &      24D0*Ph1*s1**2*x1 + 14D0*Ph0*s1**3*x1 - 
     &      6D0*Ph1*s1**3*x1 - 1D0*Ph1*s1**4*x1 + 
     &      14D0*Ph0*s2*x1 - 6D0*Ph1*s2*x1 - 
     &      62D0*Ph0*s1*s2*x1 + 24D0*Ph1*s1*s2*x1 + 
     &      12D0*Ph0*s1**2*s2*x1 - 11D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph1*s1**3*s2*x1 - 12D0*Ph0*s2**2*x1 + 
     &      6D0*Ph1*s2**2*x1 + 10D0*Ph0*s1*s2**2*x1 - 
     &      5D0*Ph1*s1*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      17D0*Ph0*x1**2 - 2D0*Ph1*x1**2 + 
     &      48D0*Ph0*s1*x1**2 - 15D0*Ph1*s1*x1**2 - 
     &      35D0*Ph0*s1**2*x1**2 + 16D0*Ph1*s1**2*x1**2 + 
     &      Ph1*s1**3*x1**2 + 18D0*Ph0*s2*x1**2 - 
     &      11D0*Ph1*s2*x1**2 - 38D0*Ph0*s1*s2*x1**2 + 
     &      18D0*Ph1*s1*s2*x1**2 - 12D0*Ph0*s2**2*x1**2 + 
     &      6D0*Ph1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 + 
     &      Ph0*x1**3 + 21D0*Ph0*s1*x1**3 - 
     &      7D0*Ph1*s1*x1**3 + 12D0*Ph0*s2*x1**3 - 
     &      5D0*Ph1*s2*x1**3))/(s1 - 1D0*x1)
        KD0i122s = (-8D0*mb**8*(-16D0*Ph0*s1**2 + 9D0*Ph1*s1**2 + 
     &      8D0*Ph0*s1**3 - 3D0*Ph1*s1**3 + 8D0*Ph0*s1**4 - 
     &      6D0*Ph1*s1**4 - 1D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      10D0*Ph0*s1**2*s2 - 7D0*Ph1*s1**2*s2 + 
     &      6D0*Ph0*s1**3*s2 - 6D0*Ph1*s1**3*s2 + 
     &      2D0*Ph0*x1 - 2D0*Ph1*x1 + 29D0*Ph0*s1*x1 - 
     &      11D0*Ph1*s1*x1 - 40D0*Ph0*s1**2*x1 + 
     &      24D0*Ph1*s1**2*x1 - 14D0*Ph0*s1**3*x1 + 
     &      7D0*Ph1*s1**3*x1 + 8D0*Ph0*s1**4*x1 - 
     &      6D0*Ph1*s1**4*x1 - 1D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      31D0*Ph0*s1*s2*x1 + 10D0*Ph1*s1*s2*x1 - 
     &      16D0*Ph0*s1**2*s2*x1 - 5D0*Ph1*s1**2*s2*x1 + 
     &      6D0*Ph0*s1**3*s2*x1 - 6D0*Ph1*s1**3*s2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 + 9D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + 63D0*Ph0*s1*x1**2 - 
     &      19D0*Ph1*s1*x1**2 - 12D0*Ph0*s1**2*x1**2 + 
     &      11D0*Ph1*s1**2*x1**2 - 18D0*Ph0*s1**3*x1**2 + 
     &      10D0*Ph1*s1**3*x1**2 - 5D0*Ph0*s2*x1**2 + 
     &      Ph1*s2*x1**2 - 14D0*Ph0*s1*s2*x1**2 + 
     &      9D0*Ph1*s1*s2*x1**2 - 10D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 - 7D0*Ph0*x1**3 + 
     &      22D0*Ph0*s1*x1**3 - 8D0*Ph1*s1*x1**3 + 
     &      10D0*Ph0*s1**2*x1**3 - 4D0*Ph1*s1**2*x1**3))/
     &  (s1 - 1D0*x1)
        KD0i223s = (-8D0*mb**8*(-16D0*Ph0*s1**3 + 9D0*Ph1*s1**3 + 
     &      16D0*Ph0*s1**4 - 9D0*Ph1*s1**4 - 
     &      5D0*Ph0*s1**2*s2 + 3D0*Ph1*s1**2*s2 + 
     &      17D0*Ph0*s1**3*s2 - 10D0*Ph1*s1**3*s2 + 
     &      3D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      6D0*Ph0*s1*x1 - 4D0*Ph1*s1*x1 + 
     &      12D0*Ph0*s1**2*x1 - 46D0*Ph0*s1**3*x1 + 
     &      20D0*Ph1*s1**3*x1 + 16D0*Ph0*s1**4*x1 - 
     &      9D0*Ph1*s1**4*x1 - 6D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 - 41D0*Ph0*s1**2*s2*x1 + 
     &      5D0*Ph1*s1**2*s2*x1 + 17D0*Ph0*s1**3*s2*x1 - 
     &      10D0*Ph1*s1**3*s2*x1 + Ph0*s1*s2**2*x1 + 
     &      Ph1*s1*s2**2*x1 + 3D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 + 4D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + 41D0*Ph0*s1*x1**2 - 
     &      7D0*Ph1*s1*x1**2 + 10D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph1*s1**2*x1**2 - 28D0*Ph0*s1**3*x1**2 + 
     &      11D0*Ph1*s1**3*x1**2 - 3D0*Ph0*s2*x1**2 + 
     &      Ph1*s2*x1**2 - 11D0*Ph0*s1*s2*x1**2 + 
     &      4D0*Ph1*s1*s2*x1**2 - 18D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 + Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 - 3D0*Ph0*x1**3 - 
     &      2D0*Ph1*x1**3 + 29D0*Ph0*s1*x1**3 - 
     &      7D0*Ph1*s1*x1**3 + 2D0*Ph0*s1**2*x1**3 + 
     &      2D0*Ph1*s1**2*x1**3 - 3D0*Ph0*s2*x1**3 + 
     &      Ph1*s2*x1**3 - 11D0*Ph0*s1*s2*x1**3 + 
     &      2D0*Ph1*s1*s2*x1**3 + 3D0*Ph0*x1**4 + 
     &      10D0*Ph0*s1*x1**4 - 4D0*Ph1*s1*x1**4))/
     &  (s1 - 1D0*x1)
        KD0i133s = (-8D0*mb**8*(-8D0*Ph0*s1**3 + 4D0*Ph1*s1**3 + 
     &      8D0*Ph0*s1**4 - 4D0*Ph1*s1**4 - 
     &      10D0*Ph0*s1**2*s2 + 6D0*Ph1*s1**2*s2 + 
     &      17D0*Ph0*s1**3*s2 - 9D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 + 2D0*Ph1*s1*s2**2 + 
     &      10D0*Ph0*s1**2*s2**2 - 6D0*Ph1*s1**2*s2**2 + 
     &      Ph0*s1*s2**3 - 1D0*Ph1*s1*s2**3 - 6D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 + 17D0*Ph0*s1**2*x1 - 
     &      5D0*Ph1*s1**2*x1 - 26D0*Ph0*s1**3*x1 + 
     &      10D0*Ph1*s1**3*x1 + 8D0*Ph0*s1**4*x1 - 
     &      4D0*Ph1*s1**4*x1 + 2D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 + 6D0*Ph0*s1*s2*x1 - 
     &      5D0*Ph1*s1*s2*x1 - 48D0*Ph0*s1**2*s2*x1 + 
     &      16D0*Ph1*s1**2*s2*x1 + 17D0*Ph0*s1**3*s2*x1 - 
     &      9D0*Ph1*s1**3*s2*x1 - 11D0*Ph0*s1*s2**2*x1 + 
     &      7D0*Ph1*s1*s2**2*x1 + 10D0*Ph0*s1**2*s2**2*x1 - 
     &      6D0*Ph1*s1**2*s2**2*x1 - 1D0*Ph0*s2**3*x1 + 
     &      Ph1*s2**3*x1 + Ph0*s1*s2**3*x1 - 
     &      1D0*Ph1*s1*s2**3*x1 + 22D0*Ph0*x1**2 - 
     &      6D0*Ph1*x1**2 - 12D0*Ph0*s1*x1**2 + 
     &      11D0*Ph1*s1*x1**2 + 23D0*Ph0*s1**2*x1**2 - 
     &      7D0*Ph1*s1**2*x1**2 - 18D0*Ph0*s1**3*x1**2 + 
     &      6D0*Ph1*s1**3*x1**2 - 10D0*Ph0*s2*x1**2 + 
     &      3D0*Ph1*s2*x1**2 + 17D0*Ph0*s1*s2*x1**2 - 
     &      10D0*Ph1*s1*s2*x1**2 - 28D0*Ph0*s1**2*s2*x1**2 + 
     &      10D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 11D0*Ph0*s1*s2**2*x1**2 + 
     &      5D0*Ph1*s1*s2**2*x1**2 - 1D0*Ph0*s2**3*x1**2 + 
     &      Ph1*s2**3*x1**2 + 27D0*Ph0*x1**3 - 
     &      10D0*Ph1*x1**3 - 16D0*Ph0*s1*x1**3 + 
     &      9D0*Ph1*s1*x1**3 + 10D0*Ph0*s1**2*x1**3 - 
     &      2D0*Ph1*s1**2*x1**3 - 10D0*Ph0*s2*x1**3 + 
     &      5D0*Ph1*s2*x1**3 + 7D0*Ph0*s1*s2*x1**3 - 
     &      5D0*Ph1*s1*s2*x1**3 + Ph0*s2**2*x1**3 - 
     &      1D0*Ph1*s2**2*x1**3 + 15D0*Ph0*x1**4 - 
     &      4D0*Ph1*x1**4))/(s1 - 1D0*x1)
        KD0i233s = (-8D0*mb**8*(-8D0*Ph0*s1**3 + 4D0*Ph1*s1**3 + 
     &      8D0*Ph0*s1**4 - 4D0*Ph1*s1**4 - 
     &      2D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      9D0*Ph0*s1**3*s2 - 5D0*Ph1*s1**3*s2 + 
     &      Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      7D0*Ph0*s1**2*x1 + 7D0*Ph1*s1**2*x1 - 
     &      10D0*Ph0*s1**3*x1 + 2D0*Ph1*s1**3*x1 + 
     &      8D0*Ph0*s1**4*x1 - 4D0*Ph1*s1**4*x1 - 
     &      5D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 - 
     &      13D0*Ph0*s1**2*s2*x1 - 4D0*Ph1*s1**2*s2*x1 + 
     &      9D0*Ph0*s1**3*s2*x1 - 5D0*Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 + 6D0*Ph0*x1**2 - 
     &      4D0*Ph1*x1**2 + 41D0*Ph0*s1*x1**2 - 
     &      7D0*Ph1*s1*x1**2 - 37D0*Ph0*s1**2*x1**2 + 
     &      20D0*Ph1*s1**2*x1**2 - 2D0*Ph0*s1**3*x1**2 - 
     &      2D0*Ph1*s1**3*x1**2 - 3D0*Ph0*s2*x1**2 + 
     &      Ph1*s2*x1**2 - 26D0*Ph0*s1*s2*x1**2 + 
     &      9D0*Ph1*s1*s2*x1**2 + 3D0*Ph0*s1**2*s2*x1**2 - 
     &      6D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 + 2D0*Ph0*s1*s2**2*x1**2 + 
     &      6D0*Ph0*x1**3 - 4D0*Ph1*x1**3 + 
     &      43D0*Ph0*s1*x1**3 - 12D0*Ph1*s1*x1**3 - 
     &      26D0*Ph0*s1**2*x1**3 + 13D0*Ph1*s1**2*x1**3 - 
     &      4D0*Ph0*s2*x1**3 - 25D0*Ph0*s1*s2*x1**3 + 
     &      6D0*Ph1*s1*s2*x1**3 - 1D0*Ph0*s2**2*x1**3 + 
     &      Ph1*s2**2*x1**3 + 8D0*Ph0*x1**4 + 
     &      20D0*Ph0*s1*x1**4 - 7D0*Ph1*s1*x1**4 + 
     &      Ph0*s2*x1**4 - 1D0*Ph1*s2*x1**4))/(s1 - 1D0*x1)
        KD0i123s = (-8D0*mb**8*(-16D0*Ph0*s1**2 + 8D0*Ph1*s1**2 + 
     &      2D0*Ph1*s1**3 + 16D0*Ph0*s1**4 - 10D0*Ph1*s1**4 - 
     &      2D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + Ph0*s1**2*s2 + 
     &      25D0*Ph0*s1**3*s2 - 16D0*Ph1*s1**3*s2 + 
     &      9D0*Ph0*s1**2*s2**2 - 6D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*x1 - 2D0*Ph1*x1 + 21D0*Ph0*s1*x1 - 
     &      8D0*Ph1*s1*x1 - 23D0*Ph0*s1**2*x1 + 
     &      16D0*Ph1*s1**2*x1 - 40D0*Ph0*s1**3*x1 + 
     &      18D0*Ph1*s1**3*x1 + 16D0*Ph0*s1**4*x1 - 
     &      10D0*Ph1*s1**4*x1 + 2D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 24D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 - 69D0*Ph0*s1**2*s2*x1 + 
     &      14D0*Ph1*s1**2*s2*x1 + 25D0*Ph0*s1**3*s2*x1 - 
     &      16D0*Ph1*s1**3*s2*x1 - 2D0*Ph0*s2**2*x1 + 
     &      2D0*Ph1*s2**2*x1 - 5D0*Ph0*s1*s2**2*x1 + 
     &      4D0*Ph1*s1*s2**2*x1 + 9D0*Ph0*s1**2*s2**2*x1 - 
     &      6D0*Ph1*s1**2*s2**2*x1 + 33D0*Ph0*x1**2 - 
     &      8D0*Ph1*x1**2 + 51D0*Ph0*s1*x1**2 - 
     &      6D0*Ph1*s1*x1**2 + 9D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph1*s1**2*x1**2 - 36D0*Ph0*s1**3*x1**2 + 
     &      16D0*Ph1*s1**3*x1**2 - 17D0*Ph0*s2*x1**2 + 
     &      2D0*Ph1*s2*x1**2 + 7D0*Ph0*s1*s2*x1**2 - 
     &      2D0*Ph1*s1*s2*x1**2 - 42D0*Ph0*s1**2*s2*x1**2 + 
     &      14D0*Ph1*s1**2*s2*x1**2 - 2D0*Ph0*s2**2*x1**2 + 
     &      2D0*Ph1*s2**2*x1**2 - 9D0*Ph0*s1*s2**2*x1**2 + 
     &      4D0*Ph1*s1*s2**2*x1**2 + 20D0*Ph0*x1**3 - 
     &      10D0*Ph1*x1**3 + 10D0*Ph0*s1*x1**3 + 
     &      2D0*Ph1*s1*x1**3 + 20D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3 - 11D0*Ph0*s2*x1**3 + 
     &      4D0*Ph1*s2*x1**3 + 9D0*Ph0*s1*s2*x1**3 - 
     &      6D0*Ph1*s1*s2*x1**3 + 13D0*Ph0*x1**4 - 
     &      4D0*Ph1*x1**4))/(s1 - 1D0*x1)

      virt07sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt07fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt07sing=virt07sing*128*pi**3/mb**6
      virt07fini=virt07fini*128*pi**3/mb**6

      return
      end

      subroutine virtual08(s1,s2,mb,ms,mu,virt08sing,virt08fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 D0idd0,D0idd1,D0idd2,D0idd3,D0idd00,D0idd11,
     .           D0idd22,D0idd33,D0idd12,D0idd13,D0idd23,
     .           D0idd001,D0idd002,D0idd003,D0idd111,D0idd222,D0idd333,
     .           D0idd112,D0idd113,D0idd122,D0idd223,D0idd133,D0idd233,
     .           D0idd123

      complex*16 D0idd0s,D0idd1s,D0idd2s,D0idd3s,D0idd00s,D0idd11s,
     .           D0idd22s,D0idd33s,D0idd12s,D0idd13s,D0idd23s,
     .           D0idd001s,D0idd002s,D0idd003s,D0idd111s,D0idd222s,
     .           D0idd333s,D0idd112s,D0idd113s,D0idd122s,D0idd223s,
     .           D0idd133s,D0idd233s,D0idd123s

      complex*16 kD0i0,kD0i1,kD0i2,kD0i3,kD0i00,kD0i11,
     .           kD0i22,kD0i33,kD0i12,kD0i13,kD0i23,
     .           kD0i001,kD0i002,kD0i003,kD0i111,kD0i222,
     .           kD0i333,
     .           kD0i112,kD0i113,kD0i122,kD0i223,kD0i133,
     .           kD0i233,
     .           kD0i123

      complex*16 kD0i0s,kD0i1s,kD0i2s,kD0i3s,kD0i00s,kD0i11s,
     .           kD0i22s,kD0i33s,kD0i12s,kD0i13s,kD0i23s,
     .           kD0i001s,kD0i002s,kD0i003s,kD0i111s,kD0i222s,
     .           kD0i333s,
     .           kD0i112s,kD0i113s,kD0i122s,kD0i223s,kD0i133s,
     .           kD0i233s,
     .           kD0i123s

      complex*16 myd(Ndd)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(0D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = 0D0
        Arg4 = mb**2*x1
        Arg5 = mb**2*s1
        Arg6 = mb**2*(1D0 - 1D0*s1 - 1D0*s2 + x1)
        Arg7 = 0D0
        Arg8 = mb**2
        Arg9 = mb**2
        Arg10 = mb**2*x1

      call Dput(myd,arg1, arg2, arg3, arg4, arg5, arg6, arg7, 
     .               arg8, arg9, arg10)

      D0idd0=myd(dd0)
      D0idd1=myd(dd1)
      D0idd2=myd(dd2)
      D0idd3=myd(dd3)
      D0idd00=myd(dd00)
      D0idd11=myd(dd11)
      D0idd22=myd(dd22)
      D0idd33=myd(dd33)
      D0idd12=myd(dd12)
      D0idd13=myd(dd13)
      D0idd23=myd(dd23)
      D0idd001=myd(dd001)
      D0idd002=myd(dd002)
      D0idd003=myd(dd003)
      D0idd111=myd(dd111)
      D0idd222=myd(dd222)
      D0idd333=myd(dd333)
      D0idd112=myd(dd112)
      D0idd113=myd(dd113)
      D0idd223=myd(dd223)
      D0idd122=myd(dd122)
      D0idd133=myd(dd133)
      D0idd233=myd(dd233)
      D0idd123=myd(dd123)

      D0idd0s=myd(dd0+1)
      D0idd1s=myd(dd1+1)
      D0idd2s=myd(dd2+1)
      D0idd3s=myd(dd3+1)
      D0idd00s=myd(dd00+1)
      D0idd11s=myd(dd11+1)
      D0idd22s=myd(dd22+1)
      D0idd33s=myd(dd33+1)
      D0idd12s=myd(dd12+1)
      D0idd13s=myd(dd13+1)
      D0idd23s=myd(dd23+1)
      D0idd001s=myd(dd001+1)
      D0idd002s=myd(dd002+1)
      D0idd003s=myd(dd003+1)
      D0idd111s=myd(dd111+1)
      D0idd222s=myd(dd222+1)
      D0idd333s=myd(dd333+1)
      D0idd112s=myd(dd112+1)
      D0idd113s=myd(dd113+1)
      D0idd223s=myd(dd223+1)
      D0idd122s=myd(dd122+1)
      D0idd133s=myd(dd133+1)
      D0idd233s=myd(dd233+1)
      D0idd123s=myd(dd123+1)

      call clearcache 

        KD0i0 = (32D0*mb**8*Ph0*(s1 + s2)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 4D0*s1 + s1**2 - 1D0*s2 + s1*s2 + 3D0*x1 - 
     &      1D0*s1*x1))/(-1D0 + s1)
        KD0i1 = (32D0*mb**8*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 6D0*s1 + s1**3 - 2D0*s2 + s1*s2 + 
     &      2D0*s1**2*s2 + s2**2 + s1*s2**2 + 4D0*x1 - 
     &      2D0*s1*x1 - 1D0*s1**2*x1 - 1D0*s1*s2*x1 + x1**2))/
     &  (-1D0 + s1)
        KD0i2 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1**2 - 8D0*s1**3 + 3D0*s1**4 + s1*s2 - 
     &      7D0*s1**2*s2 + 5D0*s1**3*s2 - 1D0*s1*s2**2 + 
     &      2D0*s1**2*s2**2 - 1D0*x1 + 4D0*s1*x1 + 
     &      10D0*s1**2*x1 - 6D0*s1**3*x1 + s2*x1 + 
     &      5D0*s1*s2*x1 - 6D0*s1**2*s2*x1 - 
     &      1D0*s1*s2**2*x1 - 4D0*x1**2 + 3D0*s1**2*x1**2 + 
     &      s1*s2*x1**2 - 2D0*x1**3))/(-1D0 + s1)
        KD0i3 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (s1**2 - 6D0*s1**3 + 2D0*s1**4 + s1*s2 - 
     &      7D0*s1**2*s2 + 4D0*s1**3*s2 - 1D0*s1*s2**2 + 
     &      2D0*s1**2*s2**2 - 1D0*x1 + 4D0*s1*x1 + 
     &      5D0*s1**2*x1 - 3D0*s1**3*x1 + s2*x1 + 
     &      5D0*s1*s2*x1 - 4D0*s1**2*s2*x1 - 
     &      1D0*s1*s2**2*x1 - 4D0*x1**2 + 4D0*s1*x1**2 - 
     &      3D0*x1**3 + s1*x1**3))/(-1D0 + s1)
        KD0i00 = (64D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 5D0*s1 + 3D0*s1**2 - 1D0*s2 + 3D0*s1*s2 + 
     &      3D0*x1 - 3D0*s1*x1 - 1D0*s2*x1))/(-1D0 + s1)
        KD0i11 = (32D0*mb**8*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-2D0 - 2D0*s1 + 2D0*s1**2 + s2 + 3D0*s1*s2 + 
     &      s2**2 - 1D0*x1 - 2D0*s1*x1))/(-1D0 + s1)
        KD0i22 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-5D0*s1**3 + 3D0*s1**4 - 2D0*s1**2*s2 + 
     &      4D0*s1**3*s2 + s1**2*s2**2 + 2D0*s1*x1 + 
     &      5D0*s1**2*x1 - 6D0*s1**3*x1 - 4D0*s1**2*s2*x1 - 
     &      1D0*x1**2 + s1*x1**2 + 3D0*s1**2*x1**2 - 1D0*x1**3
     &      ))/(-1D0 + s1)
        KD0i33 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-2D0*s1 + s1**2 + s1*s2 + x1 - 1D0*s1*x1)*
     &    (s1**2 + s1*s2 - 1D0*x1 + s1*x1 - 2D0*x1**2))/
     &  (-1D0 + s1)
        KD0i12 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-7D0*s1**2 + s1**3 + 2D0*s1**4 - 1D0*s1*s2 + 
     &      4D0*s1**2*s2 + 3D0*s1**3*s2 + s1*s2**2 + 
     &      s1**2*s2**2 + x1 + 8D0*s1*x1 - 5D0*s1**2*x1 - 
     &      4D0*s1**3*x1 - 1D0*s2*x1 - 3D0*s1*s2*x1 - 
     &      4D0*s1**2*s2*x1 - 1D0*s1*s2**2*x1 - 1D0*x1**2 + 
     &      5D0*s1*x1**2 + 2D0*s1**2*x1**2 - 1D0*s2*x1**2 + 
     &      s1*s2*x1**2 - 1D0*x1**3))/(-1D0 + s1)
        KD0i13 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-4D0*s1**2 - 1D0*s1**3 + 2D0*s1**4 - 1D0*s1*s2 + 
     &      4D0*s1**3*s2 + s1*s2**2 + 2D0*s1**2*s2**2 + x1 + 
     &      3D0*s1*x1 - 4D0*s1**3*x1 - 1D0*s2*x1 + 
     &      3D0*s1*s2*x1 - 6D0*s1**2*s2*x1 - 
     &      2D0*s1*s2**2*x1 + x1**2 + s1*x1**2 + 
     &      2D0*s1**2*x1**2 - 3D0*s2*x1**2 + 2D0*s1*s2*x1**2))
     &   /(-1D0 + s1)
        KD0i23 = (32D0*mb**8*Ph0*(1D0 + x1)*
     &    (-7D0*s1**3 + 4D0*s1**4 - 4D0*s1**2*s2 + 
     &      6D0*s1**3*s2 + 2D0*s1**2*s2**2 + 4D0*s1*x1 + 
     &      3D0*s1**2*x1 - 6D0*s1**3*x1 - 4D0*s1**2*s2*x1 - 
     &      2D0*x1**2 + 7D0*s1*x1**2 - 2D0*s1*s2*x1**2 - 
     &      3D0*x1**3 + 2D0*s1*x1**3))/(-1D0 + s1)
        KD0i001 = (192D0*mb**6*Ph0*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i002 = (192D0*mb**6*Ph0*s1*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i003 = (192D0*mb**6*Ph0*s1*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i111 = (32D0*mb**8*Ph0*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i222 = (32D0*mb**8*Ph0*s1**2*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i333 = (32D0*mb**8*Ph0*s1*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*x1*(1D0 + x1))/(-1D0 + s1)
        KD0i112 = (32D0*mb**8*Ph0*(1D0 + 2D0*s1)*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i113 = (32D0*mb**8*Ph0*(2D0*s1 + s2)*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i122 = (32D0*mb**8*Ph0*s1*(2D0 + s1)*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1))/(-1D0 + s1)
        KD0i223 = (32D0*mb**8*Ph0*s1*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*(2D0*s1 + x1))/
     &  (-1D0 + s1)
        KD0i133 = (32D0*mb**8*Ph0*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1**2 + s1*s2 + x1))/(-1D0 + s1)
        KD0i233 = (32D0*mb**8*Ph0*s1*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*(s1 + 2D0*x1))/
     &  (-1D0 + s1)
        KD0i123 = (32D0*mb**8*Ph0*(s1 - 1D0*x1)*
     &    (-1D0 + s1 + s2 - 1D0*x1)*(1D0 + x1)*
     &    (2D0*s1 + 2D0*s1**2 + s1*s2 + x1))/(-1D0 + s1)
        KD0i0s = (32D0*mb**8*(s1 + s2)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-2D0*Ph0 + Ph1 + 6D0*Ph0*s1 - 4D0*Ph1*s1 - 
     &      2D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s2 - 
     &      1D0*Ph1*s2 - 2D0*Ph0*s1*s2 + Ph1*s1*s2 - 
     &      4D0*Ph0*x1 + 3D0*Ph1*x1 + 2D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1))/(-1D0 + s1)
        KD0i1s = (-32D0*mb**8*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (2D0*Ph0 - 1D0*Ph1 - 9D0*Ph0*s1 + 6D0*Ph1*s1 + 
     &      Ph0*s1**2 + 2D0*Ph0*s1**3 - 1D0*Ph1*s1**3 - 
     &      3D0*Ph0*s2 + 2D0*Ph1*s2 + 2D0*Ph0*s1*s2 - 
     &      1D0*Ph1*s1*s2 + 4D0*Ph0*s1**2*s2 - 
     &      2D0*Ph1*s1**2*s2 + Ph0*s2**2 - 1D0*Ph1*s2**2 + 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      6D0*Ph0*x1 - 4D0*Ph1*x1 - 5D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 - 2D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 
     &      1D0*Ph0*s2*x1 - 2D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      2D0*Ph0*x1**2 - 1D0*Ph1*x1**2))/(-1D0 + s1)
        KD0i2s = (-32D0*mb**8*(1D0 + x1)*
     &    (2D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 12D0*Ph0*s1**3 + 
     &      8D0*Ph1*s1**3 + 6D0*Ph0*s1**4 - 3D0*Ph1*s1**4 + 
     &      2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      11D0*Ph0*s1**2*s2 + 7D0*Ph1*s1**2*s2 + 
     &      10D0*Ph0*s1**3*s2 - 5D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      4D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*x1 + Ph1*x1 + 6D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 + 13D0*Ph0*s1**2*x1 - 
     &      10D0*Ph1*s1**2*x1 - 12D0*Ph0*s1**3*x1 + 
     &      6D0*Ph1*s1**3*x1 + 2D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 + 6D0*Ph0*s1*s2*x1 - 
     &      5D0*Ph1*s1*s2*x1 - 12D0*Ph0*s1**2*s2*x1 + 
     &      6D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1*s2**2*x1 + 
     &      Ph1*s1*s2**2*x1 - 6D0*Ph0*x1**2 + 4D0*Ph1*x1**2 + 
     &      2D0*Ph0*s1*x1**2 + 6D0*Ph0*s1**2*x1**2 - 
     &      3D0*Ph1*s1**2*x1**2 + Ph0*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 - 
     &      3D0*Ph0*x1**3 + 2D0*Ph1*x1**3))/(-1D0 + s1)
        KD0i3s = (32D0*mb**8*(1D0 + x1)*
     &    (-2D0*Ph0*s1**2 + Ph1*s1**2 + 9D0*Ph0*s1**3 - 
     &      6D0*Ph1*s1**3 - 4D0*Ph0*s1**4 + 2D0*Ph1*s1**4 - 
     &      2D0*Ph0*s1*s2 + Ph1*s1*s2 + 11D0*Ph0*s1**2*s2 - 
     &      7D0*Ph1*s1**2*s2 - 8D0*Ph0*s1**3*s2 + 
     &      4D0*Ph1*s1**3*s2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 - 4D0*Ph0*s1**2*s2**2 + 
     &      2D0*Ph1*s1**2*s2**2 + 2D0*Ph0*x1 - 1D0*Ph1*x1 - 
     &      6D0*Ph0*s1*x1 + 4D0*Ph1*s1*x1 - 
     &      6D0*Ph0*s1**2*x1 + 5D0*Ph1*s1**2*x1 + 
     &      6D0*Ph0*s1**3*x1 - 3D0*Ph1*s1**3*x1 - 
     &      2D0*Ph0*s2*x1 + Ph1*s2*x1 - 6D0*Ph0*s1*s2*x1 + 
     &      5D0*Ph1*s1*s2*x1 + 8D0*Ph0*s1**2*s2*x1 - 
     &      4D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s1*s2**2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 + 6D0*Ph0*x1**2 - 
     &      4D0*Ph1*x1**2 - 7D0*Ph0*s1*x1**2 + 
     &      4D0*Ph1*s1*x1**2 - 1D0*Ph0*s2*x1**2 + 
     &      4D0*Ph0*x1**3 - 3D0*Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 + Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i00s = (64D0*mb**6*(-2D0*Ph0*s1 + Ph1*s1 + 10D0*Ph0*s1**2 - 
     &      5D0*Ph1*s1**2 - 7D0*Ph0*s1**3 + 3D0*Ph1*s1**3 + 
     &      2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      7D0*Ph0*s1**2*s2 + 3D0*Ph1*s1**2*s2 - 
     &      1D0*Ph1*x1 - 17D0*Ph0*s1*x1 + 9D0*Ph1*s1*x1 + 
     &      24D0*Ph0*s1**2*x1 - 11D0*Ph1*s1**2*x1 - 
     &      7D0*Ph0*s1**3*x1 + 3D0*Ph1*s1**3*x1 + 
     &      2D0*Ph0*s2*x1 + Ph1*s2*x1 + 11D0*Ph0*s1*s2*x1 - 
     &      5D0*Ph1*s1*s2*x1 - 7D0*Ph0*s1**2*s2*x1 + 
     &      3D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s2**2*x1 + 
     &      7D0*Ph0*x1**2 - 4D0*Ph1*x1**2 - 
     &      22D0*Ph0*s1*x1**2 + 11D0*Ph1*s1*x1**2 + 
     &      14D0*Ph0*s1**2*x1**2 - 6D0*Ph1*s1**2*x1**2 - 
     &      4D0*Ph0*s2*x1**2 + 2D0*Ph1*s2*x1**2 + 
     &      9D0*Ph0*s1*s2*x1**2 - 4D0*Ph1*s1*s2*x1**2 + 
     &      5D0*Ph0*x1**3 - 3D0*Ph1*x1**3 - 
     &      7D0*Ph0*s1*x1**3 + 3D0*Ph1*s1*x1**3 - 
     &      2D0*Ph0*s2*x1**3 + Ph1*s2*x1**3))/(-1D0 + s1)
        KD0i11s = (32D0*mb**8*(1D0 + x1)*
     &    (3D0*Ph0*s1 - 2D0*Ph1*s1 + 3D0*Ph0*s1**2 - 
     &      2D0*Ph1*s1**2 - 4D0*Ph0*s1**3 + 2D0*Ph1*s1**3 - 
     &      1D0*Ph0*s1*s2 + Ph1*s1*s2 - 6D0*Ph0*s1**2*s2 + 
     &      3D0*Ph1*s1**2*s2 - 2D0*Ph0*s1*s2**2 + 
     &      Ph1*s1*s2**2 - 4D0*Ph0*x1 + 2D0*Ph1*x1 + 
     &      Ph1*s1*x1 + 8D0*Ph0*s1**2*x1 - 4D0*Ph1*s1**2*x1 + 
     &      3D0*Ph0*s2*x1 - 1D0*Ph1*s2*x1 + 
     &      6D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 + 
     &      Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 - 3D0*Ph0*x1**2 + 
     &      Ph1*x1**2 - 4D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2))/
     &  (-1D0 + s1)
        KD0i22s = (-32D0*mb**8*(-8D0*Ph0*s1**3 + 5D0*Ph1*s1**3 + 
     &      6D0*Ph0*s1**4 - 3D0*Ph1*s1**4 - 
     &      3D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      8D0*Ph0*s1**3*s2 - 4D0*Ph1*s1**3*s2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      3D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 + 
     &      9D0*Ph0*s1**2*x1 - 5D0*Ph1*s1**2*x1 - 
     &      22D0*Ph0*s1**3*x1 + 11D0*Ph1*s1**3*x1 + 
     &      6D0*Ph0*s1**4*x1 - 3D0*Ph1*s1**4*x1 - 
     &      3D0*Ph0*s1*s2*x1 - 13D0*Ph0*s1**2*s2*x1 + 
     &      6D0*Ph1*s1**2*s2*x1 + 8D0*Ph0*s1**3*s2*x1 - 
     &      4D0*Ph1*s1**3*s2*x1 + 2D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      Ph0*x1**2 + Ph1*x1**2 + 3D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 + 17D0*Ph0*s1**2*x1**2 - 
     &      8D0*Ph1*s1**2*x1**2 - 12D0*Ph0*s1**3*x1**2 + 
     &      6D0*Ph1*s1**3*x1**2 - 2D0*Ph0*s2*x1**2 + 
     &      Ph0*s1*s2*x1**2 - 8D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 - 2D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 1D0*Ph1*s1*x1**3 + 
     &      6D0*Ph0*s1**2*x1**3 - 3D0*Ph1*s1**2*x1**3 - 
     &      1D0*Ph0*x1**4 + Ph1*x1**4))/(-1D0 + s1)
        KD0i33s = (32D0*mb**8*(3D0*Ph0*s1**3 - 2D0*Ph1*s1**3 - 
     &      2D0*Ph0*s1**4 + Ph1*s1**4 + 3D0*Ph0*s1**2*s2 - 
     &      2D0*Ph1*s1**2*s2 - 4D0*Ph0*s1**3*s2 + 
     &      2D0*Ph1*s1**3*s2 - 2D0*Ph0*s1**2*s2**2 + 
     &      Ph1*s1**2*s2**2 - 3D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 + 
     &      4D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      5D0*Ph0*s1**3*x1 - 2D0*Ph1*s1**3*x1 - 
     &      2D0*Ph0*s1**4*x1 + Ph1*s1**4*x1 + 
     &      3D0*Ph0*s1*s2*x1 + 3D0*Ph0*s1**2*s2*x1 - 
     &      2D0*Ph1*s1**2*s2*x1 - 4D0*Ph0*s1**3*s2*x1 + 
     &      2D0*Ph1*s1**3*s2*x1 - 2D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 - 
     &      1D0*Ph0*x1**2 - 1D0*Ph1*x1**2 - 
     &      14D0*Ph0*s1*x1**2 + 8D0*Ph1*s1*x1**2 + 
     &      6D0*Ph0*s1**2*x1**2 - 5D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s2*x1**2 + 7D0*Ph0*s1*s2*x1**2 - 
     &      2D0*Ph1*s1*s2*x1**2 + 5D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 - 11D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 + 6D0*Ph0*s1**2*x1**3 - 
     &      3D0*Ph1*s1**2*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      4D0*Ph0*s1*s2*x1**3 - 2D0*Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*x1**4 - 2D0*Ph1*x1**4 - 
     &      4D0*Ph0*s1*x1**4 + 2D0*Ph1*s1*x1**4))/(-1D0 + s1)
        KD0i12s = (-32D0*mb**8*(-11D0*Ph0*s1**2 + 7D0*Ph1*s1**2 + 
     &      3D0*Ph0*s1**3 - 1D0*Ph1*s1**3 + 4D0*Ph0*s1**4 - 
     &      2D0*Ph1*s1**4 - 2D0*Ph0*s1*s2 + Ph1*s1*s2 + 
     &      8D0*Ph0*s1**2*s2 - 4D0*Ph1*s1**2*s2 + 
     &      6D0*Ph0*s1**3*s2 - 3D0*Ph1*s1**3*s2 + 
     &      2D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 + 14D0*Ph0*s1*x1 - 
     &      8D0*Ph1*s1*x1 - 25D0*Ph0*s1**2*x1 + 
     &      12D0*Ph1*s1**2*x1 - 5D0*Ph0*s1**3*x1 + 
     &      3D0*Ph1*s1**3*x1 + 4D0*Ph0*s1**4*x1 - 
     &      2D0*Ph1*s1**4*x1 - 2D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      19D0*Ph0*s1*s2*x1 + 4D0*Ph1*s1*s2*x1 + 
     &      5D0*Ph0*s1**2*s2*x1 + 6D0*Ph0*s1**3*s2*x1 - 
     &      3D0*Ph1*s1**3*s2*x1 + 7D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      6D0*Ph0*x1**2 + 22D0*Ph0*s1*x1**2 - 
     &      13D0*Ph1*s1*x1**2 - 8D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph1*s1**2*x1**2 - 8D0*Ph0*s1**3*x1**2 + 
     &      4D0*Ph1*s1**3*x1**2 - 7D0*Ph0*s2*x1**2 + 
     &      2D0*Ph1*s2*x1**2 - 12D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 - 7D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 + Ph0*x1**3 + 2D0*Ph1*x1**3 + 
     &      10D0*Ph0*s1*x1**3 - 5D0*Ph1*s1*x1**3 + 
     &      4D0*Ph0*s1**2*x1**3 - 2D0*Ph1*s1**2*x1**3 - 
     &      1D0*Ph0*s2*x1**3 + Ph1*s2*x1**3 + 
     &      Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 - 
     &      1D0*Ph0*x1**4 + Ph1*x1**4))/(-1D0 + s1)
        KD0i13s = (32D0*mb**8*(6D0*Ph0*s1**2 - 4D0*Ph1*s1**2 + 
     &      Ph0*s1**3 - 1D0*Ph1*s1**3 - 4D0*Ph0*s1**4 + 
     &      2D0*Ph1*s1**4 + 2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 - 8D0*Ph0*s1**3*s2 + 
     &      4D0*Ph1*s1**3*s2 - 2D0*Ph0*s1*s2**2 + 
     &      Ph1*s1*s2**2 - 4D0*Ph0*s1**2*s2**2 + 
     &      2D0*Ph1*s1**2*s2**2 - 2D0*Ph0*x1 + Ph1*x1 - 
     &      4D0*Ph0*s1*x1 + 3D0*Ph1*s1*x1 + 
     &      10D0*Ph0*s1**2*x1 - 4D0*Ph1*s1**2*x1 + 
     &      9D0*Ph0*s1**3*x1 - 5D0*Ph1*s1**3*x1 - 
     &      4D0*Ph0*s1**4*x1 + 2D0*Ph1*s1**4*x1 + 
     &      2D0*Ph0*s2*x1 - 1D0*Ph1*s2*x1 + 
     &      5D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      6D0*Ph0*s1**2*s2*x1 - 6D0*Ph1*s1**2*s2*x1 - 
     &      8D0*Ph0*s1**3*s2*x1 + 4D0*Ph1*s1**3*s2*x1 - 
     &      3D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 - 
     &      4D0*Ph0*s1**2*s2**2*x1 + 2D0*Ph1*s1**2*s2**2*x1 - 
     &      11D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      6D0*Ph0*s1*x1**2 + 4D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 + 
     &      8D0*Ph0*s1**3*x1**2 - 4D0*Ph1*s1**3*x1**2 + 
     &      14D0*Ph0*s2*x1**2 - 4D0*Ph1*s2*x1**2 + 
     &      5D0*Ph1*s1*s2*x1**2 + 11D0*Ph0*s1**2*s2*x1**2 - 
     &      6D0*Ph1*s1**2*s2*x1**2 - 2D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph0*s1*s2**2*x1**2 - 2D0*Ph1*s1*s2**2*x1**2 - 
     &      6D0*Ph0*x1**3 + Ph1*x1**3 - 2D0*Ph0*s1*x1**3 + 
     &      Ph1*s1*x1**3 - 4D0*Ph0*s1**2*x1**3 + 
     &      2D0*Ph1*s1**2*x1**3 + 4D0*Ph0*s2*x1**3 - 
     &      3D0*Ph1*s2*x1**3 - 3D0*Ph0*s1*s2*x1**3 + 
     &      2D0*Ph1*s1*s2*x1**3 - 1D0*Ph0*x1**4))/(-1D0 + s1)
        KD0i23s = (32D0*mb**8*(11D0*Ph0*s1**3 - 7D0*Ph1*s1**3 - 
     &      8D0*Ph0*s1**4 + 4D0*Ph1*s1**4 + 
     &      6D0*Ph0*s1**2*s2 - 4D0*Ph1*s1**2*s2 - 
     &      12D0*Ph0*s1**3*s2 + 6D0*Ph1*s1**3*s2 - 
     &      4D0*Ph0*s1**2*s2**2 + 2D0*Ph1*s1**2*s2**2 - 
     &      6D0*Ph0*s1*x1 + 4D0*Ph1*s1*x1 - 
     &      5D0*Ph0*s1**2*x1 + 3D0*Ph1*s1**2*x1 + 
     &      27D0*Ph0*s1**3*x1 - 13D0*Ph1*s1**3*x1 - 
     &      8D0*Ph0*s1**4*x1 + 4D0*Ph1*s1**4*x1 + 
     &      6D0*Ph0*s1*s2*x1 + 16D0*Ph0*s1**2*s2*x1 - 
     &      8D0*Ph1*s1**2*s2*x1 - 12D0*Ph0*s1**3*s2*x1 + 
     &      6D0*Ph1*s1**3*s2*x1 - 4D0*Ph0*s1*s2**2*x1 - 
     &      4D0*Ph0*s1**2*s2**2*x1 + 2D0*Ph1*s1**2*s2**2*x1 - 
     &      2D0*Ph0*x1**2 - 2D0*Ph1*x1**2 - 
     &      17D0*Ph0*s1*x1**2 + 11D0*Ph1*s1*x1**2 - 
     &      11D0*Ph0*s1**2*x1**2 + 3D0*Ph1*s1**2*x1**2 + 
     &      12D0*Ph0*s1**3*x1**2 - 6D0*Ph1*s1**3*x1**2 + 
     &      4D0*Ph0*s2*x1**2 + 6D0*Ph0*s1*s2*x1**2 - 
     &      2D0*Ph1*s1*s2*x1**2 + 8D0*Ph0*s1**2*s2*x1**2 - 
     &      4D0*Ph1*s1**2*s2*x1**2 + 7D0*Ph0*x1**3 - 
     &      5D0*Ph1*x1**3 - 11D0*Ph0*s1*x1**3 + 
     &      9D0*Ph1*s1*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      4D0*Ph0*s1*s2*x1**3 - 2D0*Ph1*s1*s2*x1**3 + 
     &      3D0*Ph0*x1**4 - 3D0*Ph1*x1**4 - 
     &      4D0*Ph0*s1*x1**4 + 2D0*Ph1*s1*x1**4))/(-1D0 + s1)
        KD0i001s = (64D0*mb**6*(7D0*Ph0*s1 - 3D0*Ph1*s1 - 
     &      7D0*Ph0*s1**2 + 3D0*Ph1*s1**2 - 7D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 - 9D0*Ph0*x1 + 3D0*Ph1*x1 + 
     &      21D0*Ph0*s1*x1 - 9D0*Ph1*s1*x1 - 
     &      7D0*Ph0*s1**2*x1 + 3D0*Ph1*s1**2*x1 + 
     &      11D0*Ph0*s2*x1 - 3D0*Ph1*s2*x1 - 
     &      7D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s2**2*x1 - 14D0*Ph0*x1**2 + 
     &      6D0*Ph1*x1**2 + 14D0*Ph0*s1*x1**2 - 
     &      6D0*Ph1*s1*x1**2 + 7D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 - 7D0*Ph0*x1**3 + 3D0*Ph1*x1**3))
     &   /(-1D0 + s1)
        KD0i002s = (64D0*mb**6*(s1 - 1D0*x1)*
     &    (7D0*Ph0*s1 - 3D0*Ph1*s1 - 7D0*Ph0*s1**2 + 
     &      3D0*Ph1*s1**2 - 7D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 - 
     &      2D0*Ph0*x1 + 14D0*Ph0*s1*x1 - 6D0*Ph1*s1*x1 - 
     &      7D0*Ph0*s1**2*x1 + 3D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s2*x1 - 7D0*Ph0*s1*s2*x1 + 
     &      3D0*Ph1*s1*s2*x1 + 7D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2))/(-1D0 + s1)
        KD0i003s = (64D0*mb**6*(s1 - 1D0*x1)*
     &    (7D0*Ph0*s1 - 3D0*Ph1*s1 - 7D0*Ph0*s1**2 + 
     &      3D0*Ph1*s1**2 - 7D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 - 
     &      2D0*Ph0*x1 + 14D0*Ph0*s1*x1 - 6D0*Ph1*s1*x1 - 
     &      7D0*Ph0*s1**2*x1 + 3D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s2*x1 - 7D0*Ph0*s1*s2*x1 + 
     &      3D0*Ph1*s1*s2*x1 + 7D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2))/(-1D0 + s1)
        KD0i111s = (32D0*mb**8*(2D0*Ph0*s1 - 1D0*Ph1*s1 - 
     &      2D0*Ph0*s1**2 + Ph1*s1**2 - 2D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + Ph1*x1 + 6D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 - 2D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 
     &      2D0*Ph0*s2*x1 - 1D0*Ph1*s2*x1 - 
     &      2D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 4D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + 4D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 + 2D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 2D0*Ph0*x1**3 + Ph1*x1**3))/
     &  (-1D0 + s1)
        KD0i222s = (32D0*mb**8*(s1 - 1D0*x1)*
     &    (2D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 2D0*Ph0*s1**3 + 
     &      Ph1*s1**3 - 2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 
     &      6D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 - 
     &      2D0*Ph0*s1**3*x1 + Ph1*s1**3*x1 + 
     &      2D0*Ph0*s1*s2*x1 - 2D0*Ph0*s1**2*s2*x1 + 
     &      Ph1*s1**2*s2*x1 - 2D0*Ph0*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + 2D0*Ph0*s1**2*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2))/(-1D0 + s1)
        KD0i333s = (32D0*mb**8*(s1 - 1D0*x1)*x1*
     &    (2D0*Ph0*s1 - 1D0*Ph1*s1 + Ph1*s1**2 + Ph1*s1*s2 - 
     &      2D0*Ph0*x1 + 2D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 
     &      2D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2))/(-1D0 + s1)
        KD0i112s = (32D0*mb**8*(s1 - 1D0*x1)*
     &    (2D0*Ph0 - 1D0*Ph1 + 2D0*Ph0*s1 - 1D0*Ph1*s1 - 
     &      4D0*Ph0*s1**2 + 2D0*Ph1*s1**2 - 2D0*Ph0*s2 + 
     &      Ph1*s2 - 4D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + 
     &      10D0*Ph0*x1 - 2D0*Ph1*x1 + 6D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 - 8D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      4D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*x1**2 - 1D0*Ph1*x1**2 + 
     &      4D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2))/(-1D0 + s1)
        KD0i113s = (32D0*mb**8*(s1 - 1D0*x1)*
     &    (4D0*Ph0*s1 - 2D0*Ph1*s1 - 4D0*Ph0*s1**2 + 
     &      2D0*Ph1*s1**2 + 2D0*Ph0*s2 - 1D0*Ph1*s2 - 
     &      6D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 - 2D0*Ph0*s2**2 + 
     &      Ph1*s2**2 + 6D0*Ph0*x1 + 8D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 - 2D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 6D0*Ph0*s1*s2*x1 + 
     &      3D0*Ph1*s1*s2*x1 - 2D0*Ph0*s2**2*x1 + 
     &      Ph1*s2**2*x1 + 4D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 + 2D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2))/(-1D0 + s1)
        KD0i122s = (32D0*mb**8*(4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      2D0*Ph0*s1**3 + Ph1*s1**3 - 2D0*Ph0*s1**4 + 
     &      Ph1*s1**4 - 4D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 - 4D0*Ph0*s1*x1 + 
     &      2D0*Ph1*s1*x1 + 16D0*Ph0*s1**2*x1 - 
     &      5D0*Ph1*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 
     &      1D0*Ph1*s1**3*x1 - 2D0*Ph0*s1**4*x1 + 
     &      Ph1*s1**4*x1 + 6D0*Ph0*s1*s2*x1 - 
     &      2D0*Ph1*s1*s2*x1 - 4D0*Ph0*s1**2*s2*x1 + 
     &      Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 2D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph0*x1**2 - 18D0*Ph0*s1*x1**2 + 
     &      4D0*Ph1*s1*x1**2 + 4D0*Ph0*s1**2*x1**2 - 
     &      2D0*Ph1*s1**2*x1**2 + 4D0*Ph0*s1**3*x1**2 - 
     &      2D0*Ph1*s1**3*x1**2 + 2D0*Ph0*s2*x1**2 + 
     &      6D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 + 
     &      4D0*Ph0*x1**3 - 4D0*Ph0*s1*x1**3 + 
     &      2D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      Ph1*s1**2*x1**3))/(-1D0 + s1)
        KD0i223s = (32D0*mb**8*(s1 - 1D0*x1)*
     &    (4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 4D0*Ph0*s1**3 + 
     &      2D0*Ph1*s1**3 - 4D0*Ph0*s1**2*s2 + 
     &      2D0*Ph1*s1**2*s2 + 2D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 + 12D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 - 4D0*Ph0*s1**3*x1 + 
     &      2D0*Ph1*s1**3*x1 + 4D0*Ph0*s1*s2*x1 + 
     &      Ph1*s1*s2*x1 - 4D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 - 6D0*Ph0*x1**2 - 
     &      2D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i133s = (32D0*mb**8*(2D0*Ph0*s1**3 - 1D0*Ph1*s1**3 - 
     &      2D0*Ph0*s1**4 + Ph1*s1**4 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 - 4D0*Ph0*s1**3*s2 + 
     &      2D0*Ph1*s1**3*s2 - 2D0*Ph0*s1**2*s2**2 + 
     &      Ph1*s1**2*s2**2 + 2D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1 + 
     &      6D0*Ph0*s1**3*x1 - 3D0*Ph1*s1**3*x1 - 
     &      2D0*Ph0*s1**4*x1 + Ph1*s1**4*x1 - 
     &      2D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 + 
     &      6D0*Ph0*s1**2*s2*x1 - 4D0*Ph1*s1**2*s2*x1 - 
     &      4D0*Ph0*s1**3*s2*x1 + 2D0*Ph1*s1**3*s2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 - 2D0*Ph0*s1**2*s2**2*x1 + 
     &      Ph1*s1**2*s2**2*x1 - 4D0*Ph0*x1**2 + Ph1*x1**2 - 
     &      4D0*Ph0*s1*x1**2 - 3D0*Ph1*s1*x1**2 - 
     &      6D0*Ph0*s1**2*x1**2 + 3D0*Ph1*s1**2*x1**2 + 
     &      4D0*Ph0*s1**3*x1**2 - 2D0*Ph1*s1**3*x1**2 + 
     &      4D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      4D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 + 
     &      6D0*Ph0*s1**2*s2*x1**2 - 3D0*Ph1*s1**2*s2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 + 
     &      2D0*Ph1*x1**3 + 4D0*Ph0*s1*x1**3 - 
     &      2D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      Ph1*s1**2*x1**3 + 2D0*Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 - 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 - 2D0*Ph0*x1**4 + Ph1*x1**4))/
     &  (-1D0 + s1)
        KD0i233s = (32D0*mb**8*(s1 - 1D0*x1)*
     &    (2D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 2D0*Ph0*s1**3 + 
     &      Ph1*s1**3 - 2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 
     &      4D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 + 
     &      6D0*Ph0*s1**2*x1 - 2D0*Ph0*s1**3*x1 + 
     &      Ph1*s1**3*x1 + 2D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 - 2D0*Ph0*s1**2*s2*x1 + 
     &      Ph1*s1**2*s2*x1 - 6D0*Ph0*x1**2 + 
     &      2D0*Ph0*s1*x1**2 - 4D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2 - 
     &      4D0*Ph0*s1*s2*x1**2 + 2D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3))/(-1D0 + s1)
        KD0i123s = (32D0*mb**8*(4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      4D0*Ph0*s1**4 + 2D0*Ph1*s1**4 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      6D0*Ph0*s1**3*s2 + 3D0*Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1**2*s2**2 + Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*s1*x1 + Ph1*s1*x1 + 18D0*Ph0*s1**2*x1 - 
     &      3D0*Ph1*s1**2*x1 + 8D0*Ph0*s1**3*x1 - 
     &      4D0*Ph1*s1**3*x1 - 4D0*Ph0*s1**4*x1 + 
     &      2D0*Ph1*s1**4*x1 + 4D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 3D0*Ph1*s1**2*s2*x1 - 
     &      6D0*Ph0*s1**3*s2*x1 + 3D0*Ph1*s1**3*s2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 - 
     &      6D0*Ph0*x1**2 + Ph1*x1**2 - 22D0*Ph0*s1*x1**2 + 
     &      Ph1*s1*x1**2 - 2D0*Ph0*s1**2*x1**2 + 
     &      Ph1*s1**2*x1**2 + 8D0*Ph0*s1**3*x1**2 - 
     &      4D0*Ph1*s1**3*x1**2 + 6D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 + 2D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 + 8D0*Ph0*s1**2*s2*x1**2 - 
     &      4D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s1*s2**2*x1**2 - 
     &      1D0*Ph1*s1*s2**2*x1**2 + 4D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 4D0*Ph0*s1**2*x1**3 + 
     &      2D0*Ph1*s1**2*x1**3 + 2D0*Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 - 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 - 2D0*Ph0*x1**4 + Ph1*x1**4))/
     &  (-1D0 + s1)

      virt08sing=kD0i0*D0idd0s+
     .           kD0i1*D0idd1s+
     .           kD0i2*D0idd2s+
     .           kD0i3*D0idd3s+
     .           kD0i00*D0idd00s+
     .           kD0i11*D0idd11s+
     .           kD0i22*D0idd22s+
     .           kD0i33*D0idd33s+
     .           kD0i12*D0idd12s+
     .           kD0i13*D0idd13s+
     .           kD0i23*D0idd23s+
     .           kD0i001*D0idd001s+
     .           kD0i002*D0idd002s+
     .           kD0i003*D0idd003s+
     .           kD0i111*D0idd111s+
     .           kD0i222*D0idd222s+
     .           kD0i333*D0idd333s+
     .           kD0i112*D0idd112s+
     .           kD0i113*D0idd113s+
     .           kD0i223*D0idd223s+
     .           kD0i122*D0idd122s+
     .           kD0i133*D0idd133s+
     .           kD0i233*D0idd233s+
     .           kD0i123*D0idd123s

      virt08fini=kD0i0s*D0idd0s+kD0i0*D0idd0+
     .           kD0i1s*D0idd1s+kD0i1*D0idd1+
     .           kD0i2s*D0idd2s+kD0i2*D0idd2+
     .           kD0i3s*D0idd3s+kD0i3*D0idd3+
     .           kD0i00s*D0idd00s+kD0i00*D0idd00+
     .           kD0i11s*D0idd11s+kD0i11*D0idd11+
     .           kD0i22s*D0idd22s+kD0i22*D0idd22+
     .           kD0i33s*D0idd33s+kD0i33*D0idd33+
     .           kD0i12s*D0idd12s+kD0i12*D0idd12+
     .           kD0i13s*D0idd13s+kD0i13*D0idd13+
     .           kD0i23s*D0idd23s+kD0i23*D0idd23+
     .           kD0i001s*D0idd001s+kD0i001*D0idd001+
     .           kD0i002s*D0idd002s+kD0i002*D0idd002+
     .           kD0i003s*D0idd003s+kD0i003*D0idd003+
     .           kD0i111s*D0idd111s+kD0i111*D0idd111+
     .           kD0i222s*D0idd222s+kD0i222*D0idd222+
     .           kD0i333s*D0idd333s+kD0i333*D0idd333+
     .           kD0i112s*D0idd112s+kD0i112*D0idd112+
     .           kD0i113s*D0idd113s+kD0i113*D0idd113+
     .           kD0i223s*D0idd223s+kD0i223*D0idd223+
     .           kD0i122s*D0idd122s+kD0i122*D0idd122+
     .           kD0i133s*D0idd133s+kD0i133*D0idd133+
     .           kD0i233s*D0idd233s+kD0i233*D0idd233+
     .           kD0i123s*D0idd123s+kD0i123*D0idd123

      virt08sing=virt08sing*128*pi**3/mb**6
      virt08fini=virt08fini*128*pi**3/mb**6

      return
      end

      subroutine virtual09(s1,s2,mb,ms,mu,virt09sing,virt09fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2*x1
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (8D0*mb**6*Ph0*(-2D0*s1**2*s2 + 2D0*s1**2*s2**2 + 
     &      6D0*s1*x1 - 6D0*s1**2*x1 + 2D0*s1**3*x1 - 
     &      9D0*s1*s2*x1 + 8D0*s1**2*s2*x1 + s1*s2**2*x1 + 
     &      2D0*s1**2*s2**2*x1 + 2D0*x1**2 - 3D0*s1*x1**2 - 
     &      2D0*s1**2*x1**2 + 2D0*s1**3*x1**2 - 
     &      1D0*s2*x1**2 - 12D0*s1*s2*x1**2 + 
     &      8D0*s1**2*s2*x1**2 + s2**2*x1**2 + 
     &      s1*s2**2*x1**2 + 21D0*x1**3 - 21D0*s1*x1**3 + 
     &      2D0*s1**2*x1**3 - 12D0*s2*x1**3 + 
     &      5D0*s1*s2*x1**3 + s2**2*x1**3 + 9D0*x1**4 - 
     &      4D0*s1*x1**4 - 1D0*s2*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i1 = (16D0*mb**6*Ph0*(-2D0*s1**2*s2 + 2D0*s1**2*s2**2 + 
     &      4D0*s1*x1 - 2D0*s1**2*x1 - 5D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + 2D0*s1**2*s2**2*x1 + 2D0*x1**2 - 
     &      3D0*s1*x1**2 + 3D0*s1**2*x1**2 - 3D0*s2*x1**2 - 
     &      2D0*s1*s2*x1**2 + s1**2*s2*x1**2 + 
     &      2D0*s2**2*x1**2 + 13D0*x1**3 - 14D0*s1*x1**3 + 
     &      3D0*s1**2*x1**3 - 11D0*s2*x1**3 + 
     &      7D0*s1*s2*x1**3 + 2D0*s2**2*x1**3 + 5D0*x1**4 - 
     &      3D0*s1*x1**4 - 2D0*s2*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i2 = (16D0*mb**6*Ph0*(-1D0*s1**2*s2 + s1**2*s2**2 + 
     &      2D0*s1*x1 - 1D0*s1**2*x1 - 3D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + s1**2*s2**2*x1 + 4D0*x1**2 - 
     &      7D0*s1*x1**2 + 4D0*s1**2*x1**2 - 6D0*s2*x1**2 + 
     &      2D0*s1*s2*x1**2 + 3D0*s2**2*x1**2 + 16D0*x1**3 - 
     &      16D0*s1*x1**3 + 3D0*s1**2*x1**3 - 15D0*s2*x1**3 + 
     &      9D0*s1*s2*x1**3 + 3D0*s2**2*x1**3 + 6D0*x1**4 - 
     &      3D0*s1*x1**4 - 3D0*s2*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i00 = (-16D0*mb**4*Ph0*
     &    (s1**2*s2 + s1*s2**2 - 4D0*x1 + 6D0*s1*x1 - 
     &      3D0*s1**2*x1 + 6D0*s2*x1 - 6D0*s1*s2*x1 + 
     &      s1**2*s2*x1 - 3D0*s2**2*x1 + s1*s2**2*x1 - 
     &      12D0*x1**2 + 13D0*s1*x1**2 - 3D0*s1**2*x1**2 + 
     &      13D0*s2*x1**2 - 10D0*s1*s2*x1**2 - 
     &      3D0*s2**2*x1**2 - 4D0*x1**3 + 3D0*s1*x1**3 + 
     &      3D0*s2*x1**3))/((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i11 = (-8D0*mb**6*Ph0*(2D0*s1**2*s2 - 2D0*s1**2*s2**2 - 
     &      2D0*s1*x1 - 2D0*s1**2*x1 + 2D0*s1**3*x1 + 
     &      s1*s2*x1 + 5D0*s1**2*s2*x1 - 2D0*s1**2*s2**2*x1 + 
     &      2D0*x1**2 - 3D0*s1*x1**2 - 5D0*s1**2*x1**2 + 
     &      2D0*s1**3*x1**2 - 1D0*s2*x1**2 - 
     &      2D0*s1*s2*x1**2 + 5D0*s1**2*s2*x1**2 + 
     &      7D0*x1**3 - 6D0*s1*x1**3 - 1D0*s1**2*x1**3 - 
     &      3D0*s2*x1**3 + s1*s2*x1**3 + 3D0*x1**4 - 
     &      1D0*s1*x1**4))/((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i22 = (8D0*mb**6*Ph0*x1*
     &    (2D0*s1 - 4D0*s1**2 + 2D0*s1**3 - 3D0*s1*s2 + 
     &      5D0*s1**2*s2 - 2D0*x1 + 5D0*s1*x1 - 
     &      7D0*s1**2*x1 + 2D0*s1**3*x1 + 5D0*s2*x1 - 
     &      10D0*s1*s2*x1 + 7D0*s1**2*s2*x1 - 2D0*s2**2*x1 + 
     &      x1**2 - 2D0*s1*x1**2 - 1D0*s1**2*x1**2 + 
     &      5D0*s2*x1**2 - 3D0*s1*s2*x1**2 - 
     &      2D0*s2**2*x1**2 + x1**3 - 1D0*s1*x1**3 + 
     &      2D0*s2*x1**3))/((s1 - 1D0*x1)*(-1D0*s2 + x1))
        KC0i12 = (-16D0*mb**6*Ph0*
     &    (s1**2*s2 - 1D0*s1**2*s2**2 - 3D0*s1**2*x1 + 
     &      2D0*s1**3*x1 - 1D0*s1*s2*x1 + 5D0*s1**2*s2*x1 - 
     &      1D0*s1**2*s2**2*x1 + s1*x1**2 - 6D0*s1**2*x1**2 + 
     &      2D0*s1**3*x1**2 + 2D0*s2*x1**2 - 
     &      6D0*s1*s2*x1**2 + 6D0*s1**2*s2*x1**2 - 
     &      1D0*s2**2*x1**2 + 4D0*x1**3 - 4D0*s1*x1**3 - 
     &      1D0*s1**2*x1**3 + s2*x1**3 - 1D0*s1*s2*x1**3 - 
     &      1D0*s2**2*x1**3 + 2D0*x1**4 - 1D0*s1*x1**4 + 
     &      s2*x1**4))/((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i0s = (-8D0*mb**6*(-2D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*s1*x1 - 6D0*Ph1*s1*x1 + 
     &      10D0*Ph0*s1**2*x1 + 6D0*Ph1*s1**2*x1 - 
     &      6D0*Ph0*s1**3*x1 - 2D0*Ph1*s1**3*x1 + 
     &      16D0*Ph0*s1*s2*x1 + 9D0*Ph1*s1*s2*x1 - 
     &      18D0*Ph0*s1**2*s2*x1 - 8D0*Ph1*s1**2*s2*x1 - 
     &      18D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 2D0*Ph1*s1**2*s2**2*x1 - 
     &      6D0*Ph0*x1**2 - 2D0*Ph1*x1**2 - 
     &      10D0*Ph0*s1*x1**2 + 3D0*Ph1*s1*x1**2 + 
     &      14D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 2D0*Ph1*s1**3*x1**2 + 
     &      10D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 + 
     &      20D0*Ph0*s1*s2*x1**2 + 12D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*s1**2*s2*x1**2 - 8D0*Ph1*s1**2*s2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 - 
     &      1D0*Ph1*s1*s2**2*x1**2 - 21D0*Ph1*x1**3 - 
     &      18D0*Ph0*s1*x1**3 + 21D0*Ph1*s1*x1**3 - 
     &      2D0*Ph1*s1**2*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      12D0*Ph1*s2*x1**3 + 4D0*Ph0*s1*s2*x1**3 - 
     &      5D0*Ph1*s1*s2*x1**3 - 1D0*Ph1*s2**2*x1**3 + 
     &      2D0*Ph0*x1**4 - 9D0*Ph1*x1**4 - 
     &      2D0*Ph0*s1*x1**4 + 4D0*Ph1*s1*x1**4 + Ph1*s2*x1**4
     &      ))/((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i1s = (8D0*mb**6*(6D0*Ph0*s1**2*s2 - 4D0*Ph1*s1**2*s2 - 
     &      6D0*Ph0*s1**2*s2**2 + 4D0*Ph1*s1**2*s2**2 + 
     &      6D0*Ph0*s1*x1 + 8D0*Ph1*s1*x1 - 
     &      30D0*Ph0*s1**2*x1 - 4D0*Ph1*s1**2*x1 + 
     &      18D0*Ph0*s1**3*x1 - 23D0*Ph0*s1*s2*x1 - 
     &      10D0*Ph1*s1*s2*x1 + 42D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 21D0*Ph0*s1*s2**2*x1 - 
     &      6D0*Ph0*s1**2*s2**2*x1 + 4D0*Ph1*s1**2*s2**2*x1 + 
     &      6D0*Ph0*x1**2 + 4D0*Ph1*x1**2 + 
     &      11D0*Ph0*s1*x1**2 - 6D0*Ph1*s1*x1**2 - 
     &      32D0*Ph0*s1**2*x1**2 + 6D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 15D0*Ph0*s2*x1**2 - 
     &      6D0*Ph1*s2*x1**2 - 24D0*Ph0*s1*s2*x1**2 - 
     &      4D0*Ph1*s1*s2*x1**2 + 6D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 + 5D0*Ph0*s2**2*x1**2 + 
     &      4D0*Ph1*s2**2*x1**2 + 5D0*Ph0*s1*s2**2*x1**2 + 
     &      15D0*Ph0*x1**3 + 26D0*Ph1*x1**3 + 
     &      11D0*Ph0*s1*x1**3 - 28D0*Ph1*s1*x1**3 - 
     &      8D0*Ph0*s1**2*x1**3 + 6D0*Ph1*s1**2*x1**3 - 
     &      10D0*Ph0*s2*x1**3 - 22D0*Ph1*s2*x1**3 - 
     &      17D0*Ph0*s1*s2*x1**3 + 14D0*Ph1*s1*s2*x1**3 - 
     &      3D0*Ph0*s2**2*x1**3 + 4D0*Ph1*s2**2*x1**3 + 
     &      11D0*Ph0*x1**4 + 10D0*Ph1*x1**4 + 
     &      6D0*Ph0*s1*x1**4 - 6D0*Ph1*s1*x1**4 + 
     &      3D0*Ph0*s2*x1**4 - 4D0*Ph1*s2*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i2s = (8D0*mb**6*(2D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**2*s2**2 + 2D0*Ph1*s1**2*s2**2 + 
     &      6D0*Ph0*s1*x1 + 4D0*Ph1*s1*x1 - 
     &      18D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      10D0*Ph0*s1**3*x1 - 15D0*Ph0*s1*s2*x1 - 
     &      6D0*Ph1*s1*s2*x1 + 26D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 13D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + 2D0*Ph1*s1**2*s2**2*x1 + 
     &      6D0*Ph0*x1**2 + 8D0*Ph1*x1**2 - 
     &      5D0*Ph0*s1*x1**2 - 14D0*Ph1*s1*x1**2 - 
     &      12D0*Ph0*s1**2*x1**2 + 8D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 19D0*Ph0*s2*x1**2 - 
     &      12D0*Ph1*s2*x1**2 - 8D0*Ph0*s1*s2*x1**2 + 
     &      4D0*Ph1*s1*s2*x1**2 + 10D0*Ph0*s1**2*s2*x1**2 + 
     &      9D0*Ph0*s2**2*x1**2 + 6D0*Ph1*s2**2*x1**2 + 
     &      5D0*Ph0*s1*s2**2*x1**2 + 19D0*Ph0*x1**3 + 
     &      32D0*Ph1*x1**3 - 5D0*Ph0*s1*x1**3 - 
     &      32D0*Ph1*s1*x1**3 - 8D0*Ph0*s1**2*x1**3 + 
     &      6D0*Ph1*s1**2*x1**3 - 10D0*Ph0*s2*x1**3 - 
     &      30D0*Ph1*s2*x1**3 - 25D0*Ph0*s1*s2*x1**3 + 
     &      18D0*Ph1*s1*s2*x1**3 - 7D0*Ph0*s2**2*x1**3 + 
     &      6D0*Ph1*s2**2*x1**3 + 15D0*Ph0*x1**4 + 
     &      12D0*Ph1*x1**4 + 6D0*Ph0*s1*x1**4 - 
     &      6D0*Ph1*s1*x1**4 + 7D0*Ph0*s2*x1**4 - 
     &      6D0*Ph1*s2*x1**4))/((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i00s = (16D0*mb**4*(4D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      4D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 - 
     &      4D0*Ph0*x1 + 4D0*Ph1*x1 - 6D0*Ph1*s1*x1 + 
     &      3D0*Ph1*s1**2*x1 - 6D0*Ph1*s2*x1 - 
     &      4D0*Ph0*s1*s2*x1 + 6D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      3D0*Ph1*s2**2*x1 + 4D0*Ph0*s1*s2**2*x1 - 
     &      1D0*Ph1*s1*s2**2*x1 - 12D0*Ph0*x1**2 + 
     &      12D0*Ph1*x1**2 + 16D0*Ph0*s1*x1**2 - 
     &      13D0*Ph1*s1*x1**2 - 8D0*Ph0*s1**2*x1**2 + 
     &      3D0*Ph1*s1**2*x1**2 + 16D0*Ph0*s2*x1**2 - 
     &      13D0*Ph1*s2*x1**2 - 28D0*Ph0*s1*s2*x1**2 + 
     &      10D0*Ph1*s1*s2*x1**2 - 8D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph1*s2**2*x1**2 + 4D0*Ph1*x1**3 + 
     &      8D0*Ph0*s1*x1**3 - 3D0*Ph1*s1*x1**3 + 
     &      8D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i11s = (8D0*mb**6*(4D0*Ph0*s1**2*s2 - 2D0*Ph1*s1**2*s2 - 
     &      4D0*Ph0*s1**2*s2**2 + 2D0*Ph1*s1**2*s2**2 + 
     &      4D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 - 
     &      20D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1 + 
     &      12D0*Ph0*s1**3*x1 - 2D0*Ph1*s1**3*x1 - 
     &      5D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      17D0*Ph0*s1**2*s2*x1 - 5D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 - 4D0*Ph0*s1**2*s2**2*x1 + 
     &      2D0*Ph1*s1**2*s2**2*x1 - 4D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + 17D0*Ph0*s1*x1**2 + 
     &      3D0*Ph1*s1*x1**2 - 25D0*Ph0*s1**2*x1**2 + 
     &      5D0*Ph1*s1**2*x1**2 + 4D0*Ph0*s1**3*x1**2 - 
     &      2D0*Ph1*s1**3*x1**2 + 7D0*Ph0*s2*x1**2 + 
     &      Ph1*s2*x1**2 - 6D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 + 7D0*Ph0*s1**2*s2*x1**2 - 
     &      5D0*Ph1*s1**2*s2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph0*x1**3 - 7D0*Ph1*x1**3 + 6D0*Ph1*s1*x1**3 - 
     &      3D0*Ph0*s1**2*x1**3 + Ph1*s1**2*x1**3 - 
     &      3D0*Ph0*s2*x1**3 + 3D0*Ph1*s2*x1**3 + 
     &      3D0*Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 + 
     &      3D0*Ph0*x1**4 - 3D0*Ph1*x1**4 - 
     &      1D0*Ph0*s1*x1**4 + Ph1*s1*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i22s = (-8D0*mb**6*x1*(4D0*Ph0*s1 - 2D0*Ph1*s1 - 
     &      8D0*Ph0*s1**2 + 4D0*Ph1*s1**2 + 4D0*Ph0*s1**3 - 
     &      2D0*Ph1*s1**3 + 3D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 + 
     &      Ph0*s1**2*s2 - 5D0*Ph1*s1**2*s2 - 
     &      10D0*Ph0*s1*s2**2 - 4D0*Ph0*x1 + 2D0*Ph1*x1 + 
     &      Ph0*s1*x1 - 5D0*Ph1*s1*x1 - 5D0*Ph0*s1**2*x1 + 
     &      7D0*Ph1*s1**2*x1 + 4D0*Ph0*s1**3*x1 - 
     &      2D0*Ph1*s1**3*x1 + 3D0*Ph0*s2*x1 - 
     &      5D0*Ph1*s2*x1 + 10D0*Ph0*s1*s2*x1 + 
     &      10D0*Ph1*s1*s2*x1 + 11D0*Ph0*s1**2*s2*x1 - 
     &      7D0*Ph1*s1**2*s2*x1 + 4D0*Ph0*s2**2*x1 + 
     &      2D0*Ph1*s2**2*x1 - 2D0*Ph0*s1*s2**2*x1 + 
     &      5D0*Ph0*x1**2 - 1D0*Ph1*x1**2 - 
     &      16D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 - 
     &      3D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2 - 
     &      3D0*Ph0*s2*x1**2 - 5D0*Ph1*s2*x1**2 - 
     &      5D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 - 
     &      4D0*Ph0*s2**2*x1**2 + 2D0*Ph1*s2**2*x1**2 + 
     &      7D0*Ph0*x1**3 - 1D0*Ph1*x1**3 - 
     &      1D0*Ph0*s1*x1**3 + Ph1*s1*x1**3 + 
     &      4D0*Ph0*s2*x1**3 - 2D0*Ph1*s2*x1**3))/
     &  ((s1 - 1D0*x1)*(-1D0*s2 + x1))
        KC0i12s = (16D0*mb**6*(2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**2*s2**2 + Ph1*s1**2*s2**2 + 
     &      4D0*Ph0*s1*x1 - 14D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 + 8D0*Ph0*s1**3*x1 - 
     &      2D0*Ph1*s1**3*x1 - 1D0*Ph0*s1*s2*x1 + 
     &      Ph1*s1*s2*x1 + 9D0*Ph0*s1**2*s2*x1 - 
     &      5D0*Ph1*s1**2*s2*x1 - 6D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 - 
     &      4D0*Ph0*x1**2 + 9D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2 - 15D0*Ph0*s1**2*x1**2 + 
     &      6D0*Ph1*s1**2*x1**2 + 4D0*Ph0*s1**3*x1**2 - 
     &      2D0*Ph1*s1**3*x1**2 + 5D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 + 2D0*Ph0*s1*s2*x1**2 + 
     &      6D0*Ph1*s1*s2*x1**2 + 9D0*Ph0*s1**2*s2*x1**2 - 
     &      6D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 + 
     &      3D0*Ph0*x1**3 - 4D0*Ph1*x1**3 - 
     &      8D0*Ph0*s1*x1**3 + 4D0*Ph1*s1*x1**3 - 
     &      3D0*Ph0*s1**2*x1**3 + Ph1*s1**2*x1**3 - 
     &      3D0*Ph0*s2*x1**3 - 1D0*Ph1*s2*x1**3 - 
     &      1D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 - 
     &      2D0*Ph0*s2**2*x1**3 + Ph1*s2**2*x1**3 + 
     &      5D0*Ph0*x1**4 - 2D0*Ph1*x1**4 - 
     &      1D0*Ph0*s1*x1**4 + Ph1*s1*x1**4 + 
     &      2D0*Ph0*s2*x1**4 - 1D0*Ph1*s2*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))

      virt09sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt09fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt09sing=virt09sing*128*pi**3/mb**6
      virt09fini=virt09fini*128*pi**3/mb**6

      return
      end

      subroutine virtual10(s1,s2,mb,ms,mu,virt10sing,virt10fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2*x1
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (32D0*mb**6*Ph0*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0*s1 + s1**2 + s1*s2 - 1D0*x1 - 1D0*s1*x1 + 
     &      s1**2*x1 - 1D0*s2*x1 + s1*x1**2))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i1 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (-1D0*s1*s2 + s1**2*s2 + s1*s2**2 + s1**2*s2**2 + 
     &      s1*x1 - 1D0*s1**2*x1 - 2D0*s2*x1 - 2D0*s1*s2*x1 - 
     &      1D0*s1*s2**2*x1 + 3D0*x1**2 - 1D0*s1*x1**2 - 
     &      1D0*s2*x1**2 + 3D0*s1*s2*x1**2 + x1**3 - 
     &      2D0*s1*x1**3))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i2 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (-1D0*s1*s2 + s1**2*s2 + s1*s2**2 + x1 - 
     &      1D0*s1*x1 - 2D0*s2*x1 - 1D0*s2**2*x1 + 
     &      s1*s2**2*x1 + 2D0*x1**2 - 1D0*s1*x1**2 - 
     &      1D0*s2*x1**2 + s1*s2*x1**2 + 2D0*x1**3 - 
     &      2D0*s1*x1**3))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i00 = (-64D0*mb**4*Ph0*(-1D0 + s1)*(1D0 + x1)**2*
     &    (-1D0*s2 + x1))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i11 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (s1**2*s2**2 + x1 - 2D0*s1*x1 + s1**2*x1 - 
     &      2D0*s1**2*s2*x1 + s1**2*x1**2))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i22 = (-32D0*mb**6*Ph0*x1*(1D0 + x1)*
     &    (s2**2 + x1 - 2D0*s1*x1 + s1**2*x1 - 2D0*s2*x1 + 
     &      x1**2))/((-1D0 + s2)*(-1D0*s1 + x1))
        KC0i12 = (-32D0*mb**6*Ph0*(1D0 + x1)*
     &    (s1*s2 - 1D0*s1**2*s2 - 1D0*s1*s2**2 - 1D0*x1 + 
     &      s1*x1 - 1D0*s2*x1 + 2D0*s1*s2*x1 + s1**2*s2*x1 - 
     &      1D0*s1*s2**2*x1 + s1*x1**2 - 2D0*s1**2*x1**2 + 
     &      s2*x1**2 + s1*s2*x1**2 - 1D0*x1**3))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i0s = (32D0*mb**6*(Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + Ph0*s1*x1 + 
     &      Ph1*s1*x1 - 3D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 + Ph0*s2*x1 - 1D0*Ph1*s2*x1 - 
     &      3D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 + 2D0*Ph1*s1**2*s2*x1 + 
     &      Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      3D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 + 
     &      Ph0*x1**2 + Ph1*x1**2 + 2D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 - 2D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s2*x1**2 - 5D0*Ph0*s1*s2*x1**2 - 
     &      1D0*Ph1*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 + Ph0*x1**3 + Ph1*x1**3 + 
     &      2D0*Ph0*s1*x1**3 + Ph0*s1**2*x1**3 - 
     &      1D0*Ph1*s1**2*x1**3 - 1D0*Ph0*s2*x1**3 + 
     &      Ph1*s2*x1**3 - 1D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 + Ph0*s1*x1**4 - 1D0*Ph1*s1*x1**4)
     &    )/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i1s = (32D0*mb**6*(Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 
     &      2D0*Ph0*s1**2*s2**2 + Ph1*s1**2*s2**2 + 
     &      3D0*Ph0*s1*x1 + Ph1*s1*x1 - 7D0*Ph0*s1**2*x1 - 
     &      1D0*Ph1*s1**2*x1 + 4D0*Ph0*s1**3*x1 + 
     &      2D0*Ph0*s2*x1 - 2D0*Ph1*s2*x1 - 
     &      5D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 + 
     &      9D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      5D0*Ph0*s1*s2**2*x1 - 2D0*Ph0*s1**2*s2**2*x1 + 
     &      Ph1*s1**2*s2**2*x1 - 1D0*Ph0*x1**2 + 
     &      3D0*Ph1*x1**2 + 4D0*Ph0*s1*x1**2 - 
     &      6D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      1D0*Ph0*s2*x1**2 - 3D0*Ph1*s2*x1**2 - 
     &      7D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 + 
     &      4D0*Ph1*x1**3 + 4D0*Ph0*s1*x1**3 - 
     &      3D0*Ph1*s1*x1**3 - 1D0*Ph0*s1**2*x1**3 - 
     &      3D0*Ph0*s2*x1**3 - 1D0*Ph1*s2*x1**3 - 
     &      5D0*Ph0*s1*s2*x1**3 + 3D0*Ph1*s1*s2*x1**3 + 
     &      Ph0*x1**4 + Ph1*x1**4 + 3D0*Ph0*s1*x1**4 - 
     &      2D0*Ph1*s1*x1**4))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i2s = (32D0*mb**6*(Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      1D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 1D0*Ph0*x1 + 
     &      Ph1*x1 + 3D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 + 2D0*Ph0*s1**3*x1 + 
     &      2D0*Ph0*s2*x1 - 2D0*Ph1*s2*x1 - 
     &      4D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      2D0*Ph1*s1*s2**2*x1 + Ph0*x1**2 + 3D0*Ph1*x1**2 - 
     &      1D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 - 
     &      1D0*Ph0*s1**2*x1**2 - 4D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 + Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 + Ph0*s1**2*s2*x1**2 + 
     &      5D0*Ph0*s2**2*x1**2 - 1D0*Ph1*s2**2*x1**2 - 
     &      1D0*Ph0*s1*s2**2*x1**2 + Ph1*s1*s2**2*x1**2 + 
     &      3D0*Ph0*x1**3 + 4D0*Ph1*x1**3 - 
     &      1D0*Ph0*s1*x1**3 - 3D0*Ph1*s1*x1**3 - 
     &      1D0*Ph0*s1**2*x1**3 - 6D0*Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 - 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 + Ph0*x1**4 + 2D0*Ph1*x1**4 + 
     &      3D0*Ph0*s1*x1**4 - 2D0*Ph1*s1*x1**4))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i00s = (64D0*mb**4*(3D0*Ph0*s2 - 1D0*Ph1*s2 - 
     &      3D0*Ph0*s1*s2 + Ph1*s1*s2 - 1D0*Ph0*x1 + Ph1*x1 - 
     &      1D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 + 2D0*Ph0*s2*x1 - 
     &      2D0*Ph1*s2*x1 - 2D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      2D0*Ph0*x1**2 + 2D0*Ph1*x1**2 + 
     &      2D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 - 
     &      1D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      3D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*x1**3 + Ph1*x1**3 + 3D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i11s = (32D0*mb**6*(-2D0*Ph0*s1**2*s2**2 + Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*x1 + Ph1*x1 + 6D0*Ph0*s1*x1 - 
     &      2D0*Ph1*s1*x1 - 6D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 2D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph0*s1**2*s2*x1 - 2D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 - 
     &      4D0*Ph0*x1**2 + Ph1*x1**2 + 10D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 - 8D0*Ph0*s1**2*x1**2 + 
     &      2D0*Ph1*s1**2*x1**2 + 2D0*Ph0*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 + 4D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 - 2D0*Ph0*x1**3 + 
     &      2D0*Ph0*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      Ph1*s1**2*x1**3))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i22s = (-32D0*mb**6*x1*(-2D0*Ph0*s1*s2 + 2D0*Ph0*s1**2*s2 + 
     &      2D0*Ph0*s2**2 - 1D0*Ph1*s2**2 + 
     &      2D0*Ph0*s1*s2**2 + 2D0*Ph0*x1 - 1D0*Ph1*x1 - 
     &      2D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 - 
     &      1D0*Ph1*s1**2*x1 - 2D0*Ph0*s2*x1 + 
     &      2D0*Ph1*s2*x1 - 6D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s2**2*x1 + 2D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + 2D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph1*s2*x1**2 - 1D0*Ph1*x1**3))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i12s = (32D0*mb**6*(2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 2D0*Ph0*x1 + 
     &      Ph1*x1 + 4D0*Ph0*s1*x1 - 1D0*Ph1*s1*x1 - 
     &      4D0*Ph0*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 
     &      2D0*Ph0*s2*x1 + Ph1*s2*x1 + 6D0*Ph0*s1*s2*x1 - 
     &      3D0*Ph1*s1*s2*x1 - 6D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph1*s1*s2**2*x1 - 4D0*Ph0*x1**2 + Ph1*x1**2 + 
     &      8D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 - 
     &      6D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 + 
     &      10D0*Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 - 2D0*Ph0*x1**3 + Ph1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 - 4D0*Ph0*s1**2*x1**3 + 
     &      2D0*Ph1*s1**2*x1**3 - 2D0*Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 + 2D0*Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3 + Ph1*x1**4))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))

      virt10sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt10fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt10sing=virt10sing*128*pi**3/mb**6
      virt10fini=virt10fini*128*pi**3/mb**6

      return
      end

      subroutine virtual13(s1,s2,mb,ms,mu,virt13sing,virt13fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2*x1
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)


      call clearcache 

        KC0i0 = (32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-1D0*s1**2 + s1**3 + s1**2*s2 + 3D0*s1*x1 - 
     &      4D0*s1**2*x1 - 2D0*s1*s2*x1 + 2D0*x1**2 + 
     &      s2*x1**2 - 1D0*x1**3))/(s1 - 1D0*x1)**2
        KC0i1 = (32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-2D0*s1**2 + 2D0*s1**3 + s1**2*s2 + 3D0*s1*x1 - 
     &      4D0*s1**2*x1 + 3D0*x1**2 - 3D0*s1*x1**2 - 
     &      1D0*s2*x1**2 + x1**3))/(s1 - 1D0*x1)**2
        KC0i2 = (32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-1D0*s1**2 + s1**3 + s1**2*s2 - 1D0*s1*x1 + 
     &      6D0*x1**2 - 6D0*s1*x1**2 - 1D0*s2*x1**2 + x1**3))/
     &  (s1 - 1D0*x1)**2
        KC0i00 = (64D0*mb**4*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-1D0*s1 + s1**2 + s1*s2 + 3D0*x1 - 4D0*s1*x1 - 
     &      1D0*s2*x1 + x1**2))/(s1 - 1D0*x1)**2
        KC0i11 = (32D0*mb**6*Ph0*(-1D0 + s1)**2*(1D0 + x1)*
     &    (s1**2 + x1**2))/(s1 - 1D0*x1)**2
        KC0i22 = (64D0*mb**6*Ph0*(-1D0 + s1)*x1*(1D0 + x1)*
     &    (-1D0*s1 + s1**2 + s1*s2 - 1D0*s1*x1 - 1D0*s2*x1 + 
     &      x1**2))/(s1 - 1D0*x1)**2
        KC0i12 = (32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*(s1 + x1)*
     &    (-1D0*s1 + s1**2 + s1*s2 - 1D0*x1 - 1D0*s2*x1 + 
     &      x1**2))/(s1 - 1D0*x1)**2
        KC0i0s = (-32D0*mb**6*(-1D0 + s1)*(1D0 + x1)*
     &    (-2D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 4D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 - 6D0*Ph0*s1**2*x1 + 
     &      4D0*Ph1*s1**2*x1 - 3D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + Ph0*s1*x1**2 + Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 1D0*Ph0*x1**3 + Ph1*x1**3))/
     &  (s1 - 1D0*x1)**2
        KC0i1s = (-32D0*mb**6*(-1D0 + s1)*(1D0 + x1)*
     &    (-5D0*Ph0*s1**2 + 2D0*Ph1*s1**2 + 5D0*Ph0*s1**3 - 
     &      2D0*Ph1*s1**3 + 3D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 5D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 - 8D0*Ph0*s1**2*x1 + 
     &      4D0*Ph1*s1**2*x1 - 1D0*Ph0*s1*s2*x1 + 
     &      4D0*Ph0*x1**2 - 3D0*Ph1*x1**2 - 
     &      3D0*Ph0*s1*x1**2 + 3D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 + 2D0*Ph0*x1**3 - 
     &      1D0*Ph1*x1**3))/(s1 - 1D0*x1)**2
        KC0i2s = (-32D0*mb**6*(-1D0 + s1)*(1D0 + x1)*
     &    (-2D0*Ph0*s1**2 + Ph1*s1**2 + 2D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 - 4D0*Ph0*s1*x1 + Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 + 2D0*Ph0*s1*s2*x1 + 
     &      10D0*Ph0*x1**2 - 6D0*Ph1*x1**2 - 
     &      12D0*Ph0*s1*x1**2 + 6D0*Ph1*s1*x1**2 - 
     &      4D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 + 4D0*Ph0*x1**3 - 
     &      1D0*Ph1*x1**3))/(s1 - 1D0*x1)**2
        KC0i00s = (-64D0*mb**4*(-1D0 + s1)*(1D0 + x1)*
     &    (-4D0*Ph0*s1 + Ph1*s1 + 4D0*Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 + 4D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 + 
     &      10D0*Ph0*x1 - 3D0*Ph1*x1 - 14D0*Ph0*s1*x1 + 
     &      4D0*Ph1*s1*x1 - 4D0*Ph0*s2*x1 + Ph1*s2*x1 + 
     &      4D0*Ph0*x1**2 - 1D0*Ph1*x1**2))/(s1 - 1D0*x1)**2
        KC0i11s = (-32D0*mb**6*(-1D0 + s1)*(1D0 + x1)*
     &    (-3D0*Ph0*s1**2 + Ph1*s1**2 + 3D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 + Ph0*s1**2*s2 + Ph0*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 - 1D0*Ph0*s1*s2*x1 - 
     &      2D0*Ph0*x1**2 + Ph1*x1**2 + 3D0*Ph0*s1*x1**2 - 
     &      1D0*Ph1*s1*x1**2))/(s1 - 1D0*x1)**2
        KC0i22s = (-32D0*mb**6*(-1D0 + s1)*x1*(1D0 + x1)*
     &    (-5D0*Ph0*s1 + 2D0*Ph1*s1 + 5D0*Ph0*s1**2 - 
     &      2D0*Ph1*s1**2 + 5D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 + 
     &      Ph0*x1 - 6D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 - 
     &      5D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 + 5D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2))/(s1 - 1D0*x1)**2
        KC0i12s = (-32D0*mb**6*(-1D0 + s1)*(1D0 + x1)*(s1 + x1)*
     &    (-3D0*Ph0*s1 + Ph1*s1 + 3D0*Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 + 3D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      1D0*Ph0*x1 + Ph1*x1 - 2D0*Ph0*s1*x1 - 
     &      3D0*Ph0*s2*x1 + Ph1*s2*x1 + 3D0*Ph0*x1**2 - 
     &      1D0*Ph1*x1**2))/(s1 - 1D0*x1)**2

      virt13sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt13fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt13sing=virt13sing*128*pi**3/mb**6
      virt13fini=virt13fini*128*pi**3/mb**6

      return
      end

      subroutine virtual14(s1,s2,mb,ms,mu,virt14sing,virt14fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2*x1
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (8D0*mb**6*Ph0*(6D0*s1**2 - 10D0*s1**3 + 4D0*s1**4 - 
     &      6D0*s1**2*s2 + 2D0*s1**3*s2 - 9D0*s1*x1 + 
     &      25D0*s1**2*x1 - 16D0*s1**3*x1 + 4D0*s1**4*x1 + 
     &      15D0*s1*s2*x1 - 7D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 - 9D0*x1**2 - 4D0*s1*x1**2 + 
     &      11D0*s1**2*x1**2 - 8D0*s1**3*x1**2 + 
     &      3D0*s2*x1**2 - 6D0*s1*s2*x1**2 - 
     &      5D0*s1**2*s2*x1**2 - 3D0*x1**3 + 9D0*s1*x1**3 + 
     &      2D0*s1**2*x1**3 + 3D0*s2*x1**3 - 
     &      1D0*s1*s2*x1**3 - 4D0*x1**4 + 2D0*s1*x1**4))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1 = (16D0*mb**6*Ph0*(6D0*s1**2 - 10D0*s1**3 + 4D0*s1**4 - 
     &      6D0*s1**2*s2 + 2D0*s1**3*s2 - 3D0*s1*x1 + 
     &      16D0*s1**2*x1 - 13D0*s1**3*x1 + 4D0*s1**4*x1 + 
     &      6D0*s1*s2*x1 - 4D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 - 9D0*x1**2 + 9D0*s1*x1**2 + 
     &      s1**2*x1**2 - 5D0*s1**3*x1**2 + 6D0*s2*x1**2 - 
     &      8D0*s1*s2*x1**2 - 2D0*s1**2*s2*x1**2 - 
     &      11D0*x1**3 + 18D0*s1*x1**3 - 3D0*s1**2*x1**3 + 
     &      6D0*s2*x1**3 - 2D0*s1*s2*x1**3 - 8D0*x1**4 + 
     &      4D0*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2 = (16D0*mb**6*Ph0*(3D0*s1**2 - 5D0*s1**3 + 2D0*s1**4 - 
     &      3D0*s1**2*s2 + s1**3*s2 + 3D0*s1*x1 - 
     &      1D0*s1**2*x1 - 2D0*s1**3*x1 + 2D0*s1**4*x1 + 
     &      s1**2*s2*x1 + s1**3*s2*x1 - 12D0*x1**2 + 
     &      28D0*s1*x1**2 - 19D0*s1**2*x1**2 + s1**3*x1**2 + 
     &      9D0*s2*x1**2 - 15D0*s1*s2*x1**2 - 18D0*x1**3 + 
     &      33D0*s1*x1**3 - 9D0*s1**2*x1**3 + 9D0*s2*x1**3 - 
     &      3D0*s1*s2*x1**3 - 12D0*x1**4 + 6D0*s1*x1**4))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00 = (16D0*mb**4*Ph0*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x1 + 35D0*s1*x1 - 
     &      26D0*s1**2*x1 + 5D0*s1**3*x1 + 9D0*s2*x1 - 
     &      14D0*s1*s2*x1 + s1**2*s2*x1 - 20D0*x1**2 + 
     &      35D0*s1*x1**2 - 11D0*s1**2*x1**2 + 9D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 - 12D0*x1**3 + 6D0*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i11 = (8D0*mb**6*Ph0*(6D0*s1**2 - 10D0*s1**3 + 4D0*s1**4 - 
     &      6D0*s1**2*s2 + 2D0*s1**3*s2 - 3D0*s1*x1 + 
     &      18D0*s1**2*x1 - 15D0*s1**3*x1 + 4D0*s1**4*x1 - 
     &      2D0*s1**2*s2*x1 + 2D0*s1**3*s2*x1 + 3D0*x1**2 - 
     &      13D0*s1*x1**2 + 17D0*s1**2*x1**2 - 
     &      7D0*s1**3*x1**2 + 4D0*s1*s2*x1**2 + x1**3 - 
     &      8D0*s1*x1**3 + 3D0*s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i22 = (8D0*mb**6*Ph0*x1*
     &    (9D0*s1 - 16D0*s1**2 + 7D0*s1**3 - 12D0*s1*s2 + 
     &      8D0*s1**2*s2 - 3D0*x1 + 25D0*s1*x1 - 
     &      23D0*s1**2*x1 + 5D0*s1**3*x1 + 6D0*s2*x1 - 
     &      10D0*s1*s2*x1 + 4D0*s1**2*s2*x1 - 13D0*x1**2 + 
     &      22D0*s1*x1**2 - 9D0*s1**2*x1**2 + 6D0*s2*x1**2 - 
     &      2D0*s1*s2*x1**2 - 8D0*x1**3 + 4D0*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i12 = (16D0*mb**6*Ph0*(3D0*s1**2 - 5D0*s1**3 + 2D0*s1**4 - 
     &      3D0*s1**2*s2 + s1**3*s2 + 3D0*s1*x1 + s1**2*x1 - 
     &      4D0*s1**3*x1 + 2D0*s1**4*x1 - 6D0*s1*s2*x1 + 
     &      3D0*s1**2*s2*x1 + s1**3*s2*x1 + 6D0*s1*x1**2 - 
     &      3D0*s1**2*x1**2 - 1D0*s1**3*x1**2 + 
     &      3D0*s2*x1**2 - 3D0*s1*s2*x1**2 + 
     &      2D0*s1**2*s2*x1**2 - 6D0*x1**3 + 7D0*s1*x1**3 - 
     &      3D0*s1**2*x1**3 + 3D0*s2*x1**3 - 
     &      1D0*s1*s2*x1**3 - 4D0*x1**4 + 2D0*s1*x1**4))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i0s = (-8D0*mb**6*(10D0*Ph0*s1**2 - 6D0*Ph1*s1**2 - 
     &      18D0*Ph0*s1**3 + 10D0*Ph1*s1**3 + 8D0*Ph0*s1**4 - 
     &      4D0*Ph1*s1**4 - 10D0*Ph0*s1**2*s2 + 
     &      6D0*Ph1*s1**2*s2 + 6D0*Ph0*s1**3*s2 - 
     &      2D0*Ph1*s1**3*s2 - 12D0*Ph0*s1*x1 + 
     &      9D0*Ph1*s1*x1 + 40D0*Ph0*s1**2*x1 - 
     &      25D0*Ph1*s1**2*x1 - 32D0*Ph0*s1**3*x1 + 
     &      16D0*Ph1*s1**3*x1 + 8D0*Ph0*s1**4*x1 - 
     &      4D0*Ph1*s1**4*x1 + 16D0*Ph0*s1*s2*x1 - 
     &      15D0*Ph1*s1*s2*x1 - 14D0*Ph0*s1**2*s2*x1 + 
     &      7D0*Ph1*s1**2*s2*x1 + 6D0*Ph0*s1**3*s2*x1 - 
     &      2D0*Ph1*s1**3*s2*x1 - 6D0*Ph0*x1**2 + 
     &      9D0*Ph1*x1**2 - 18D0*Ph0*s1*x1**2 + 
     &      4D0*Ph1*s1*x1**2 + 34D0*Ph0*s1**2*x1**2 - 
     &      11D0*Ph1*s1**2*x1**2 - 18D0*Ph0*s1**3*x1**2 + 
     &      8D0*Ph1*s1**3*x1**2 + 2D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 + 6D0*Ph0*s1*s2*x1**2 + 
     &      6D0*Ph1*s1*s2*x1**2 - 12D0*Ph0*s1**2*s2*x1**2 + 
     &      5D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*x1**3 + 
     &      3D0*Ph1*x1**3 - 9D0*Ph1*s1*x1**3 + 
     &      8D0*Ph0*s1**2*x1**3 - 2D0*Ph1*s1**2*x1**3 + 
     &      2D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3 - 
     &      2D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 - 
     &      2D0*Ph0*x1**4 + 4D0*Ph1*x1**4 + 
     &      2D0*Ph0*s1*x1**4 - 2D0*Ph1*s1*x1**4))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1s = (-8D0*mb**6*(26D0*Ph0*s1**2 - 12D0*Ph1*s1**2 - 
     &      46D0*Ph0*s1**3 + 20D0*Ph1*s1**3 + 
     &      20D0*Ph0*s1**4 - 8D0*Ph1*s1**4 - 
     &      26D0*Ph0*s1**2*s2 + 12D0*Ph1*s1**2*s2 + 
     &      14D0*Ph0*s1**3*s2 - 4D0*Ph1*s1**3*s2 - 
     &      13D0*Ph0*s1*x1 + 6D0*Ph1*s1*x1 + 
     &      79D0*Ph0*s1**2*x1 - 32D0*Ph1*s1**2*x1 - 
     &      74D0*Ph0*s1**3*x1 + 26D0*Ph1*s1**3*x1 + 
     &      20D0*Ph0*s1**4*x1 - 8D0*Ph1*s1**4*x1 + 
     &      17D0*Ph0*s1*s2*x1 - 12D0*Ph1*s1*s2*x1 - 
     &      33D0*Ph0*s1**2*s2*x1 + 8D0*Ph1*s1**2*s2*x1 + 
     &      14D0*Ph0*s1**3*s2*x1 - 4D0*Ph1*s1**3*s2*x1 - 
     &      21D0*Ph0*x1**2 + 18D0*Ph1*x1**2 + 
     &      6D0*Ph0*s1*x1**2 - 18D0*Ph1*s1*x1**2 + 
     &      47D0*Ph0*s1**2*x1**2 - 2D0*Ph1*s1**2*x1**2 - 
     &      30D0*Ph0*s1**3*x1**2 + 10D0*Ph1*s1**3*x1**2 + 
     &      17D0*Ph0*s2*x1**2 - 12D0*Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 + 16D0*Ph1*s1*s2*x1**2 - 
     &      11D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 - 39D0*Ph0*x1**3 + 
     &      22D0*Ph1*x1**3 + 35D0*Ph0*s1*x1**3 - 
     &      36D0*Ph1*s1*x1**3 - 4D0*Ph0*s1**2*x1**3 + 
     &      6D0*Ph1*s1**2*x1**3 + 17D0*Ph0*s2*x1**3 - 
     &      12D0*Ph1*s2*x1**3 - 11D0*Ph0*s1*s2*x1**3 + 
     &      4D0*Ph1*s1*s2*x1**3 - 20D0*Ph0*x1**4 + 
     &      16D0*Ph1*x1**4 + 14D0*Ph0*s1*x1**4 - 
     &      8D0*Ph1*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2s = (-8D0*mb**6*(10D0*Ph0*s1**2 - 6D0*Ph1*s1**2 - 
     &      18D0*Ph0*s1**3 + 10D0*Ph1*s1**3 + 8D0*Ph0*s1**4 - 
     &      4D0*Ph1*s1**4 - 10D0*Ph0*s1**2*s2 + 
     &      6D0*Ph1*s1**2*s2 + 6D0*Ph0*s1**3*s2 - 
     &      2D0*Ph1*s1**3*s2 + 19D0*Ph0*s1*x1 - 
     &      6D0*Ph1*s1*x1 - 13D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 - 10D0*Ph0*s1**3*x1 + 
     &      4D0*Ph1*s1**3*x1 + 8D0*Ph0*s1**4*x1 - 
     &      4D0*Ph1*s1**4*x1 - 15D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph0*s1**2*s2*x1 - 2D0*Ph1*s1**2*s2*x1 + 
     &      6D0*Ph0*s1**3*s2*x1 - 2D0*Ph1*s1**3*s2*x1 - 
     &      37D0*Ph0*x1**2 + 24D0*Ph1*x1**2 + 
     &      106D0*Ph0*s1*x1**2 - 56D0*Ph1*s1*x1**2 - 
     &      65D0*Ph0*s1**2*x1**2 + 38D0*Ph1*s1**2*x1**2 + 
     &      6D0*Ph0*s1**3*x1**2 - 2D0*Ph1*s1**3*x1**2 + 
     &      33D0*Ph0*s2*x1**2 - 18D0*Ph1*s2*x1**2 - 
     &      38D0*Ph0*s1*s2*x1**2 + 30D0*Ph1*s1*s2*x1**2 + 
     &      5D0*Ph0*s1**2*s2*x1**2 - 75D0*Ph0*x1**3 + 
     &      36D0*Ph1*x1**3 + 115D0*Ph0*s1*x1**3 - 
     &      66D0*Ph1*s1*x1**3 - 40D0*Ph0*s1**2*x1**3 + 
     &      18D0*Ph1*s1**2*x1**3 + 33D0*Ph0*s2*x1**3 - 
     &      18D0*Ph1*s2*x1**3 - 19D0*Ph0*s1*s2*x1**3 + 
     &      6D0*Ph1*s1*s2*x1**3 - 40D0*Ph0*x1**4 + 
     &      24D0*Ph1*x1**4 + 26D0*Ph0*s1*x1**4 - 
     &      12D0*Ph1*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00s = (-16D0*mb**4*(22D0*Ph0*s1 - 6D0*Ph1*s1 - 
     &      40D0*Ph0*s1**2 + 11D0*Ph1*s1**2 + 
     &      18D0*Ph0*s1**3 - 5D0*Ph1*s1**3 - 14D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 + 6D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 - 38D0*Ph0*x1 + 12D0*Ph1*x1 + 
     &      116D0*Ph0*s1*x1 - 35D0*Ph1*s1*x1 - 
     &      88D0*Ph0*s1**2*x1 + 26D0*Ph1*s1**2*x1 + 
     &      18D0*Ph0*s1**3*x1 - 5D0*Ph1*s1**3*x1 + 
     &      30D0*Ph0*s2*x1 - 9D0*Ph1*s2*x1 - 
     &      44D0*Ph0*s1*s2*x1 + 14D0*Ph1*s1*s2*x1 + 
     &      6D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      68D0*Ph0*x1**2 + 20D0*Ph1*x1**2 + 
     &      116D0*Ph0*s1*x1**2 - 35D0*Ph1*s1*x1**2 - 
     &      40D0*Ph0*s1**2*x1**2 + 11D0*Ph1*s1**2*x1**2 + 
     &      30D0*Ph0*s2*x1**2 - 9D0*Ph1*s2*x1**2 - 
     &      14D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 - 
     &      38D0*Ph0*x1**3 + 12D0*Ph1*x1**3 + 
     &      22D0*Ph0*s1*x1**3 - 6D0*Ph1*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i11s = (-8D0*mb**6*(16D0*Ph0*s1**2 - 6D0*Ph1*s1**2 - 
     &      28D0*Ph0*s1**3 + 10D0*Ph1*s1**3 + 
     &      12D0*Ph0*s1**4 - 4D0*Ph1*s1**4 - 
     &      16D0*Ph0*s1**2*s2 + 6D0*Ph1*s1**2*s2 + 
     &      8D0*Ph0*s1**3*s2 - 2D0*Ph1*s1**3*s2 - 
     &      11D0*Ph0*s1*x1 + 3D0*Ph1*s1*x1 + 
     &      54D0*Ph0*s1**2*x1 - 18D0*Ph1*s1**2*x1 - 
     &      47D0*Ph0*s1**3*x1 + 15D0*Ph1*s1**3*x1 + 
     &      12D0*Ph0*s1**4*x1 - 4D0*Ph1*s1**4*x1 + 
     &      6D0*Ph0*s1*s2*x1 - 14D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 8D0*Ph0*s1**3*s2*x1 - 
     &      2D0*Ph1*s1**3*s2*x1 + 5D0*Ph0*x1**2 - 
     &      3D0*Ph1*x1**2 - 33D0*Ph0*s1*x1**2 + 
     &      13D0*Ph1*s1*x1**2 + 49D0*Ph0*s1**2*x1**2 - 
     &      17D0*Ph1*s1**2*x1**2 - 21D0*Ph0*s1**3*x1**2 + 
     &      7D0*Ph1*s1**3*x1**2 + 10D0*Ph0*s1*s2*x1**2 - 
     &      4D0*Ph1*s1*s2*x1**2 - 2D0*Ph0*s1**2*s2*x1**2 + 
     &      3D0*Ph0*x1**3 - 1D0*Ph1*x1**3 - 
     &      20D0*Ph0*s1*x1**3 + 8D0*Ph1*s1*x1**3 + 
     &      9D0*Ph0*s1**2*x1**3 - 3D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i22s = (-8D0*mb**6*x1*(21D0*Ph0*s1 - 9D0*Ph1*s1 - 
     &      38D0*Ph0*s1**2 + 16D0*Ph1*s1**2 + 
     &      17D0*Ph0*s1**3 - 7D0*Ph1*s1**3 - 26D0*Ph0*s1*s2 + 
     &      12D0*Ph1*s1*s2 + 18D0*Ph0*s1**2*s2 - 
     &      8D0*Ph1*s1**2*s2 - 11D0*Ph0*x1 + 3D0*Ph1*x1 + 
     &      67D0*Ph0*s1*x1 - 25D0*Ph1*s1*x1 - 
     &      63D0*Ph0*s1**2*x1 + 23D0*Ph1*s1**2*x1 + 
     &      15D0*Ph0*s1**3*x1 - 5D0*Ph1*s1**3*x1 + 
     &      16D0*Ph0*s2*x1 - 6D0*Ph1*s2*x1 - 
     &      30D0*Ph0*s1*s2*x1 + 10D0*Ph1*s1*s2*x1 + 
     &      14D0*Ph0*s1**2*s2*x1 - 4D0*Ph1*s1**2*s2*x1 - 
     &      33D0*Ph0*x1**2 + 13D0*Ph1*x1**2 + 
     &      60D0*Ph0*s1*x1**2 - 22D0*Ph1*s1*x1**2 - 
     &      27D0*Ph0*s1**2*x1**2 + 9D0*Ph1*s1**2*x1**2 + 
     &      16D0*Ph0*s2*x1**2 - 6D0*Ph1*s2*x1**2 - 
     &      8D0*Ph0*s1*s2*x1**2 + 2D0*Ph1*s1*s2*x1**2 - 
     &      20D0*Ph0*x1**3 + 8D0*Ph1*x1**3 + 
     &      12D0*Ph0*s1*x1**3 - 4D0*Ph1*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i12s = (-16D0*mb**6*(8D0*Ph0*s1**2 - 3D0*Ph1*s1**2 - 
     &      14D0*Ph0*s1**3 + 5D0*Ph1*s1**3 + 6D0*Ph0*s1**4 - 
     &      2D0*Ph1*s1**4 - 8D0*Ph0*s1**2*s2 + 
     &      3D0*Ph1*s1**2*s2 + 4D0*Ph0*s1**3*s2 - 
     &      1D0*Ph1*s1**3*s2 + 5D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 + 8D0*Ph0*s1**2*x1 - 
     &      1D0*Ph1*s1**2*x1 - 15D0*Ph0*s1**3*x1 + 
     &      4D0*Ph1*s1**3*x1 + 6D0*Ph0*s1**4*x1 - 
     &      2D0*Ph1*s1**4*x1 - 10D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 + 2D0*Ph0*s1**2*s2*x1 - 
     &      3D0*Ph1*s1**2*s2*x1 + 4D0*Ph0*s1**3*s2*x1 - 
     &      1D0*Ph1*s1**3*s2*x1 - 3D0*Ph0*x1**2 + 
     &      17D0*Ph0*s1*x1**2 - 6D0*Ph1*s1*x1**2 - 
     &      7D0*Ph0*s1**2*x1**2 + 3D0*Ph1*s1**2*x1**2 - 
     &      3D0*Ph0*s1**3*x1**2 + Ph1*s1**3*x1**2 + 
     &      8D0*Ph0*s2*x1**2 - 3D0*Ph1*s2*x1**2 - 
     &      10D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 + 
     &      6D0*Ph0*s1**2*s2*x1**2 - 2D0*Ph1*s1**2*s2*x1**2 - 
     &      15D0*Ph0*x1**3 + 6D0*Ph1*x1**3 + 
     &      20D0*Ph0*s1*x1**3 - 7D0*Ph1*s1*x1**3 - 
     &      9D0*Ph0*s1**2*x1**3 + 3D0*Ph1*s1**2*x1**3 + 
     &      8D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3 - 
     &      4D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 - 
     &      10D0*Ph0*x1**4 + 4D0*Ph1*x1**4 + 
     &      6D0*Ph0*s1*x1**4 - 2D0*Ph1*s1*x1**4))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))

      virt14sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt14fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt14sing=virt14sing*128*pi**3/mb**6
      virt14fini=virt14fini*128*pi**3/mb**6

      return
      end

      subroutine virtual11(s1,s2,mb,ms,mu,virt11sing,virt11fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (32D0*mb**6*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (s1 + 2D0*x1 + x1**2))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i1 = (32D0*mb**6*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (s1 + 2D0*x1 + x1**2))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i2 = (32D0*mb**6*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (s1 + 2D0*x1 + x1**2))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (32D0*mb**6*(Ph0*s1**2 - 1D0*Ph1*s1**2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 + Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 - 
     &      3D0*Ph0*s1*s2*x1 + Ph1*s1*s2*x1 + 
     &      Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + 2D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 - 4D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 + 2D0*Ph0*s1**2*x1**2 - 
     &      4D0*Ph0*s2*x1**2 - 2D0*Ph1*s2*x1**2 + 
     &      2D0*Ph1*s1*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 + 
     &      3D0*Ph0*x1**3 + 3D0*Ph1*x1**3 - 
     &      3D0*Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3 - 
     &      1D0*Ph0*s2*x1**3 - 3D0*Ph1*s2*x1**3 - 
     &      1D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 + 
     &      Ph0*x1**4 + Ph1*x1**4 + Ph0*s2*x1**4 - 
     &      1D0*Ph1*s2*x1**4))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i1s = (-32D0*mb**6*(-1D0*Ph0*s1**2 + Ph1*s1**2 + 
     &      Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + Ph0*s1*x1 + 
     &      Ph1*s1*x1 - 3D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 - 4D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + 6D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 - 2D0*Ph0*s1**2*x1**2 + 
     &      6D0*Ph0*s2*x1**2 + 2D0*Ph1*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s2**2*x1**2 - 3D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 + 3D0*Ph0*s1*x1**3 + Ph1*s1*x1**3 + 
     &      Ph0*s2*x1**3 + 3D0*Ph1*s2*x1**3 + 
     &      Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 - 
     &      1D0*Ph0*x1**4 - 1D0*Ph1*x1**4 - 
     &      1D0*Ph0*s2*x1**4 + Ph1*s2*x1**4))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i2s = (-32D0*mb**6*(-1D0*Ph0*s1**2 + Ph1*s1**2 + 
     &      Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + Ph0*s1*x1 + 
     &      Ph1*s1*x1 - 3D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 + 
     &      Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1*s2**2*x1 - 4D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 + 6D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 - 2D0*Ph0*s1**2*x1**2 + 
     &      6D0*Ph0*s2*x1**2 + 2D0*Ph1*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 - 2D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s2**2*x1**2 - 3D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 + 3D0*Ph0*s1*x1**3 + Ph1*s1*x1**3 + 
     &      Ph0*s2*x1**3 + 3D0*Ph1*s2*x1**3 + 
     &      Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3 - 
     &      1D0*Ph0*x1**4 - 1D0*Ph1*x1**4 - 
     &      1D0*Ph0*s2*x1**4 + Ph1*s2*x1**4))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i00s = 0D0
        KC0i11s = (64D0*mb**6*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*x1*
     &    (s1 + x1))/((-1D0 + s1)*(-1D0*s2 + x1))
        KC0i22s = (64D0*mb**6*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*x1*
     &    (s1 + x1))/((-1D0 + s1)*(-1D0*s2 + x1))
        KC0i12s = (128D0*mb**6*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*x1*
     &    (s1 + x1))/((-1D0 + s1)*(-1D0*s2 + x1))

      virt11sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt11fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt11sing=virt11sing*128*pi**3/mb**6
      virt11fini=virt11fini*128*pi**3/mb**6

      return
      end

      subroutine virtual12(s1,s2,mb,ms,mu,virt12sing,virt12fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (-8D0*mb**6*Ph0*(3D0*s1**2 - 3D0*s1**3 + s1*s2 - 
     &      8D0*s1**2*s2 + s1**3*s2 - 1D0*s1*s2**2 - 
     &      1D0*s1**2*s2**2 + x1 - 1D0*s1*x1 + 9D0*s1**2*x1 - 
     &      3D0*s1**3*x1 - 4D0*s2*x1 + 21D0*s1*s2*x1 - 
     &      16D0*s1**2*s2*x1 + s1**3*s2*x1 + 3D0*s2**2*x1 - 
     &      6D0*s1*s2**2*x1 - 1D0*s1**2*s2**2*x1 - 
     &      11D0*x1**2 + 9D0*s1*x1**2 + 2D0*s1**2*x1**2 + 
     &      6D0*s2*x1**2 + 8D0*s1*s2*x1**2 - 
     &      3D0*s2**2*x1**2 + s1*s2**2*x1**2 - 14D0*x1**3 + 
     &      4D0*s1*x1**3 + 6D0*s2*x1**3 - 4D0*x1**4))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i1 = (8D0*mb**6*Ph0*(-1D0*s1 - 2D0*s1**2 + 3D0*s1**3 + 
     &      2D0*s1*s2 + 7D0*s1**2*s2 - 1D0*s1**3*s2 - 
     &      1D0*s1*s2**2 + s1**2*s2**2 + 4D0*x1 - 
     &      11D0*s1*x1 - 4D0*s1**2*x1 + 3D0*s1**3*x1 - 
     &      7D0*s2*x1 - 5D0*s1*s2*x1 + 11D0*s1**2*s2*x1 - 
     &      1D0*s1**3*s2*x1 + 3D0*s2**2*x1 + 
     &      2D0*s1*s2**2*x1 + s1**2*s2**2*x1 + 18D0*x1**2 - 
     &      14D0*s1*x1**2 - 2D0*s1**2*x1**2 - 13D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 + 3D0*s2**2*x1**2 - 
     &      1D0*s1*s2**2*x1**2 + 14D0*x1**3 - 4D0*s1*x1**3 - 
     &      6D0*s2*x1**3 + 4D0*x1**4))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i2 = (-8D0*mb**6*Ph0*(3D0*s1**2 - 3D0*s1**3 + s1*s2 - 
     &      8D0*s1**2*s2 + s1**3*s2 - 1D0*s1*s2**2 - 
     &      1D0*s1**2*s2**2 - 2D0*x1 + 6D0*s1*x1 + 
     &      5D0*s1**2*x1 - 3D0*s1**3*x1 + 2D0*s2*x1 + 
     &      9D0*s1*s2*x1 - 12D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      1D0*s1*s2**2*x1 - 1D0*s1**2*s2**2*x1 - 
     &      16D0*x1**2 + 18D0*s1*x1**2 + 14D0*s2*x1**2 - 
     &      2D0*s1*s2*x1**2 + 2D0*s1**2*s2*x1**2 - 
     &      6D0*s2**2*x1**2 + 2D0*s1*s2**2*x1**2 - 
     &      18D0*x1**3 + 6D0*s1*x1**3 + 10D0*s2*x1**3 - 
     &      2D0*s1*s2*x1**3 - 4D0*x1**4))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (-8D0*mb**6*(-2D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 
     &      2D0*Ph0*s1**3 - 3D0*Ph1*s1**3 + 2D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 8D0*Ph1*s1**2*s2 + 
     &      Ph1*s1**3*s2 - 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + 2D0*Ph0*s1**2*s2**2 - 
     &      1D0*Ph1*s1**2*s2**2 - 2D0*Ph0*x1 + Ph1*x1 - 
     &      1D0*Ph1*s1*x1 - 4D0*Ph0*s1**2*x1 + 
     &      9D0*Ph1*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 
     &      3D0*Ph1*s1**3*x1 + 4D0*Ph0*s2*x1 - 
     &      4D0*Ph1*s2*x1 + 21D0*Ph1*s1*s2*x1 - 
     &      16D0*Ph1*s1**2*s2*x1 + Ph1*s1**3*s2*x1 - 
     &      2D0*Ph0*s2**2*x1 + 3D0*Ph1*s2**2*x1 - 
     &      8D0*Ph0*s1*s2**2*x1 - 6D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      12D0*Ph0*x1**2 - 11D0*Ph1*x1**2 + 
     &      18D0*Ph0*s1*x1**2 + 9D0*Ph1*s1*x1**2 - 
     &      10D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 + 
     &      24D0*Ph0*s2*x1**2 + 6D0*Ph1*s2*x1**2 - 
     &      10D0*Ph0*s1*s2*x1**2 + 8D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s1**2*s2*x1**2 - 6D0*Ph0*s2**2*x1**2 - 
     &      3D0*Ph1*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 - 18D0*Ph0*x1**3 - 
     &      14D0*Ph1*x1**3 + 14D0*Ph0*s1*x1**3 + 
     &      4D0*Ph1*s1*x1**3 + 12D0*Ph0*s2*x1**3 + 
     &      6D0*Ph1*s2*x1**3 - 4D0*Ph0*x1**4 - 4D0*Ph1*x1**4))
     &   /((-1D0 + s1)*(-1D0 + s2))
        KC0i1s = (-8D0*mb**6*(-1D0*Ph0*s1 + Ph1*s1 + 2D0*Ph1*s1**2 + 
     &      Ph0*s1**3 - 3D0*Ph1*s1**3 + 2D0*Ph0*s1*s2 - 
     &      2D0*Ph1*s1*s2 + Ph0*s1**2*s2 - 7D0*Ph1*s1**2*s2 + 
     &      Ph0*s1**3*s2 + Ph1*s1**3*s2 - 1D0*Ph0*s1*s2**2 + 
     &      Ph1*s1*s2**2 + Ph0*s1**2*s2**2 - 
     &      1D0*Ph1*s1**2*s2**2 + 11D0*Ph0*x1 - 4D0*Ph1*x1 - 
     &      22D0*Ph0*s1*x1 + 11D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 + 4D0*Ph1*s1**2*x1 + 
     &      5D0*Ph0*s1**3*x1 - 3D0*Ph1*s1**3*x1 - 
     &      13D0*Ph0*s2*x1 + 7D0*Ph1*s2*x1 + 
     &      11D0*Ph0*s1*s2*x1 + 5D0*Ph1*s1*s2*x1 + 
     &      5D0*Ph0*s1**2*s2*x1 - 11D0*Ph1*s1**2*s2*x1 + 
     &      Ph0*s1**3*s2*x1 + Ph1*s1**3*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 - 3D0*Ph1*s2**2*x1 - 
     &      11D0*Ph0*s1*s2**2*x1 - 2D0*Ph1*s1*s2**2*x1 + 
     &      Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      5D0*Ph0*x1**2 - 18D0*Ph1*x1**2 + 
     &      7D0*Ph0*s1*x1**2 + 14D0*Ph1*s1*x1**2 - 
     &      16D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 + 
     &      21D0*Ph0*s2*x1**2 + 13D0*Ph1*s2*x1**2 - 
     &      7D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s1**2*s2*x1**2 - 6D0*Ph0*s2**2*x1**2 - 
     &      3D0*Ph1*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 - 20D0*Ph0*x1**3 - 
     &      14D0*Ph1*x1**3 + 16D0*Ph0*s1*x1**3 + 
     &      4D0*Ph1*s1*x1**3 + 12D0*Ph0*s2*x1**3 + 
     &      6D0*Ph1*s2*x1**3 - 4D0*Ph0*x1**4 - 4D0*Ph1*x1**4))
     &   /((-1D0 + s1)*(-1D0 + s2))
        KC0i2s = (-8D0*mb**6*(-2D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 
     &      2D0*Ph0*s1**3 - 3D0*Ph1*s1**3 + 2D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 8D0*Ph1*s1**2*s2 + 
     &      Ph1*s1**3*s2 - 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 + 2D0*Ph0*s1**2*s2**2 - 
     &      1D0*Ph1*s1**2*s2**2 + Ph0*x1 - 2D0*Ph1*x1 - 
     &      2D0*Ph0*s1*x1 + 6D0*Ph1*s1*x1 - 
     &      9D0*Ph0*s1**2*x1 + 5D0*Ph1*s1**2*x1 + 
     &      6D0*Ph0*s1**3*x1 - 3D0*Ph1*s1**3*x1 + 
     &      5D0*Ph0*s2*x1 + 2D0*Ph1*s2*x1 - 
     &      16D0*Ph0*s1*s2*x1 + 9D0*Ph1*s1*s2*x1 + 
     &      15D0*Ph0*s1**2*s2*x1 - 12D0*Ph1*s1**2*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 6D0*Ph0*s2**2*x1 - 
     &      4D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      3D0*Ph0*x1**2 - 16D0*Ph1*x1**2 + 
     &      14D0*Ph0*s1*x1**2 + 18D0*Ph1*s1*x1**2 - 
     &      15D0*Ph0*s1**2*x1**2 + 27D0*Ph0*s2*x1**2 + 
     &      14D0*Ph1*s2*x1**2 - 12D0*Ph0*s1*s2*x1**2 - 
     &      2D0*Ph1*s1*s2*x1**2 - 3D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 - 4D0*Ph0*s2**2*x1**2 - 
     &      6D0*Ph1*s2**2*x1**2 - 4D0*Ph0*s1*s2**2*x1**2 + 
     &      2D0*Ph1*s1*s2**2*x1**2 - 18D0*Ph0*x1**3 - 
     &      18D0*Ph1*x1**3 + 14D0*Ph0*s1*x1**3 + 
     &      6D0*Ph1*s1*x1**3 + 10D0*Ph0*s2*x1**3 + 
     &      10D0*Ph1*s2*x1**3 + 2D0*Ph0*s1*s2*x1**3 - 
     &      2D0*Ph1*s1*s2*x1**3 - 4D0*Ph0*x1**4 - 
     &      4D0*Ph1*x1**4))/((-1D0 + s1)*(-1D0 + s2))
        KC0i00s = 0D0
        KC0i11s = (8D0*mb**6*Ph0*(-1D0*s1**2 + s1**3 + 3D0*s1*s2 - 
     &      1D0*s1**3*s2 - 3D0*s1*s2**2 + s1**2*s2**2 - 
     &      6D0*x1 + 10D0*s1*x1 - 3D0*s1**2*x1 - 
     &      3D0*s1**3*x1 + 6D0*s2*x1 - 1D0*s1*s2*x1 - 
     &      12D0*s1**2*s2*x1 - 1D0*s1**3*s2*x1 - 
     &      3D0*s1*s2**2*x1 + s1**2*s2**2*x1 - 12D0*x1**2 + 
     &      16D0*s1*x1**2 + 6D0*s1**2*x1**2 + 6D0*s2*x1**2 + 
     &      8D0*s1*s2*x1**2 - 10D0*x1**3 - 2D0*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i22s = (-8D0*mb**6*Ph0*x1*
     &    (s1 - 5D0*s1**2 + 4D0*s1**3 + 3D0*s2 - 16D0*s1*s2 + 
     &      19D0*s1**2*s2 - 3D0*s2**2 + 9D0*s1*s2**2 + 
     &      6D0*x1 - 3D0*s1*x1 - 9D0*s1**2*x1 + 3D0*s2*x1 - 
     &      22D0*s1*s2*x1 + 3D0*s1**2*s2*x1 - 3D0*s2**2*x1 + 
     &      s1*s2**2*x1 + 6D0*x1**2 + 4D0*s1*x1**2 + 
     &      4D0*s2*x1**2 - 2D0*s1*s2*x1**2))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i12s = (-8D0*mb**6*Ph0*(s1**2 - 1D0*s1**3 - 3D0*s1*s2 + 
     &      s1**3*s2 + 3D0*s1*s2**2 - 1D0*s1**2*s2**2 + 
     &      6D0*x1 - 9D0*s1*x1 - 2D0*s1**2*x1 + 
     &      7D0*s1**3*x1 - 3D0*s2*x1 - 15D0*s1*s2*x1 + 
     &      31D0*s1**2*s2*x1 + s1**3*s2*x1 - 3D0*s2**2*x1 + 
     &      12D0*s1*s2**2*x1 - 1D0*s1**2*s2**2*x1 + 
     &      18D0*x1**2 - 19D0*s1*x1**2 - 15D0*s1**2*x1**2 - 
     &      3D0*s2*x1**2 - 30D0*s1*s2*x1**2 + 
     &      3D0*s1**2*s2*x1**2 - 3D0*s2**2*x1**2 + 
     &      s1*s2**2*x1**2 + 16D0*x1**3 + 6D0*s1*x1**3 + 
     &      4D0*s2*x1**3 - 2D0*s1*s2*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))

      virt12sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt12fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt12sing=virt12sing*128*pi**3/mb**6
      virt12fini=virt12fini*128*pi**3/mb**6

      return
      end

      subroutine virtual15(s1,s2,mb,ms,mu,virt15sing,virt15fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (8D0*mb**6*Ph0*(2D0*s1**2 - 3D0*s1**3 + s1**4 - 
     &      1D0*s1**2*s2 - 1D0*s1**3*s2 + s1*x1 + 
     &      4D0*s1**2*x1 - 4D0*s1**3*x1 + s1**4*x1 - 
     &      4D0*s1*s2*x1 - 1D0*s1**2*s2*x1 - 
     &      1D0*s1**3*s2*x1 - 1D0*x1**2 + 10D0*s1*x1**2 - 
     &      6D0*s1**2*x1**2 + 3D0*s1**3*x1**2 + 
     &      3D0*s2*x1**2 - 3D0*s1*s2*x1**2 + 
     &      2D0*s1**2*s2*x1**2 - 15D0*x1**3 + 23D0*s1*x1**3 - 
     &      10D0*s1**2*x1**3 + 9D0*s2*x1**3 - 
     &      3D0*s1*s2*x1**3 - 12D0*x1**4 + 6D0*s1*x1**4))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1 = (8D0*mb**6*Ph0*(s1**2 - 2D0*s1**3 + s1**4 + 
     &      s1**2*s2 - 1D0*s1**3*s2 + 7D0*s1*x1 - 
     &      9D0*s1**2*x1 + s1**3*x1 + s1**4*x1 - 
     &      12D0*s1*s2*x1 + 3D0*s1**2*s2*x1 - 
     &      1D0*s1**3*s2*x1 - 6D0*x1**2 + 29D0*s1*x1**2 - 
     &      16D0*s1**2*x1**2 + 3D0*s1**3*x1**2 + 
     &      9D0*s2*x1**2 - 7D0*s1*s2*x1**2 + 
     &      2D0*s1**2*s2*x1**2 - 22D0*x1**3 + 28D0*s1*x1**3 - 
     &      10D0*s1**2*x1**3 + 9D0*s2*x1**3 - 
     &      3D0*s1*s2*x1**3 - 12D0*x1**4 + 6D0*s1*x1**4))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2 = (8D0*mb**6*Ph0*(2D0*s1**2 - 3D0*s1**3 + s1**4 - 
     &      1D0*s1**2*s2 - 1D0*s1**3*s2 + 4D0*s1*x1 - 
     &      3D0*s1**2*x1 + s1**4*x1 - 7D0*s1*s2*x1 + 
     &      4D0*s1**2*s2*x1 - 1D0*s1**3*s2*x1 - 4D0*x1**2 + 
     &      22D0*s1*x1**2 - 19D0*s1**2*x1**2 + 
     &      5D0*s1**3*x1**2 + 6D0*s2*x1**2 - 
     &      11D0*s1*s2*x1**2 + 3D0*s1**2*s2*x1**2 - 
     &      20D0*x1**3 + 36D0*s1*x1**3 - 14D0*s1**2*x1**3 + 
     &      12D0*s2*x1**3 - 4D0*s1*s2*x1**3 - 16D0*x1**4 + 
     &      8D0*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (-8D0*mb**6*(2D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      2D0*Ph0*s1**3 + 3D0*Ph1*s1**3 - 1D0*Ph1*s1**4 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 + 8D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 - 10D0*Ph0*s1**2*x1 - 
     &      4D0*Ph1*s1**2*x1 + 6D0*Ph0*s1**3*x1 + 
     &      4D0*Ph1*s1**3*x1 - 1D0*Ph1*s1**4*x1 - 
     &      10D0*Ph0*s1*s2*x1 + 4D0*Ph1*s1*s2*x1 + 
     &      8D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s1**3*s2*x1 + Ph1*s1**3*s2*x1 - 
     &      6D0*Ph0*x1**2 + Ph1*x1**2 + 28D0*Ph0*s1*x1**2 - 
     &      10D0*Ph1*s1*x1**2 - 26D0*Ph0*s1**2*x1**2 + 
     &      6D0*Ph1*s1**2*x1**2 + 8D0*Ph0*s1**3*x1**2 - 
     &      3D0*Ph1*s1**3*x1**2 + 8D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 - 10D0*Ph0*s1*s2*x1**2 + 
     &      3D0*Ph1*s1*s2*x1**2 + 6D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 - 24D0*Ph0*x1**3 + 
     &      15D0*Ph1*x1**3 + 38D0*Ph0*s1*x1**3 - 
     &      23D0*Ph1*s1*x1**3 - 18D0*Ph0*s1**2*x1**3 + 
     &      10D0*Ph1*s1**2*x1**3 + 12D0*Ph0*s2*x1**3 - 
     &      9D0*Ph1*s2*x1**3 - 8D0*Ph0*s1*s2*x1**3 + 
     &      3D0*Ph1*s1*s2*x1**3 - 14D0*Ph0*x1**4 + 
     &      12D0*Ph1*x1**4 + 10D0*Ph0*s1*x1**4 - 
     &      6D0*Ph1*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1s = (8D0*mb**6*(-1D0*Ph0*s1**2 + Ph1*s1**2 - 
     &      2D0*Ph1*s1**3 + Ph0*s1**4 + Ph1*s1**4 + 
     &      3D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + Ph0*s1**3*s2 - 
     &      1D0*Ph1*s1**3*s2 - 10D0*Ph0*s1*x1 + 
     &      7D0*Ph1*s1*x1 + 14D0*Ph0*s1**2*x1 - 
     &      9D0*Ph1*s1**2*x1 - 9D0*Ph0*s1**3*x1 + 
     &      Ph1*s1**3*x1 + Ph0*s1**4*x1 + Ph1*s1**4*x1 + 
     &      15D0*Ph0*s1*s2*x1 - 12D0*Ph1*s1*s2*x1 - 
     &      12D0*Ph0*s1**2*s2*x1 + 3D0*Ph1*s1**2*s2*x1 + 
     &      Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 - 
     &      7D0*Ph0*x1**2 - 6D0*Ph1*x1**2 - 
     &      11D0*Ph0*s1*x1**2 + 29D0*Ph1*s1*x1**2 + 
     &      25D0*Ph0*s1**2*x1**2 - 16D0*Ph1*s1**2*x1**2 - 
     &      11D0*Ph0*s1**3*x1**2 + 3D0*Ph1*s1**3*x1**2 + 
     &      9D0*Ph1*s2*x1**2 + 3D0*Ph0*s1*s2*x1**2 - 
     &      7D0*Ph1*s1*s2*x1**2 - 7D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 + 17D0*Ph0*x1**3 - 
     &      22D0*Ph1*x1**3 - 33D0*Ph0*s1*x1**3 + 
     &      28D0*Ph1*s1*x1**3 + 20D0*Ph0*s1**2*x1**3 - 
     &      10D0*Ph1*s1**2*x1**3 - 12D0*Ph0*s2*x1**3 + 
     &      9D0*Ph1*s2*x1**3 + 8D0*Ph0*s1*s2*x1**3 - 
     &      3D0*Ph1*s1*s2*x1**3 + 14D0*Ph0*x1**4 - 
     &      12D0*Ph1*x1**4 - 10D0*Ph0*s1*x1**4 + 
     &      6D0*Ph1*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2s = (-8D0*mb**6*(2D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      2D0*Ph0*s1**3 + 3D0*Ph1*s1**3 - 1D0*Ph1*s1**4 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 - 
     &      2D0*Ph0*s1**3*s2 + Ph1*s1**3*s2 - 1D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 + 8D0*Ph0*s1**2*x1 + 
     &      3D0*Ph1*s1**2*x1 - 3D0*Ph0*s1**3*x1 - 
     &      1D0*Ph1*s1**4*x1 - 8D0*Ph0*s1*s2*x1 + 
     &      7D0*Ph1*s1*s2*x1 + 6D0*Ph0*s1**2*s2*x1 - 
     &      4D0*Ph1*s1**2*s2*x1 - 2D0*Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 + 17D0*Ph0*x1**2 + 
     &      4D0*Ph1*x1**2 - 17D0*Ph0*s1*x1**2 - 
     &      22D0*Ph1*s1*x1**2 - 7D0*Ph0*s1**2*x1**2 + 
     &      19D0*Ph1*s1**2*x1**2 + 11D0*Ph0*s1**3*x1**2 - 
     &      5D0*Ph1*s1**3*x1**2 - 8D0*Ph0*s2*x1**2 - 
     &      6D0*Ph1*s2*x1**2 + 2D0*Ph0*s1*s2*x1**2 + 
     &      11D0*Ph1*s1*s2*x1**2 + 10D0*Ph0*s1**2*s2*x1**2 - 
     &      3D0*Ph1*s1**2*s2*x1**2 - 9D0*Ph0*x1**3 + 
     &      20D0*Ph1*x1**3 + 28D0*Ph0*s1*x1**3 - 
     &      36D0*Ph1*s1*x1**3 - 23D0*Ph0*s1**2*x1**3 + 
     &      14D0*Ph1*s1**2*x1**3 + 14D0*Ph0*s2*x1**3 - 
     &      12D0*Ph1*s2*x1**3 - 10D0*Ph0*s1*s2*x1**3 + 
     &      4D0*Ph1*s1*s2*x1**3 - 16D0*Ph0*x1**4 + 
     &      16D0*Ph1*x1**4 + 12D0*Ph0*s1*x1**4 - 
     &      8D0*Ph1*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00s = 0D0
        KC0i11s = (8D0*mb**6*Ph0*(-1D0*s1**3 + s1**4 + 3D0*s1**2*s2 - 
     &      1D0*s1**3*s2 - 6D0*s1*x1 + 7D0*s1**2*x1 - 
     &      4D0*s1**3*x1 + s1**4*x1 + 3D0*s1*s2*x1 + 
     &      2D0*s1**2*s2*x1 - 1D0*s1**3*s2*x1 - 
     &      6D0*s1*x1**2 + 5D0*s1**2*x1**2 - 
     &      3D0*s1**3*x1**2 - 5D0*s1*s2*x1**2 - 
     &      1D0*s1**2*s2*x1**2 + 4D0*x1**3 + 2D0*s1**2*x1**3))
     &   /((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i22s = (8D0*mb**6*Ph0*x1*
     &    (-5D0*s1**2 + 5D0*s1**3 + 3D0*s1*s2 + 
     &      7D0*s1**2*s2 - 6D0*x1 + 11D0*s1*x1 - 
     &      16D0*s1**2*x1 + s1**3*x1 + 3D0*s2*x1 - 
     &      14D0*s1*s2*x1 - 1D0*s1**2*s2*x1 - 2D0*x1**2 + 
     &      17D0*s1*x1**2 - 3D0*s1**2*x1**2 + 3D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 - 4D0*x1**3 + 2D0*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i12s = (8D0*mb**6*Ph0*(-1D0*s1**3 + s1**4 + 3D0*s1**2*s2 - 
     &      1D0*s1**3*s2 - 6D0*s1*x1 + 2D0*s1**2*x1 + 
     &      s1**3*x1 + s1**4*x1 + 6D0*s1*s2*x1 + 
     &      9D0*s1**2*s2*x1 - 1D0*s1**3*s2*x1 - 6D0*x1**2 + 
     &      5D0*s1*x1**2 - 11D0*s1**2*x1**2 - 
     &      2D0*s1**3*x1**2 + 3D0*s2*x1**2 - 
     &      19D0*s1*s2*x1**2 - 2D0*s1**2*s2*x1**2 + 
     &      2D0*x1**3 + 17D0*s1*x1**3 - 1D0*s1**2*x1**3 + 
     &      3D0*s2*x1**3 - 1D0*s1*s2*x1**3 - 4D0*x1**4 + 
     &      2D0*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1))

      virt15sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt15fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt15sing=virt15sing*128*pi**3/mb**6
      virt15fini=virt15fini*128*pi**3/mb**6

      return
      end

      subroutine virtual16(s1,s2,mb,ms,mu,virt16sing,virt16fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1
                  

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (32D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0*s1 - 1D0*s1**2 + 2D0*x1 - 3D0*s1*x1 + 
     &      s1**2*x1 - 1D0*s2*x1 + s1*s2*x1 + 3D0*x1**2 - 
     &      1D0*s1*x1**2))/(-1D0 + s1)**2
        KC0i1 = (32D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0*s1 - 1D0*s1**2 + 2D0*x1 - 3D0*s1*x1 + 
     &      s1**2*x1 - 1D0*s2*x1 + s1*s2*x1 + 3D0*x1**2 - 
     &      1D0*s1*x1**2))/(-1D0 + s1)**2
        KC0i2 = (32D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0*s1 - 1D0*s1**2 + 2D0*x1 - 3D0*s1*x1 + 
     &      s1**2*x1 - 1D0*s2*x1 + s1*s2*x1 + 3D0*x1**2 - 
     &      1D0*s1*x1**2))/(-1D0 + s1)**2
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (-32D0*mb**6*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0*Ph0*s1 + Ph1*s1 - 1D0*Ph0*s1**2 + Ph1*s1**2 + 
     &      3D0*Ph0*x1 - 2D0*Ph1*x1 - 5D0*Ph0*s1*x1 + 
     &      3D0*Ph1*s1*x1 + 2D0*Ph0*s1**2*x1 - 
     &      1D0*Ph1*s1**2*x1 - 2D0*Ph0*s2*x1 + Ph1*s2*x1 + 
     &      2D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*x1**2 - 3D0*Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + Ph1*s1*x1**2))/(-1D0 + s1)**2
        KC0i1s = (-32D0*mb**6*(s1 - 1D0*x1)*
     &    (-1D0*Ph0*s1 + Ph1*s1 - 1D0*Ph0*s1**2 + Ph1*s1**2 + 
     &      Ph0*x1 - 2D0*Ph1*x1 + 4D0*Ph1*s1*x1 - 
     &      3D0*Ph0*s1**2*x1 + Ph1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      3D0*Ph0*x1**2 - 5D0*Ph1*x1**2 - 
     &      3D0*Ph0*s1*x1**2 + 4D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*x1**3 - 3D0*Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 + Ph1*s1*x1**3))/(-1D0 + s1)**2
        KC0i2s = (-32D0*mb**6*(s1 - 1D0*x1)*
     &    (-1D0*Ph0*s1 + Ph1*s1 - 1D0*Ph0*s1**2 + Ph1*s1**2 + 
     &      Ph0*x1 - 2D0*Ph1*x1 + 4D0*Ph1*s1*x1 - 
     &      3D0*Ph0*s1**2*x1 + Ph1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      3D0*Ph0*x1**2 - 5D0*Ph1*x1**2 - 
     &      3D0*Ph0*s1*x1**2 + 4D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s2*x1**2 + Ph1*s2*x1**2 + 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 + 
     &      4D0*Ph0*x1**3 - 3D0*Ph1*x1**3 - 
     &      2D0*Ph0*s1*x1**3 + Ph1*s1*x1**3))/(-1D0 + s1)**2
        KC0i00s = 0D0
        KC0i11s = (64D0*mb**6*Ph0*(1D0 + s1)*(s1 - 1D0*x1)**2*x1)/
     &  (-1D0 + s1)**2
        KC0i22s = (64D0*mb**6*Ph0*(1D0 + s1)*(s1 - 1D0*x1)**2*x1)/
     &  (-1D0 + s1)**2
        KC0i12s = (128D0*mb**6*Ph0*(1D0 + s1)*(s1 - 1D0*x1)**2*x1)/
     &  (-1D0 + s1)**2

      virt16sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt16fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt16sing=virt16sing*128*pi**3/mb**6
      virt16fini=virt16fini*128*pi**3/mb**6

      return
      end

      subroutine virtual17(s1,s2,mb,ms,mu,virt17sing,virt17fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (-8D0*mb**6*Ph0*(s1**3*s2 + s1*s2**2 - 
     &      1D0*s1**2*s2**2 - 4D0*x1 + 4D0*s1*x1 + 
     &      2D0*s1**2*x1 - 3D0*s1**3*x1 + 6D0*s2*x1 + 
     &      8D0*s1*s2*x1 - 16D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      3D0*s2**2*x1 - 6D0*s1*s2**2*x1 - 
     &      1D0*s1**2*s2**2*x1 - 14D0*x1**2 + 9D0*s1*x1**2 + 
     &      9D0*s1**2*x1**2 - 3D0*s1**3*x1**2 + 
     &      6D0*s2*x1**2 + 21D0*s1*s2*x1**2 - 
     &      8D0*s1**2*s2*x1**2 + 3D0*s2**2*x1**2 - 
     &      1D0*s1*s2**2*x1**2 - 11D0*x1**3 - 1D0*s1*x1**3 + 
     &      3D0*s1**2*x1**3 - 4D0*s2*x1**3 + s1*s2*x1**3 + 
     &      x1**4))/((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i1 = (-8D0*mb**6*Ph0*(-2D0*s1*s2 + 2D0*s1**2*s2 + 
     &      s1**3*s2 + 2D0*s1*s2**2 - 1D0*s1**2*s2**2 - 
     &      4D0*x1 + 6D0*s1*x1 - 3D0*s1**3*x1 + 10D0*s2*x1 - 
     &      2D0*s1*s2*x1 - 12D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      6D0*s2**2*x1 - 1D0*s1*s2**2*x1 - 
     &      1D0*s1**2*s2**2*x1 - 18D0*x1**2 + 18D0*s1*x1**2 + 
     &      5D0*s1**2*x1**2 - 3D0*s1**3*x1**2 + 
     &      14D0*s2*x1**2 + 9D0*s1*s2*x1**2 - 
     &      8D0*s1**2*s2*x1**2 - 1D0*s1*s2**2*x1**2 - 
     &      16D0*x1**3 + 6D0*s1*x1**3 + 3D0*s1**2*x1**3 + 
     &      2D0*s2*x1**3 + s1*s2*x1**3 - 2D0*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i2 = (-8D0*mb**6*Ph0*(s1**3*s2 + s1*s2**2 - 
     &      1D0*s1**2*s2**2 - 4D0*x1 + 4D0*s1*x1 + 
     &      2D0*s1**2*x1 - 3D0*s1**3*x1 + 6D0*s2*x1 + 
     &      3D0*s1*s2*x1 - 11D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      3D0*s2**2*x1 - 2D0*s1*s2**2*x1 - 
     &      1D0*s1**2*s2**2*x1 - 14D0*x1**2 + 14D0*s1*x1**2 + 
     &      4D0*s1**2*x1**2 - 3D0*s1**3*x1**2 + 
     &      13D0*s2*x1**2 + 5D0*s1*s2*x1**2 - 
     &      7D0*s1**2*s2*x1**2 - 3D0*s2**2*x1**2 + 
     &      s1*s2**2*x1**2 - 18D0*x1**3 + 11D0*s1*x1**3 + 
     &      2D0*s1**2*x1**3 + 7D0*s2*x1**3 - 
     &      2D0*s1*s2*x1**3 - 4D0*x1**4 + s1*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (-8D0*mb**6*(-2D0*Ph0*s1**2*s2 + Ph1*s1**3*s2 - 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      4D0*Ph0*x1 - 4D0*Ph1*x1 + 14D0*Ph0*s1*x1 + 
     &      4D0*Ph1*s1*x1 - 10D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 + 2D0*Ph0*s1**3*x1 - 
     &      3D0*Ph1*s1**3*x1 + 12D0*Ph0*s2*x1 + 
     &      6D0*Ph1*s2*x1 - 10D0*Ph0*s1*s2*x1 + 
     &      8D0*Ph1*s1*s2*x1 - 16D0*Ph1*s1**2*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 6D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 - 8D0*Ph0*s1*s2**2*x1 - 
     &      6D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 - 18D0*Ph0*x1**2 - 
     &      14D0*Ph1*x1**2 + 18D0*Ph0*s1*x1**2 + 
     &      9D0*Ph1*s1*x1**2 - 4D0*Ph0*s1**2*x1**2 + 
     &      9D0*Ph1*s1**2*x1**2 + 2D0*Ph0*s1**3*x1**2 - 
     &      3D0*Ph1*s1**3*x1**2 + 24D0*Ph0*s2*x1**2 + 
     &      6D0*Ph1*s2*x1**2 + 21D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 8D0*Ph1*s1**2*s2*x1**2 - 
     &      2D0*Ph0*s2**2*x1**2 + 3D0*Ph1*s2**2*x1**2 - 
     &      2D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 - 
     &      12D0*Ph0*x1**3 - 11D0*Ph1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      3D0*Ph1*s1**2*x1**3 + 4D0*Ph0*s2*x1**3 - 
     &      4D0*Ph1*s2*x1**3 + 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 - 2D0*Ph0*x1**4 + Ph1*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i1s = (-8D0*mb**6*(2D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 - 
     &      3D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      Ph1*s1**3*s2 - 4D0*Ph0*s1*s2**2 + 
     &      2D0*Ph1*s1*s2**2 + 2D0*Ph0*s1**2*s2**2 - 
     &      1D0*Ph1*s1**2*s2**2 - 4D0*Ph0*x1 - 4D0*Ph1*x1 + 
     &      14D0*Ph0*s1*x1 + 6D0*Ph1*s1*x1 - 
     &      15D0*Ph0*s1**2*x1 + 6D0*Ph0*s1**3*x1 - 
     &      3D0*Ph1*s1**3*x1 + 10D0*Ph0*s2*x1 + 
     &      10D0*Ph1*s2*x1 - 12D0*Ph0*s1*s2*x1 - 
     &      2D0*Ph1*s1*s2*x1 + 15D0*Ph0*s1**2*s2*x1 - 
     &      12D0*Ph1*s1**2*s2*x1 + Ph1*s1**3*s2*x1 - 
     &      4D0*Ph0*s2**2*x1 - 6D0*Ph1*s2**2*x1 - 
     &      4D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      18D0*Ph0*x1**2 - 18D0*Ph1*x1**2 + 
     &      14D0*Ph0*s1*x1**2 + 18D0*Ph1*s1*x1**2 - 
     &      9D0*Ph0*s1**2*x1**2 + 5D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 3D0*Ph1*s1**3*x1**2 + 
     &      27D0*Ph0*s2*x1**2 + 14D0*Ph1*s2*x1**2 - 
     &      16D0*Ph0*s1*s2*x1**2 + 9D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 8D0*Ph1*s1**2*s2*x1**2 - 
     &      6D0*Ph0*s2**2*x1**2 - 2D0*Ph0*s1*s2**2*x1**2 - 
     &      1D0*Ph1*s1*s2**2*x1**2 - 3D0*Ph0*x1**3 - 
     &      16D0*Ph1*x1**3 - 2D0*Ph0*s1*x1**3 + 
     &      6D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      3D0*Ph1*s1**2*x1**3 + 5D0*Ph0*s2*x1**3 + 
     &      2D0*Ph1*s2*x1**3 + 2D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3 + Ph0*x1**4 - 2D0*Ph1*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i2s = (-8D0*mb**6*(-2D0*Ph0*s1**2*s2 + Ph0*s1**3*s2 + 
     &      Ph1*s1**3*s2 - 2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 + 
     &      Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      4D0*Ph0*x1 - 4D0*Ph1*x1 + 16D0*Ph0*s1*x1 + 
     &      4D0*Ph1*s1*x1 - 16D0*Ph0*s1**2*x1 + 
     &      2D0*Ph1*s1**2*x1 + 5D0*Ph0*s1**3*x1 - 
     &      3D0*Ph1*s1**3*x1 + 12D0*Ph0*s2*x1 + 
     &      6D0*Ph1*s2*x1 - 7D0*Ph0*s1*s2*x1 + 
     &      3D0*Ph1*s1*s2*x1 + 5D0*Ph0*s1**2*s2*x1 - 
     &      11D0*Ph1*s1**2*s2*x1 + Ph0*s1**3*s2*x1 + 
     &      Ph1*s1**3*s2*x1 - 6D0*Ph0*s2**2*x1 - 
     &      3D0*Ph1*s2**2*x1 - 11D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph1*s1*s2**2*x1 + Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 - 20D0*Ph0*x1**2 - 
     &      14D0*Ph1*x1**2 + 7D0*Ph0*s1*x1**2 + 
     &      14D0*Ph1*s1*x1**2 + 2D0*Ph0*s1**2*x1**2 + 
     &      4D0*Ph1*s1**2*x1**2 + Ph0*s1**3*x1**2 - 
     &      3D0*Ph1*s1**3*x1**2 + 21D0*Ph0*s2*x1**2 + 
     &      13D0*Ph1*s2*x1**2 + 11D0*Ph0*s1*s2*x1**2 + 
     &      5D0*Ph1*s1*s2*x1**2 + Ph0*s1**2*s2*x1**2 - 
     &      7D0*Ph1*s1**2*s2*x1**2 + 2D0*Ph0*s2**2*x1**2 - 
     &      3D0*Ph1*s2**2*x1**2 - 1D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 + 5D0*Ph0*x1**3 - 
     &      18D0*Ph1*x1**3 - 22D0*Ph0*s1*x1**3 + 
     &      11D0*Ph1*s1*x1**3 + 2D0*Ph1*s1**2*x1**3 - 
     &      13D0*Ph0*s2*x1**3 + 7D0*Ph1*s2*x1**3 + 
     &      2D0*Ph0*s1*s2*x1**3 - 2D0*Ph1*s1*s2*x1**3 + 
     &      11D0*Ph0*x1**4 - 4D0*Ph1*x1**4 - 
     &      1D0*Ph0*s1*x1**4 + Ph1*s1*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i00s = 0D0
        KC0i11s = (-8D0*mb**6*Ph0*(-2D0*s1*s2 + 3D0*s1**2*s2 + 
     &      s1*s2**2 + 4D0*s1*x1 - 9D0*s1**2*x1 + 
     &      4D0*s1**3*x1 + 4D0*s2*x1 - 22D0*s1*s2*x1 + 
     &      19D0*s1**2*s2*x1 - 3D0*s2**2*x1 + 
     &      9D0*s1*s2**2*x1 + 6D0*x1**2 - 3D0*s1*x1**2 - 
     &      5D0*s1**2*x1**2 + 3D0*s2*x1**2 - 
     &      16D0*s1*s2*x1**2 - 3D0*s2**2*x1**2 + 6D0*x1**3 + 
     &      s1*x1**3 + 3D0*s2*x1**3))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i22s = (-8D0*mb**6*Ph0*(s1**3*s2 - 1D0*s1**2*s2**2 + 
     &      2D0*s1*x1 - 6D0*s1**2*x1 + 3D0*s1**3*x1 - 
     &      8D0*s1*s2*x1 + 12D0*s1**2*s2*x1 + s1**3*s2*x1 + 
     &      3D0*s1*s2**2*x1 - 1D0*s1**2*s2**2*x1 + 
     &      10D0*x1**2 - 16D0*s1*x1**2 + 3D0*s1**2*x1**2 - 
     &      1D0*s1**3*x1**2 - 6D0*s2*x1**2 + s1*s2*x1**2 + 
     &      3D0*s1*s2**2*x1**2 + 12D0*x1**3 - 10D0*s1*x1**3 + 
     &      s1**2*x1**3 - 6D0*s2*x1**3 - 3D0*s1*s2*x1**3 + 
     &      6D0*x1**4))/((s1 - 1D0*x1)*(s2 - 1D0*x1))
        KC0i12s = (-8D0*mb**6*Ph0*(-2D0*s1*s2 + 3D0*s1**2*s2 + 
     &      s1**3*s2 + s1*s2**2 - 1D0*s1**2*s2**2 + 
     &      6D0*s1*x1 - 15D0*s1**2*x1 + 7D0*s1**3*x1 + 
     &      4D0*s2*x1 - 30D0*s1*s2*x1 + 31D0*s1**2*s2*x1 + 
     &      s1**3*s2*x1 - 3D0*s2**2*x1 + 12D0*s1*s2**2*x1 - 
     &      1D0*s1**2*s2**2*x1 + 16D0*x1**2 - 19D0*s1*x1**2 - 
     &      2D0*s1**2*x1**2 - 1D0*s1**3*x1**2 - 
     &      3D0*s2*x1**2 - 15D0*s1*s2*x1**2 - 
     &      3D0*s2**2*x1**2 + 3D0*s1*s2**2*x1**2 + 
     &      18D0*x1**3 - 9D0*s1*x1**3 + s1**2*x1**3 - 
     &      3D0*s2*x1**3 - 3D0*s1*s2*x1**3 + 6D0*x1**4))/
     &  ((s1 - 1D0*x1)*(s2 - 1D0*x1))

      virt17sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt17fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt17sing=virt17sing*128*pi**3/mb**6
      virt17fini=virt17fini*128*pi**3/mb**6

      return
      end

      subroutine virtual18(s1,s2,mb,ms,mu,virt18sing,virt18fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (32D0*mb**6*Ph0*(-1D0 + s1)*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 + 2D0*x1 + s1*x1))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i1 = (-32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-1D0*s2 + x1)*(1D0 + 2D0*x1 + s1*x1))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i2 = (32D0*mb**6*Ph0*(-1D0 + s1)*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 + 2D0*x1 + s1*x1))/((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (32D0*mb**6*(Ph0*s2 - 1D0*Ph1*s2 - 1D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + Ph0*x1 + Ph1*x1 - 3D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 + 2D0*Ph0*s1**2*x1 - 
     &      1D0*Ph0*s2*x1 - 3D0*Ph1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + Ph0*s1**2*s2*x1 + 
     &      Ph1*s1**2*s2*x1 + 2D0*Ph0*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + 3D0*Ph0*x1**2 + 
     &      3D0*Ph1*x1**2 - 4D0*Ph0*s1*x1**2 - 
     &      2D0*Ph1*s1*x1**2 + Ph0*s1**2*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 - 4D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 - 3D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + 2D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 + Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3 + 
     &      Ph0*s1**2*x1**3 - 1D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i1s = (32D0*mb**6*(Ph0*s2 - 1D0*Ph1*s2 - 1D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + Ph0*x1 + Ph1*x1 - 3D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 + 2D0*Ph0*s1**2*x1 - 
     &      1D0*Ph0*s2*x1 - 3D0*Ph1*s2*x1 + 
     &      2D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 - 
     &      1D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 + 2D0*Ph0*s1*s2**2*x1 + 
     &      3D0*Ph0*x1**2 + 3D0*Ph1*x1**2 - 
     &      6D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 + 
     &      3D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      6D0*Ph0*s2*x1**2 - 2D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 + 
     &      4D0*Ph0*x1**3 + 2D0*Ph1*x1**3 - 
     &      1D0*Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3 + 
     &      Ph0*s1**2*x1**3 - 1D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i2s = (32D0*mb**6*(Ph0*s2 - 1D0*Ph1*s2 - 1D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + Ph0*x1 + Ph1*x1 - 3D0*Ph0*s1*x1 - 
     &      1D0*Ph1*s1*x1 + 2D0*Ph0*s1**2*x1 - 
     &      1D0*Ph0*s2*x1 - 3D0*Ph1*s2*x1 + 
     &      2D0*Ph0*s1*s2*x1 + 2D0*Ph1*s1*s2*x1 - 
     &      1D0*Ph0*s1**2*s2*x1 + Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s2**2*x1 + 2D0*Ph0*s1*s2**2*x1 + 
     &      3D0*Ph0*x1**2 + 3D0*Ph1*x1**2 - 
     &      6D0*Ph0*s1*x1**2 - 2D0*Ph1*s1*x1**2 + 
     &      3D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      6D0*Ph0*s2*x1**2 - 2D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 + 
     &      4D0*Ph0*x1**3 + 2D0*Ph1*x1**3 - 
     &      1D0*Ph0*s1*x1**3 - 1D0*Ph1*s1*x1**3 + 
     &      Ph0*s1**2*x1**3 - 1D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1))
        KC0i00s = 0D0
        KC0i11s = (-64D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + s1)*x1*
     &    (-1D0*s2 + x1))/((-1D0 + s2)*(-1D0*s1 + x1))
        KC0i22s = (64D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + s1)*(s2 - 1D0*x1)*
     &    x1)/((-1D0 + s2)*(-1D0*s1 + x1))
        KC0i12s = (-128D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + s1)*x1*
     &    (-1D0*s2 + x1))/((-1D0 + s2)*(-1D0*s1 + x1))

      virt18sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt18fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt18sing=virt18sing*128*pi**3/mb**6
      virt18fini=virt18fini*128*pi**3/mb**6

      return
      end

      subroutine virtual21(s1,s2,mb,ms,mu,virt21sing,virt21fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (-32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (s1 - 1D0*s1**2 - 1D0*s1*s2 - 3D0*x1 + 3D0*s1*x1 + 
     &      s1**2*x1 + s2*x1 - 2D0*x1**2 + s1*x1**2))/
     &  (s1 - 1D0*x1)**2
        KC0i1 = (-32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (s1 - 1D0*s1**2 - 1D0*s1*s2 - 3D0*x1 + 3D0*s1*x1 + 
     &      s1**2*x1 + s2*x1 - 2D0*x1**2 + s1*x1**2))/
     &  (s1 - 1D0*x1)**2
        KC0i2 = (-32D0*mb**6*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (s1 - 1D0*s1**2 - 1D0*s1*s2 - 3D0*x1 + 3D0*s1*x1 + 
     &      s1**2*x1 + s2*x1 - 2D0*x1**2 + s1*x1**2))/
     &  (s1 - 1D0*x1)**2
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (32D0*mb**6*(-1D0 + s1)*(1D0 + x1)*
     &    (2D0*Ph0*s1 - 1D0*Ph1*s1 - 2D0*Ph0*s1**2 + 
     &      Ph1*s1**2 - 2D0*Ph0*s1*s2 + Ph1*s1*s2 - 
     &      4D0*Ph0*x1 + 3D0*Ph1*x1 + 5D0*Ph0*s1*x1 - 
     &      3D0*Ph1*s1*x1 + Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s2*x1 - 1D0*Ph1*s2*x1 - 3D0*Ph0*x1**2 + 
     &      2D0*Ph1*x1**2 + Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2))/
     &  (s1 - 1D0*x1)**2
        KC0i1s = (32D0*mb**6*(-1D0 + s1)*
     &    (2D0*Ph0*s1 - 1D0*Ph1*s1 - 2D0*Ph0*s1**2 + 
     &      Ph1*s1**2 - 2D0*Ph0*s1*s2 + Ph1*s1*s2 - 
     &      4D0*Ph0*x1 + 3D0*Ph1*x1 + 3D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 + 3D0*Ph0*s1**2*x1 + 
     &      2D0*Ph0*s2*x1 - 1D0*Ph1*s2*x1 + Ph1*s1*s2*x1 - 
     &      3D0*Ph0*x1**2 + 5D0*Ph1*x1**2 - 
     &      4D0*Ph1*s1*x1**2 + Ph0*s1**2*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*x1**3 + 2D0*Ph1*x1**3 + Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3))/(s1 - 1D0*x1)**2
        KC0i2s = (32D0*mb**6*(-1D0 + s1)*
     &    (2D0*Ph0*s1 - 1D0*Ph1*s1 - 2D0*Ph0*s1**2 + 
     &      Ph1*s1**2 - 2D0*Ph0*s1*s2 + Ph1*s1*s2 - 
     &      4D0*Ph0*x1 + 3D0*Ph1*x1 + 3D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 + 3D0*Ph0*s1**2*x1 + 
     &      2D0*Ph0*s2*x1 - 1D0*Ph1*s2*x1 + Ph1*s1*s2*x1 - 
     &      3D0*Ph0*x1**2 + 5D0*Ph1*x1**2 - 
     &      4D0*Ph1*s1*x1**2 + Ph0*s1**2*x1**2 - 
     &      1D0*Ph1*s1**2*x1**2 - 1D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*x1**3 + 2D0*Ph1*x1**3 + Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3))/(s1 - 1D0*x1)**2
        KC0i00s = 0D0
        KC0i11s = (64D0*mb**6*Ph0*(-1D0 + s1)**2*x1*(s1 + x1))/
     &            (s1 - 1D0*x1)**2
        KC0i22s = (64D0*mb**6*Ph0*(-1D0 + s1)**2*x1*(s1 + x1))/
     &            (s1 - 1D0*x1)**2
        KC0i12s = (128D0*mb**6*Ph0*(-1D0 + s1)**2*x1*(s1 + x1))/
     &  (s1 - 1D0*x1)**2
                  

      virt21sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt21fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt21sing=virt21sing*128*pi**3/mb**6
      virt21fini=virt21fini*128*pi**3/mb**6

      return
      end

      subroutine virtual22(s1,s2,mb,ms,mu,virt22sing,virt22fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2*x1

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (8D0*mb**6*Ph0*(6D0*s1 - 10D0*s1**2 + 3D0*s1**3 + 
     &      s1**4 - 3D0*s1*s2 + 2D0*s1**2*s2 - 1D0*s1**3*s2 - 
     &      12D0*x1 + 23D0*s1*x1 - 6D0*s1**2*x1 - 
     &      4D0*s1**3*x1 + s1**4*x1 + 9D0*s2*x1 - 
     &      3D0*s1*s2*x1 - 1D0*s1**2*s2*x1 - 
     &      1D0*s1**3*s2*x1 - 15D0*x1**2 + 10D0*s1*x1**2 + 
     &      4D0*s1**2*x1**2 - 3D0*s1**3*x1**2 + 
     &      3D0*s2*x1**2 - 4D0*s1*s2*x1**2 - 
     &      1D0*s1**2*s2*x1**2 - 1D0*x1**3 + s1*x1**3 + 
     &      2D0*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1 = (8D0*mb**6*Ph0*(8D0*s1 - 14D0*s1**2 + 5D0*s1**3 + 
     &      s1**4 - 4D0*s1*s2 + 3D0*s1**2*s2 - 1D0*s1**3*s2 - 
     &      16D0*x1 + 36D0*s1*x1 - 19D0*s1**2*x1 + s1**4*x1 + 
     &      12D0*s2*x1 - 11D0*s1*s2*x1 + 4D0*s1**2*s2*x1 - 
     &      1D0*s1**3*s2*x1 - 20D0*x1**2 + 22D0*s1*x1**2 - 
     &      3D0*s1**2*x1**2 - 3D0*s1**3*x1**2 + 
     &      6D0*s2*x1**2 - 7D0*s1*s2*x1**2 - 
     &      1D0*s1**2*s2*x1**2 - 4D0*x1**3 + 4D0*s1*x1**3 + 
     &      2D0*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2 = (8D0*mb**6*Ph0*(6D0*s1 - 10D0*s1**2 + 3D0*s1**3 + 
     &      s1**4 - 3D0*s1*s2 + 2D0*s1**2*s2 - 1D0*s1**3*s2 - 
     &      12D0*x1 + 28D0*s1*x1 - 16D0*s1**2*x1 + s1**3*x1 + 
     &      s1**4*x1 + 9D0*s2*x1 - 7D0*s1*s2*x1 + 
     &      3D0*s1**2*s2*x1 - 1D0*s1**3*s2*x1 - 22D0*x1**2 + 
     &      29D0*s1*x1**2 - 9D0*s1**2*x1**2 - 
     &      2D0*s1**3*x1**2 + 9D0*s2*x1**2 - 
     &      12D0*s1*s2*x1**2 + s1**2*s2*x1**2 - 6D0*x1**3 + 
     &      7D0*s1*x1**3 + s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00 = 0D0
        KC0i11 = 0D0
        KC0i22 = 0D0
        KC0i12 = 0D0
        KC0i0s = (8D0*mb**6*(-10D0*Ph0*s1 + 6D0*Ph1*s1 + 
     &      18D0*Ph0*s1**2 - 10D0*Ph1*s1**2 - 8D0*Ph0*s1**3 + 
     &      3D0*Ph1*s1**3 + Ph1*s1**4 + 8D0*Ph0*s1*s2 - 
     &      3D0*Ph1*s1*s2 - 6D0*Ph0*s1**2*s2 + 
     &      2D0*Ph1*s1**2*s2 + 2D0*Ph0*s1**3*s2 - 
     &      1D0*Ph1*s1**3*s2 + 14D0*Ph0*x1 - 12D0*Ph1*x1 - 
     &      38D0*Ph0*s1*x1 + 23D0*Ph1*s1*x1 + 
     &      26D0*Ph0*s1**2*x1 - 6D0*Ph1*s1**2*x1 - 
     &      6D0*Ph0*s1**3*x1 - 4D0*Ph1*s1**3*x1 + 
     &      Ph1*s1**4*x1 - 12D0*Ph0*s2*x1 + 9D0*Ph1*s2*x1 + 
     &      10D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 - 
     &      8D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      24D0*Ph0*x1**2 - 15D0*Ph1*x1**2 - 
     &      28D0*Ph0*s1*x1**2 + 10D0*Ph1*s1*x1**2 + 
     &      10D0*Ph0*s1**2*x1**2 + 4D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 3D0*Ph1*s1**3*x1**2 - 
     &      8D0*Ph0*s2*x1**2 + 3D0*Ph1*s2*x1**2 + 
     &      10D0*Ph0*s1*s2*x1**2 - 4D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 + 
     &      6D0*Ph0*x1**3 - 1D0*Ph1*x1**3 - 
     &      8D0*Ph0*s1*x1**3 + Ph1*s1*x1**3 - 
     &      2D0*Ph0*s1**2*x1**3 + 2D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1s = (8D0*mb**6*(-12D0*Ph0*s1 + 8D0*Ph1*s1 + 
     &      23D0*Ph0*s1**2 - 14D0*Ph1*s1**2 - 
     &      11D0*Ph0*s1**3 + 5D0*Ph1*s1**3 + Ph1*s1**4 + 
     &      10D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 - 
     &      10D0*Ph0*s1**2*s2 + 3D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 + 
     &      16D0*Ph0*x1 - 16D0*Ph1*x1 - 28D0*Ph0*s1*x1 + 
     &      36D0*Ph1*s1*x1 + 7D0*Ph0*s1**2*x1 - 
     &      19D0*Ph1*s1**2*x1 + 3D0*Ph0*s1**3*x1 + 
     &      Ph1*s1**4*x1 - 14D0*Ph0*s2*x1 + 12D0*Ph1*s2*x1 - 
     &      2D0*Ph0*s1*s2*x1 - 11D0*Ph1*s1*s2*x1 - 
     &      6D0*Ph0*s1**2*s2*x1 + 4D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      9D0*Ph0*x1**2 - 20D0*Ph1*x1**2 + 
     &      17D0*Ph0*s1*x1**2 + 22D0*Ph1*s1*x1**2 - 
     &      8D0*Ph0*s1**2*x1**2 - 3D0*Ph1*s1**2*x1**2 + 
     &      2D0*Ph0*s1**3*x1**2 - 3D0*Ph1*s1**3*x1**2 + 
     &      8D0*Ph0*s2*x1**2 + 6D0*Ph1*s2*x1**2 + 
     &      8D0*Ph0*s1*s2*x1**2 - 7D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 - 
     &      17D0*Ph0*x1**3 - 4D0*Ph1*x1**3 + Ph0*s1*x1**3 + 
     &      4D0*Ph1*s1*x1**3 - 2D0*Ph0*s1**2*x1**3 + 
     &      2D0*Ph1*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2s = (8D0*mb**6*(-10D0*Ph0*s1 + 6D0*Ph1*s1 + 
     &      20D0*Ph0*s1**2 - 10D0*Ph1*s1**2 - 
     &      11D0*Ph0*s1**3 + 3D0*Ph1*s1**3 + Ph0*s1**4 + 
     &      Ph1*s1**4 + 8D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 - 
     &      7D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 + 14D0*Ph0*x1 - 
     &      12D0*Ph1*x1 - 33D0*Ph0*s1*x1 + 28D0*Ph1*s1*x1 + 
     &      25D0*Ph0*s1**2*x1 - 16D0*Ph1*s1**2*x1 - 
     &      9D0*Ph0*s1**3*x1 + Ph1*s1**3*x1 + Ph0*s1**4*x1 + 
     &      Ph1*s1**4*x1 - 12D0*Ph0*s2*x1 + 9D0*Ph1*s2*x1 + 
     &      3D0*Ph0*s1*s2*x1 - 7D0*Ph1*s1*s2*x1 - 
     &      12D0*Ph0*s1**2*s2*x1 + 3D0*Ph1*s1**2*s2*x1 + 
     &      Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      17D0*Ph0*x1**2 - 22D0*Ph1*x1**2 - 
     &      11D0*Ph0*s1*x1**2 + 29D0*Ph1*s1*x1**2 + 
     &      14D0*Ph0*s1**2*x1**2 - 9D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph1*s1**3*x1**2 + 9D0*Ph1*s2*x1**2 + 
     &      15D0*Ph0*s1*s2*x1**2 - 12D0*Ph1*s1*s2*x1**2 + 
     &      3D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 - 
     &      7D0*Ph0*x1**3 - 6D0*Ph1*x1**3 - 
     &      10D0*Ph0*s1*x1**3 + 7D0*Ph1*s1*x1**3 - 
     &      1D0*Ph0*s1**2*x1**3 + Ph1*s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00s = 0D0
        KC0i11s = (8D0*mb**6*Ph0*(2D0*s1 - 3D0*s1**2 + s1**3 - 
     &      1D0*s1*s2 - 1D0*s1**2*s2 - 4D0*x1 + 17D0*s1*x1 - 
     &      16D0*s1**2*x1 + 5D0*s1**3*x1 + 3D0*s2*x1 - 
     &      14D0*s1*s2*x1 + 7D0*s1**2*s2*x1 - 2D0*x1**2 + 
     &      11D0*s1*x1**2 - 5D0*s1**2*x1**2 + 3D0*s2*x1**2 + 
     &      3D0*s1*s2*x1**2 - 6D0*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i22s = (8D0*mb**6*Ph0*(2D0*s1**2 - 3D0*s1**3 + s1**4 - 
     &      1D0*s1**2*s2 - 1D0*s1**3*s2 + 5D0*s1**2*x1 - 
     &      4D0*s1**3*x1 + s1**4*x1 - 5D0*s1*s2*x1 + 
     &      2D0*s1**2*s2*x1 - 1D0*s1**3*s2*x1 + 4D0*x1**2 - 
     &      6D0*s1*x1**2 + 7D0*s1**2*x1**2 - 
     &      1D0*s1**3*x1**2 + 3D0*s1*s2*x1**2 + 
     &      3D0*s1**2*s2*x1**2 - 6D0*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i12s = (8D0*mb**6*Ph0*(2D0*s1 - 1D0*s1**2 - 2D0*s1**3 + 
     &      s1**4 - 1D0*s1*s2 - 2D0*s1**2*s2 - 1D0*s1**3*s2 - 
     &      4D0*x1 + 17D0*s1*x1 - 11D0*s1**2*x1 + s1**3*x1 + 
     &      s1**4*x1 + 3D0*s2*x1 - 19D0*s1*s2*x1 + 
     &      9D0*s1**2*s2*x1 - 1D0*s1**3*s2*x1 + 2D0*x1**2 + 
     &      5D0*s1*x1**2 + 2D0*s1**2*x1**2 - 
     &      1D0*s1**3*x1**2 + 3D0*s2*x1**2 + 
     &      6D0*s1*s2*x1**2 + 3D0*s1**2*s2*x1**2 - 
     &      6D0*x1**3 - 6D0*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))

      virt22sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt22fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt22sing=virt22sing*128*pi**3/mb**6
      virt22fini=virt22fini*128*pi**3/mb**6

      return
      end

      subroutine virtual19(s1,s2,mb,ms,mu,virt19sing,virt19fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (32D0*mb**6*Ph0*(-1D0 + s2)*(1D0 + x1)*
     &    (s1 + s1**2 - 1D0*s1*x1 + s1**2*x1 - 1D0*s2*x1 + 
     &      s1*s2*x1 - 1D0*x1**2 - 1D0*s1*x1**2))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i1 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (-2D0*s1 + s1*s2 + s1*s2**2 + 2D0*x1 - 1D0*s1*x1 - 
     &      1D0*s2*x1 + s1**2*s2*x1 - 1D0*s2**2*x1 + 
     &      s1*s2**2*x1 + 2D0*x1**2 - 1D0*s1*x1**2 - 
     &      2D0*s2*x1**2 - 1D0*s1*s2*x1**2 + x1**3))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i2 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (-2D0*s1 + 3D0*s1*s2 - 1D0*s1*s2**2 + s1**2*s2**2 + 
     &      x1 - 1D0*s1*x1 - 1D0*s1**2*x1 - 1D0*s2*x1 - 
     &      2D0*s1*s2*x1 + s1**2*s2*x1 + s1*s2**2*x1 + 
     &      3D0*x1**2 + s1*x1**2 - 2D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i00 = (-64D0*mb**4*Ph0*(-1D0 + s2)*(1D0 + x1)**2*
     &    (-1D0*s1 + x1))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i11 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (s1**2 + x1 - 2D0*s1*x1 - 2D0*s2*x1 + s2**2*x1 + 
     &      x1**2))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i22 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (s1**2 - 2D0*s1**2*s2 + s1**2*s2**2 + s1**2*x1 - 
     &      2D0*s1*x1**2 + x1**3))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i12 = (32D0*mb**6*Ph0*(1D0 + x1)*
     &    (2D0*s1**2 - 1D0*s1*s2 - 1D0*s1**2*s2 + s1*s2**2 + 
     &      x1 - 1D0*s1*x1 - 1D0*s2*x1 - 2D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + s1*s2**2*x1 - 1D0*s1*x1**2 + 
     &      s2*x1**2 - 1D0*s1*s2*x1**2 + x1**3))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i0s = (32D0*mb**6*(Ph0*s1 - 1D0*Ph1*s1 + Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 - 1D0*Ph0*s1*s2 + Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + 2D0*Ph0*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 1D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      5D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 + 
     &      4D0*Ph0*s1**2*s2*x1 + 2D0*Ph1*s1**2*s2*x1 + 
     &      Ph0*s2**2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      3D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 + 
     &      Ph0*x1**2 + Ph1*x1**2 + 2D0*Ph1*s1*x1**2 - 
     &      3D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s2*x1**2 - 3D0*Ph0*s1*s2*x1**2 - 
     &      3D0*Ph1*s1*s2*x1**2 - 1D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + Ph0*s2**2*x1**2 - 
     &      1D0*Ph1*s2**2*x1**2 - 1D0*Ph0*s1*s2**2*x1**2 + 
     &      Ph1*s1*s2**2*x1**2 + Ph0*x1**3 + Ph1*x1**3 + 
     &      Ph0*s1*x1**3 + Ph1*s1*x1**3 + Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3 + Ph0*s1*s2*x1**3 - 
     &      1D0*Ph1*s1*s2*x1**3))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i1s = (-32D0*mb**6*(-3D0*Ph0*s1 + 2D0*Ph1*s1 + Ph0*s1**2 + 
     &      2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 + Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 - 1D0*Ph0*x1 - 2D0*Ph1*x1 + 
     &      Ph0*s1*x1 + 3D0*Ph1*s1*x1 + Ph0*s1**2*x1 - 
     &      2D0*Ph0*s1**3*x1 + 6D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      1D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 - 
     &      4D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      5D0*Ph0*s2**2*x1 + Ph1*s2**2*x1 - 
     &      2D0*Ph1*s1*s2**2*x1 - 3D0*Ph0*x1**2 - 
     &      4D0*Ph1*x1**2 + Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 + 
     &      4D0*Ph0*s1**2*x1**2 + 4D0*Ph0*s2*x1**2 + 
     &      3D0*Ph1*s2*x1**2 + 4D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 + Ph0*s1**2*s2*x1**2 - 
     &      1D0*Ph1*s1**2*s2*x1**2 - 1D0*Ph0*s2**2*x1**2 + 
     &      Ph1*s2**2*x1**2 + Ph0*s1*s2**2*x1**2 - 
     &      1D0*Ph1*s1*s2**2*x1**2 - 1D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 - 3D0*Ph0*s1*x1**3 + Ph1*s1*x1**3 - 
     &      2D0*Ph0*s2*x1**3 + 2D0*Ph1*s2*x1**3 - 
     &      1D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 + 
     &      Ph0*x1**4 - 1D0*Ph1*x1**4))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i2s = (-32D0*mb**6*(-3D0*Ph0*s1 + 2D0*Ph1*s1 + Ph0*s1**2 + 
     &      5D0*Ph0*s1*s2 - 3D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 - 2D0*Ph0*s1*s2**2 + 
     &      Ph1*s1*s2**2 + 2D0*Ph0*s1**2*s2**2 - 
     &      1D0*Ph1*s1**2*s2**2 - 1D0*Ph0*x1 - 1D0*Ph1*x1 - 
     &      4D0*Ph0*s1*x1 + 3D0*Ph1*s1*x1 + 
     &      6D0*Ph0*s1**2*x1 + Ph1*s1**2*x1 - 
     &      4D0*Ph0*s1**3*x1 + 3D0*Ph0*s2*x1 + Ph1*s2*x1 + 
     &      7D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 - 
     &      9D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      2D0*Ph0*s2**2*x1 - 5D0*Ph0*s1*s2**2*x1 + 
     &      2D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      4D0*Ph1*x1**2 - 4D0*Ph0*s1*x1**2 + 
     &      7D0*Ph0*s1**2*x1**2 + Ph1*s1**2*x1**2 + 
     &      Ph0*s2*x1**2 + 3D0*Ph1*s2*x1**2 + 
     &      5D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 + 
     &      Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 + 
     &      Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 + 
     &      Ph0*x1**3 - 3D0*Ph1*x1**3 - 3D0*Ph0*s1*x1**3 - 
     &      1D0*Ph1*s1*x1**3 - 2D0*Ph0*s2*x1**3 + 
     &      2D0*Ph1*s2*x1**3 - 1D0*Ph0*s1*s2*x1**3 + 
     &      Ph1*s1*s2*x1**3))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i00s = (64D0*mb**4*(3D0*Ph0*s1 - 1D0*Ph1*s1 - 
     &      3D0*Ph0*s1*s2 + Ph1*s1*s2 - 1D0*Ph0*x1 + Ph1*x1 + 
     &      2D0*Ph0*s1*x1 - 2D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 1D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 2D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph1*s1*s2*x1 + 2D0*Ph0*s2**2*x1 - 
     &      2D0*Ph0*x1**2 + 2D0*Ph1*x1**2 - 
     &      1D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s2*x1**2 - 2D0*Ph1*s2*x1**2 - 
     &      3D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*x1**3 + Ph1*x1**3 + 3D0*Ph0*s2*x1**3 - 
     &      1D0*Ph1*s2*x1**3))/((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i11s = (-32D0*mb**6*(2D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 
     &      1D0*Ph1*x1 + 2D0*Ph1*s1*x1 - 1D0*Ph1*s1**2*x1 + 
     &      2D0*Ph1*s2*x1 - 6D0*Ph0*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s2**2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + 2D0*Ph0*x1**2 - 
     &      2D0*Ph1*x1**2 - 2D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 - 2D0*Ph0*s2*x1**2 + 
     &      2D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 + 
     &      2D0*Ph0*s2**2*x1**2 - 1D0*Ph1*s2**2*x1**2 + 
     &      2D0*Ph0*x1**3 - 1D0*Ph1*x1**3))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i22s = (-32D0*mb**6*(2D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 
     &      4D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*s1*x1 + 8D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 - 2D0*Ph0*s1**3*x1 + 
     &      2D0*Ph0*s1*s2*x1 - 6D0*Ph0*s1**2*s2*x1 + 
     &      2D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 + 2D0*Ph0*x1**2 - 
     &      10D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 + 
     &      6D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      2D0*Ph0*s2*x1**2 + 2D0*Ph0*s1*s2*x1**2 + 
     &      4D0*Ph0*x1**3 - 1D0*Ph1*x1**3 - 
     &      6D0*Ph0*s1*x1**3 + 2D0*Ph1*s1*x1**3 + 
     &      2D0*Ph0*x1**4 - 1D0*Ph1*x1**4))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
        KC0i12s = (-32D0*mb**6*(4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      2D0*Ph0*s1*s2 + Ph1*s1*s2 - 2D0*Ph0*s1**2*s2 + 
     &      Ph1*s1**2*s2 + 2D0*Ph0*s1*s2**2 - 
     &      1D0*Ph1*s1*s2**2 - 1D0*Ph1*x1 + Ph1*s1*x1 + 
     &      6D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 - 
     &      2D0*Ph0*s1**3*x1 + 2D0*Ph0*s2*x1 + Ph1*s2*x1 - 
     &      10D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 - 
     &      2D0*Ph0*s2**2*x1 + 6D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph1*s1*s2**2*x1 + 2D0*Ph0*x1**2 - 
     &      1D0*Ph1*x1**2 - 8D0*Ph0*s1*x1**2 + 
     &      2D0*Ph1*s1*x1**2 + 4D0*Ph0*s1**2*x1**2 - 
     &      6D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 + 
     &      2D0*Ph0*s1*s2**2*x1**2 - 1D0*Ph1*s1*s2**2*x1**2 + 
     &      4D0*Ph0*x1**3 - 1D0*Ph1*x1**3 - 
     &      4D0*Ph0*s1*x1**3 + Ph1*s1*x1**3 + 
     &      2D0*Ph0*s2*x1**3 - 1D0*Ph1*s2*x1**3 - 
     &      2D0*Ph0*s1*s2*x1**3 + Ph1*s1*s2*x1**3 + 
     &      2D0*Ph0*x1**4 - 1D0*Ph1*x1**4))/
     &  ((-1D0 + s1)*(s2 - 1D0*x1))
                  

      virt19sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt19fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt19sing=virt19sing*128*pi**3/mb**6
      virt19fini=virt19fini*128*pi**3/mb**6

      return
      end

      subroutine virtual20(s1,s2,mb,ms,mu,virt20sing,virt20fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (8D0*mb**6*Ph0*(-4D0*s1 + 2D0*s1**2 + 2D0*s1**3 - 
     &      1D0*s2 + 5D0*s1*s2 + 8D0*s1**2*s2 + s2**2 + 
     &      s1*s2**2 + 2D0*s1**2*s2**2 + 9D0*x1 - 
     &      21D0*s1*x1 - 2D0*s1**2*x1 + 2D0*s1**3*x1 - 
     &      12D0*s2*x1 - 12D0*s1*s2*x1 + 8D0*s1**2*s2*x1 + 
     &      s2**2*x1 + s1*s2**2*x1 + 2D0*s1**2*s2**2*x1 + 
     &      21D0*x1**2 - 3D0*s1*x1**2 - 6D0*s1**2*x1**2 - 
     &      1D0*s2*x1**2 - 9D0*s1*s2*x1**2 - 
     &      2D0*s1**2*s2*x1**2 + 2D0*x1**3 + 6D0*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i1 = (16D0*mb**6*Ph0*(-3D0*s1 + 3D0*s1**2 - 3D0*s2 + 
     &      9D0*s1*s2 + 3D0*s2**2 + s1**2*s2**2 + 6D0*x1 - 
     &      16D0*s1*x1 + 4D0*s1**2*x1 - 15D0*s2*x1 + 
     &      2D0*s1*s2*x1 + s1**2*s2*x1 + 3D0*s2**2*x1 + 
     &      s1**2*s2**2*x1 + 16D0*x1**2 - 7D0*s1*x1**2 - 
     &      1D0*s1**2*x1**2 - 6D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 - 1D0*s1**2*s2*x1**2 + 
     &      4D0*x1**3 + 2D0*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i2 = (16D0*mb**6*Ph0*(-3D0*s1 + 3D0*s1**2 - 2D0*s2 + 
     &      7D0*s1*s2 + s1**2*s2 + 2D0*s2**2 + 
     &      2D0*s1**2*s2**2 + 5D0*x1 - 14D0*s1*x1 + 
     &      3D0*s1**2*x1 - 11D0*s2*x1 - 2D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + 2D0*s2**2*x1 + 2D0*s1**2*s2**2*x1 + 
     &      13D0*x1**2 - 3D0*s1*x1**2 - 2D0*s1**2*x1**2 - 
     &      3D0*s2*x1**2 - 5D0*s1*s2*x1**2 - 
     &      2D0*s1**2*s2*x1**2 + 2D0*x1**3 + 4D0*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i00 = (-16D0*mb**4*Ph0*
     &    (3D0*s1 - 3D0*s1**2 + 3D0*s2 - 10D0*s1*s2 + 
     &      s1**2*s2 - 3D0*s2**2 + s1*s2**2 - 4D0*x1 + 
     &      13D0*s1*x1 - 3D0*s1**2*x1 + 13D0*s2*x1 - 
     &      6D0*s1*s2*x1 + s1**2*s2*x1 - 3D0*s2**2*x1 + 
     &      s1*s2**2*x1 - 12D0*x1**2 + 6D0*s1*x1**2 + 
     &      6D0*s2*x1**2 - 4D0*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i11 = (-8D0*mb**6*Ph0*(-1D0*s1 - 1D0*s1**2 + 2D0*s1**3 + 
     &      2D0*s2 - 3D0*s1*s2 + 7D0*s1**2*s2 - 2D0*s2**2 + 
     &      x1 - 2D0*s1*x1 - 7D0*s1**2*x1 + 2D0*s1**3*x1 + 
     &      5D0*s2*x1 - 10D0*s1*s2*x1 + 5D0*s1**2*s2*x1 - 
     &      2D0*s2**2*x1 + x1**2 + 5D0*s1*x1**2 - 
     &      4D0*s1**2*x1**2 + 5D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 - 2D0*x1**3 + 2D0*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i22 = (8D0*mb**6*Ph0*(s1 + s1**2 - 2D0*s1**3 - 1D0*s1*s2 - 
     &      5D0*s1**2*s2 + 2D0*s1**2*s2**2 - 3D0*x1 + 
     &      6D0*s1*x1 + 5D0*s1**2*x1 - 2D0*s1**3*x1 + 
     &      3D0*s2*x1 + 2D0*s1*s2*x1 - 5D0*s1**2*s2*x1 + 
     &      2D0*s1**2*s2**2*x1 - 7D0*x1**2 + 3D0*s1*x1**2 + 
     &      2D0*s1**2*x1**2 + s2*x1**2 - 1D0*s1*s2*x1**2 - 
     &      2D0*s1**2*s2*x1**2 - 2D0*x1**3 + 2D0*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i12 = (-16D0*mb**6*Ph0*
     &    (-1D0*s1 - 1D0*s1**2 + 2D0*s1**3 + s2 - 1D0*s1*s2 + 
     &      6D0*s1**2*s2 - 1D0*s2**2 - 1D0*s1**2*s2**2 + 
     &      2D0*x1 - 4D0*s1*x1 - 6D0*s1**2*x1 + 
     &      2D0*s1**3*x1 + s2*x1 - 6D0*s1*s2*x1 + 
     &      5D0*s1**2*s2*x1 - 1D0*s2**2*x1 - 
     &      1D0*s1**2*s2**2*x1 + 4D0*x1**2 + s1*x1**2 - 
     &      3D0*s1**2*x1**2 + 2D0*s2*x1**2 - 
     &      1D0*s1*s2*x1**2 + s1**2*s2*x1**2))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i0s = (8D0*mb**6*(2D0*Ph0*s1 - 4D0*Ph1*s1 + 2D0*Ph1*s1**2 - 
     &      2D0*Ph0*s1**3 + 2D0*Ph1*s1**3 - 1D0*Ph1*s2 - 
     &      4D0*Ph0*s1*s2 + 5D0*Ph1*s1*s2 - 
     &      4D0*Ph0*s1**2*s2 + 8D0*Ph1*s1**2*s2 + Ph1*s2**2 + 
     &      2D0*Ph0*s1*s2**2 + Ph1*s1*s2**2 - 
     &      2D0*Ph0*s1**2*s2**2 + 2D0*Ph1*s1**2*s2**2 - 
     &      2D0*Ph0*x1 + 9D0*Ph1*x1 + 18D0*Ph0*s1*x1 - 
     &      21D0*Ph1*s1*x1 - 14D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 + 6D0*Ph0*s1**3*x1 + 
     &      2D0*Ph1*s1**3*x1 + 2D0*Ph0*s2*x1 - 
     &      12D0*Ph1*s2*x1 - 20D0*Ph0*s1*s2*x1 - 
     &      12D0*Ph1*s1*s2*x1 + 18D0*Ph0*s1**2*s2*x1 + 
     &      8D0*Ph1*s1**2*s2*x1 + Ph1*s2**2*x1 + 
     &      18D0*Ph0*s1*s2**2*x1 + Ph1*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + 2D0*Ph1*s1**2*s2**2*x1 + 
     &      21D0*Ph1*x1**2 + 10D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 - 10D0*Ph0*s1**2*x1**2 - 
     &      6D0*Ph1*s1**2*x1**2 - 10D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 16D0*Ph0*s1*s2*x1**2 - 
     &      9D0*Ph1*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 + 6D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 + 2D0*Ph0*s1*x1**3 + 
     &      6D0*Ph1*s1*x1**3))/((-1D0 + s1)*(-1D0 + s2))
        KC0i1s = (8D0*mb**6*(6D0*Ph0*s1 - 6D0*Ph1*s1 - 8D0*Ph0*s1**2 + 
     &      6D0*Ph1*s1**2 + 2D0*Ph0*s1**3 + 7D0*Ph0*s2 - 
     &      6D0*Ph1*s2 - 25D0*Ph0*s1*s2 + 18D0*Ph1*s1*s2 + 
     &      10D0*Ph0*s1**2*s2 - 7D0*Ph0*s2**2 + 
     &      6D0*Ph1*s2**2 + 5D0*Ph0*s1*s2**2 - 
     &      2D0*Ph0*s1**2*s2**2 + 2D0*Ph1*s1**2*s2**2 + 
     &      15D0*Ph0*x1 + 12D0*Ph1*x1 - 5D0*Ph0*s1*x1 - 
     &      32D0*Ph1*s1*x1 - 12D0*Ph0*s1**2*x1 + 
     &      8D0*Ph1*s1**2*x1 + 10D0*Ph0*s1**3*x1 - 
     &      10D0*Ph0*s2*x1 - 30D0*Ph1*s2*x1 - 
     &      8D0*Ph0*s1*s2*x1 + 4D0*Ph1*s1*s2*x1 + 
     &      26D0*Ph0*s1**2*s2*x1 + 2D0*Ph1*s1**2*s2*x1 + 
     &      9D0*Ph0*s2**2*x1 + 6D0*Ph1*s2**2*x1 + 
     &      13D0*Ph0*s1*s2**2*x1 - 2D0*Ph0*s1**2*s2**2*x1 + 
     &      2D0*Ph1*s1**2*s2**2*x1 + 19D0*Ph0*x1**2 + 
     &      32D0*Ph1*x1**2 - 5D0*Ph0*s1*x1**2 - 
     &      14D0*Ph1*s1*x1**2 - 18D0*Ph0*s1**2*x1**2 - 
     &      2D0*Ph1*s1**2*x1**2 - 19D0*Ph0*s2*x1**2 - 
     &      12D0*Ph1*s2*x1**2 - 15D0*Ph0*s1*s2*x1**2 - 
     &      6D0*Ph1*s1*s2*x1**2 + 2D0*Ph0*s1**2*s2*x1**2 - 
     &      2D0*Ph1*s1**2*s2*x1**2 + 6D0*Ph0*x1**3 + 
     &      8D0*Ph1*x1**3 + 6D0*Ph0*s1*x1**3 + 
     &      4D0*Ph1*s1*x1**3))/((-1D0 + s1)*(-1D0 + s2))
        KC0i2s = (-8D0*mb**6*(-6D0*Ph0*s1 + 6D0*Ph1*s1 + 
     &      8D0*Ph0*s1**2 - 6D0*Ph1*s1**2 - 2D0*Ph0*s1**3 - 
     &      3D0*Ph0*s2 + 4D0*Ph1*s2 + 17D0*Ph0*s1*s2 - 
     &      14D0*Ph1*s1*s2 - 6D0*Ph0*s1**2*s2 - 
     &      2D0*Ph1*s1**2*s2 + 3D0*Ph0*s2**2 - 
     &      4D0*Ph1*s2**2 - 5D0*Ph0*s1*s2**2 + 
     &      6D0*Ph0*s1**2*s2**2 - 4D0*Ph1*s1**2*s2**2 - 
     &      11D0*Ph0*x1 - 10D0*Ph1*x1 - 11D0*Ph0*s1*x1 + 
     &      28D0*Ph1*s1*x1 + 32D0*Ph0*s1**2*x1 - 
     &      6D0*Ph1*s1**2*x1 - 18D0*Ph0*s1**3*x1 + 
     &      10D0*Ph0*s2*x1 + 22D0*Ph1*s2*x1 + 
     &      24D0*Ph0*s1*s2*x1 + 4D0*Ph1*s1*s2*x1 - 
     &      42D0*Ph0*s1**2*s2*x1 - 2D0*Ph1*s1**2*s2*x1 - 
     &      5D0*Ph0*s2**2*x1 - 4D0*Ph1*s2**2*x1 - 
     &      21D0*Ph0*s1*s2**2*x1 + 6D0*Ph0*s1**2*s2**2*x1 - 
     &      4D0*Ph1*s1**2*s2**2*x1 - 15D0*Ph0*x1**2 - 
     &      26D0*Ph1*x1**2 - 11D0*Ph0*s1*x1**2 + 
     &      6D0*Ph1*s1*x1**2 + 30D0*Ph0*s1**2*x1**2 + 
     &      4D0*Ph1*s1**2*x1**2 + 15D0*Ph0*s2*x1**2 + 
     &      6D0*Ph1*s2*x1**2 + 23D0*Ph0*s1*s2*x1**2 + 
     &      10D0*Ph1*s1*s2*x1**2 - 6D0*Ph0*s1**2*s2*x1**2 + 
     &      4D0*Ph1*s1**2*s2*x1**2 - 6D0*Ph0*x1**3 - 
     &      4D0*Ph1*x1**3 - 6D0*Ph0*s1*x1**3 - 
     &      8D0*Ph1*s1*x1**3))/((-1D0 + s1)*(-1D0 + s2))
        KC0i00s = (16D0*mb**4*(8D0*Ph0*s1 - 3D0*Ph1*s1 - 
     &      8D0*Ph0*s1**2 + 3D0*Ph1*s1**2 + 8D0*Ph0*s2 - 
     &      3D0*Ph1*s2 - 28D0*Ph0*s1*s2 + 10D0*Ph1*s1*s2 + 
     &      4D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 - 
     &      8D0*Ph0*s2**2 + 3D0*Ph1*s2**2 + 
     &      4D0*Ph0*s1*s2**2 - 1D0*Ph1*s1*s2**2 + 
     &      4D0*Ph1*x1 + 16D0*Ph0*s1*x1 - 13D0*Ph1*s1*x1 + 
     &      3D0*Ph1*s1**2*x1 + 16D0*Ph0*s2*x1 - 
     &      13D0*Ph1*s2*x1 - 4D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 + 4D0*Ph0*s1**2*s2*x1 - 
     &      1D0*Ph1*s1**2*s2*x1 + 3D0*Ph1*s2**2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 - 1D0*Ph1*s1*s2**2*x1 - 
     &      12D0*Ph0*x1**2 + 12D0*Ph1*x1**2 - 
     &      6D0*Ph1*s1*x1**2 - 6D0*Ph1*s2*x1**2 - 
     &      4D0*Ph0*x1**3 + 4D0*Ph1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i11s = (8D0*mb**6*(-1D0*Ph0*s1 + Ph1*s1 - 3D0*Ph0*s1**2 + 
     &      Ph1*s1**2 + 4D0*Ph0*s1**3 - 2D0*Ph1*s1**3 + 
     &      4D0*Ph0*s2 - 2D0*Ph1*s2 - 5D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 + 11D0*Ph0*s1**2*s2 - 
     &      7D0*Ph1*s1**2*s2 - 4D0*Ph0*s2**2 + 
     &      2D0*Ph1*s2**2 - 2D0*Ph0*s1*s2**2 + 7D0*Ph0*x1 - 
     &      1D0*Ph1*x1 - 16D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 - 
     &      5D0*Ph0*s1**2*x1 + 7D0*Ph1*s1**2*x1 + 
     &      4D0*Ph0*s1**3*x1 - 2D0*Ph1*s1**3*x1 - 
     &      3D0*Ph0*s2*x1 - 5D0*Ph1*s2*x1 + 
     &      10D0*Ph0*s1*s2*x1 + 10D0*Ph1*s1*s2*x1 + 
     &      Ph0*s1**2*s2*x1 - 5D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s2**2*x1 + 2D0*Ph1*s2**2*x1 - 
     &      10D0*Ph0*s1*s2**2*x1 + 5D0*Ph0*x1**2 - 
     &      1D0*Ph1*x1**2 + Ph0*s1*x1**2 - 5D0*Ph1*s1*x1**2 - 
     &      8D0*Ph0*s1**2*x1**2 + 4D0*Ph1*s1**2*x1**2 + 
     &      3D0*Ph0*s2*x1**2 - 5D0*Ph1*s2*x1**2 + 
     &      3D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 - 
     &      4D0*Ph0*x1**3 + 2D0*Ph1*x1**3 + 
     &      4D0*Ph0*s1*x1**3 - 2D0*Ph1*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))
        KC0i22s = (-8D0*mb**6*(Ph0*s1 - 1D0*Ph1*s1 + 3D0*Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 - 4D0*Ph0*s1**3 + 2D0*Ph1*s1**3 - 
     &      3D0*Ph0*s1*s2 + Ph1*s1*s2 - 7D0*Ph0*s1**2*s2 + 
     &      5D0*Ph1*s1**2*s2 + 2D0*Ph0*s1*s2**2 + 
     &      4D0*Ph0*s1**2*s2**2 - 2D0*Ph1*s1**2*s2**2 - 
     &      3D0*Ph0*x1 + 3D0*Ph1*x1 - 6D0*Ph1*s1*x1 + 
     &      25D0*Ph0*s1**2*x1 - 5D0*Ph1*s1**2*x1 - 
     &      12D0*Ph0*s1**3*x1 + 2D0*Ph1*s1**3*x1 + 
     &      3D0*Ph0*s2*x1 - 3D0*Ph1*s2*x1 + 
     &      6D0*Ph0*s1*s2*x1 - 2D0*Ph1*s1*s2*x1 - 
     &      17D0*Ph0*s1**2*s2*x1 + 5D0*Ph1*s1**2*s2*x1 + 
     &      2D0*Ph0*s1*s2**2*x1 + 4D0*Ph0*s1**2*s2**2*x1 - 
     &      2D0*Ph1*s1**2*s2**2*x1 - 1D0*Ph0*x1**2 + 
     &      7D0*Ph1*x1**2 - 17D0*Ph0*s1*x1**2 - 
     &      3D0*Ph1*s1*x1**2 + 20D0*Ph0*s1**2*x1**2 - 
     &      2D0*Ph1*s1**2*x1**2 - 7D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 + 5D0*Ph0*s1*s2*x1**2 + 
     &      Ph1*s1*s2*x1**2 - 4D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 + 4D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 4D0*Ph0*s1*x1**3 - 
     &      2D0*Ph1*s1*x1**3))/((-1D0 + s1)*(-1D0 + s2))
        KC0i12s = (16D0*mb**6*(-1D0*Ph0*s1 + Ph1*s1 - 3D0*Ph0*s1**2 + 
     &      Ph1*s1**2 + 4D0*Ph0*s1**3 - 2D0*Ph1*s1**3 + 
     &      2D0*Ph0*s2 - 1D0*Ph1*s2 - 1D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + 9D0*Ph0*s1**2*s2 - 6D0*Ph1*s1**2*s2 - 
     &      2D0*Ph0*s2**2 + Ph1*s2**2 - 2D0*Ph0*s1*s2**2 - 
     &      2D0*Ph0*s1**2*s2**2 + Ph1*s1**2*s2**2 + 
     &      5D0*Ph0*x1 - 2D0*Ph1*x1 - 8D0*Ph0*s1*x1 + 
     &      4D0*Ph1*s1*x1 - 15D0*Ph0*s1**2*x1 + 
     &      6D0*Ph1*s1**2*x1 + 8D0*Ph0*s1**3*x1 - 
     &      2D0*Ph1*s1**3*x1 - 3D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 + 2D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 + 9D0*Ph0*s1**2*s2*x1 - 
     &      5D0*Ph1*s1**2*s2*x1 + 2D0*Ph0*s2**2*x1 + 
     &      Ph1*s2**2*x1 - 6D0*Ph0*s1*s2**2*x1 - 
     &      2D0*Ph0*s1**2*s2**2*x1 + Ph1*s1**2*s2**2*x1 + 
     &      3D0*Ph0*x1**2 - 4D0*Ph1*x1**2 + 
     &      9D0*Ph0*s1*x1**2 - 1D0*Ph1*s1*x1**2 - 
     &      14D0*Ph0*s1**2*x1**2 + 3D0*Ph1*s1**2*x1**2 + 
     &      5D0*Ph0*s2*x1**2 - 2D0*Ph1*s2*x1**2 - 
     &      1D0*Ph0*s1*s2*x1**2 + Ph1*s1*s2*x1**2 + 
     &      2D0*Ph0*s1**2*s2*x1**2 - 1D0*Ph1*s1**2*s2*x1**2 - 
     &      4D0*Ph0*x1**3 + 4D0*Ph0*s1*x1**3))/
     &  ((-1D0 + s1)*(-1D0 + s2))

      virt20sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt20fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt20sing=virt20sing*128*pi**3/mb**6
      virt20fini=virt20fini*128*pi**3/mb**6

      return
      end

      subroutine virtual23(s1,s2,mb,ms,mu,virt23sing,virt23fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (8D0*mb**6*Ph0*(2D0*s1 + 2D0*s1**2 - 8D0*s1**3 + 
     &      4D0*s1**4 - 1D0*s1*s2 - 5D0*s1**2*s2 + 
     &      2D0*s1**3*s2 - 4D0*x1 + 9D0*s1*x1 + 
     &      11D0*s1**2*x1 - 16D0*s1**3*x1 + 4D0*s1**4*x1 + 
     &      3D0*s2*x1 - 6D0*s1*s2*x1 - 7D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 - 3D0*x1**2 - 4D0*s1*x1**2 + 
     &      25D0*s1**2*x1**2 - 10D0*s1**3*x1**2 + 
     &      3D0*s2*x1**2 + 15D0*s1*s2*x1**2 - 
     &      6D0*s1**2*s2*x1**2 - 9D0*x1**3 - 9D0*s1*x1**3 + 
     &      6D0*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1 = (16D0*mb**6*Ph0*(6D0*s1 - 9D0*s1**2 + s1**3 + 
     &      2D0*s1**4 - 3D0*s1*s2 + s1**3*s2 - 12D0*x1 + 
     &      33D0*s1*x1 - 19D0*s1**2*x1 - 2D0*s1**3*x1 + 
     &      2D0*s1**4*x1 + 9D0*s2*x1 - 15D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + s1**3*s2*x1 - 18D0*x1**2 + 
     &      28D0*s1*x1**2 - 1D0*s1**2*x1**2 - 
     &      5D0*s1**3*x1**2 + 9D0*s2*x1**2 - 
     &      3D0*s1**2*s2*x1**2 - 12D0*x1**3 + 3D0*s1*x1**3 + 
     &      3D0*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2 = (16D0*mb**6*Ph0*(4D0*s1 - 3D0*s1**2 - 5D0*s1**3 + 
     &      4D0*s1**4 - 2D0*s1*s2 - 2D0*s1**2*s2 + 
     &      2D0*s1**3*s2 - 8D0*x1 + 18D0*s1*x1 + s1**2*x1 - 
     &      13D0*s1**3*x1 + 4D0*s1**4*x1 + 6D0*s2*x1 - 
     &      8D0*s1*s2*x1 - 4D0*s1**2*s2*x1 + 
     &      2D0*s1**3*s2*x1 - 11D0*x1**2 + 9D0*s1*x1**2 + 
     &      16D0*s1**2*x1**2 - 10D0*s1**3*x1**2 + 
     &      6D0*s2*x1**2 + 6D0*s1*s2*x1**2 - 
     &      6D0*s1**2*s2*x1**2 - 9D0*x1**3 - 3D0*s1*x1**3 + 
     &      6D0*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00 = (16D0*mb**4*Ph0*(6D0*s1 - 11D0*s1**2 + 5D0*s1**3 - 
     &      3D0*s1*s2 + s1**2*s2 - 12D0*x1 + 35D0*s1*x1 - 
     &      26D0*s1**2*x1 + 5D0*s1**3*x1 + 9D0*s2*x1 - 
     &      14D0*s1*s2*x1 + s1**2*s2*x1 - 20D0*x1**2 + 
     &      35D0*s1*x1**2 - 11D0*s1**2*x1**2 + 9D0*s2*x1**2 - 
     &      3D0*s1*s2*x1**2 - 12D0*x1**3 + 6D0*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i11 = (8D0*mb**6*Ph0*(4D0*s1 - 9D0*s1**2 + 5D0*s1**3 - 
     &      2D0*s1*s2 + 4D0*s1**2*s2 - 8D0*x1 + 22D0*s1*x1 - 
     &      23D0*s1**2*x1 + 7D0*s1**3*x1 + 6D0*s2*x1 - 
     &      10D0*s1*s2*x1 + 8D0*s1**2*s2*x1 - 13D0*x1**2 + 
     &      25D0*s1*x1**2 - 16D0*s1**2*x1**2 + 6D0*s2*x1**2 - 
     &      12D0*s1*s2*x1**2 - 3D0*x1**3 + 9D0*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i22 = (8D0*mb**6*Ph0*(3D0*s1**2 - 7D0*s1**3 + 4D0*s1**4 + 
     &      2D0*s1**3*s2 - 8D0*s1*x1 + 17D0*s1**2*x1 - 
     &      15D0*s1**3*x1 + 4D0*s1**4*x1 + 4D0*s1*s2*x1 - 
     &      2D0*s1**2*s2*x1 + 2D0*s1**3*s2*x1 + x1**2 - 
     &      13D0*s1*x1**2 + 18D0*s1**2*x1**2 - 
     &      10D0*s1**3*x1**2 - 6D0*s1**2*s2*x1**2 + 
     &      3D0*x1**3 - 3D0*s1*x1**3 + 6D0*s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i12 = (16D0*mb**6*Ph0*(2D0*s1 - 3D0*s1**2 - 1D0*s1**3 + 
     &      2D0*s1**4 - 1D0*s1*s2 + 2D0*s1**2*s2 + s1**3*s2 - 
     &      4D0*x1 + 7D0*s1*x1 - 3D0*s1**2*x1 - 
     &      4D0*s1**3*x1 + 2D0*s1**4*x1 + 3D0*s2*x1 - 
     &      3D0*s1*s2*x1 + 3D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      6D0*x1**2 + 6D0*s1*x1**2 + s1**2*x1**2 - 
     &      5D0*s1**3*x1**2 + 3D0*s2*x1**2 - 
     &      6D0*s1*s2*x1**2 - 3D0*s1**2*s2*x1**2 + 
     &      3D0*s1*x1**3 + 3D0*s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i0s = (-8D0*mb**6*(2D0*Ph0*s1 - 2D0*Ph1*s1 + 
     &      8D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 18D0*Ph0*s1**3 + 
     &      8D0*Ph1*s1**3 + 8D0*Ph0*s1**4 - 4D0*Ph1*s1**4 - 
     &      2D0*Ph0*s1*s2 + Ph1*s1*s2 - 12D0*Ph0*s1**2*s2 + 
     &      5D0*Ph1*s1**2*s2 + 6D0*Ph0*s1**3*s2 - 
     &      2D0*Ph1*s1**3*s2 - 2D0*Ph0*x1 + 4D0*Ph1*x1 - 
     &      9D0*Ph1*s1*x1 + 34D0*Ph0*s1**2*x1 - 
     &      11D0*Ph1*s1**2*x1 - 32D0*Ph0*s1**3*x1 + 
     &      16D0*Ph1*s1**3*x1 + 8D0*Ph0*s1**4*x1 - 
     &      4D0*Ph1*s1**4*x1 + 2D0*Ph0*s2*x1 - 
     &      3D0*Ph1*s2*x1 + 6D0*Ph0*s1*s2*x1 + 
     &      6D0*Ph1*s1*s2*x1 - 14D0*Ph0*s1**2*s2*x1 + 
     &      7D0*Ph1*s1**2*s2*x1 + 6D0*Ph0*s1**3*s2*x1 - 
     &      2D0*Ph1*s1**3*s2*x1 - 4D0*Ph0*x1**2 + 
     &      3D0*Ph1*x1**2 - 18D0*Ph0*s1*x1**2 + 
     &      4D0*Ph1*s1*x1**2 + 40D0*Ph0*s1**2*x1**2 - 
     &      25D0*Ph1*s1**2*x1**2 - 18D0*Ph0*s1**3*x1**2 + 
     &      10D0*Ph1*s1**3*x1**2 + 2D0*Ph0*s2*x1**2 - 
     &      3D0*Ph1*s2*x1**2 + 16D0*Ph0*s1*s2*x1**2 - 
     &      15D0*Ph1*s1*s2*x1**2 - 10D0*Ph0*s1**2*s2*x1**2 + 
     &      6D0*Ph1*s1**2*s2*x1**2 - 6D0*Ph0*x1**3 + 
     &      9D0*Ph1*x1**3 - 12D0*Ph0*s1*x1**3 + 
     &      9D0*Ph1*s1*x1**3 + 10D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i1s = (-8D0*mb**6*(26D0*Ph0*s1 - 12D0*Ph1*s1 - 
     &      40D0*Ph0*s1**2 + 18D0*Ph1*s1**2 + 6D0*Ph0*s1**3 - 
     &      2D0*Ph1*s1**3 + 8D0*Ph0*s1**4 - 4D0*Ph1*s1**4 - 
     &      19D0*Ph0*s1*s2 + 6D0*Ph1*s1*s2 + 
     &      5D0*Ph0*s1**2*s2 + 6D0*Ph0*s1**3*s2 - 
     &      2D0*Ph1*s1**3*s2 - 40D0*Ph0*x1 + 24D0*Ph1*x1 + 
     &      115D0*Ph0*s1*x1 - 66D0*Ph1*s1*x1 - 
     &      65D0*Ph0*s1**2*x1 + 38D0*Ph1*s1**2*x1 - 
     &      10D0*Ph0*s1**3*x1 + 4D0*Ph1*s1**3*x1 + 
     &      8D0*Ph0*s1**4*x1 - 4D0*Ph1*s1**4*x1 + 
     &      33D0*Ph0*s2*x1 - 18D0*Ph1*s2*x1 - 
     &      38D0*Ph0*s1*s2*x1 + 30D0*Ph1*s1*s2*x1 - 
     &      1D0*Ph0*s1**2*s2*x1 - 2D0*Ph1*s1**2*s2*x1 + 
     &      6D0*Ph0*s1**3*s2*x1 - 2D0*Ph1*s1**3*s2*x1 - 
     &      75D0*Ph0*x1**2 + 36D0*Ph1*x1**2 + 
     &      106D0*Ph0*s1*x1**2 - 56D0*Ph1*s1*x1**2 - 
     &      13D0*Ph0*s1**2*x1**2 + 2D0*Ph1*s1**2*x1**2 - 
     &      18D0*Ph0*s1**3*x1**2 + 10D0*Ph1*s1**3*x1**2 + 
     &      33D0*Ph0*s2*x1**2 - 18D0*Ph1*s2*x1**2 - 
     &      15D0*Ph0*s1*s2*x1**2 - 10D0*Ph0*s1**2*s2*x1**2 + 
     &      6D0*Ph1*s1**2*s2*x1**2 - 37D0*Ph0*x1**3 + 
     &      24D0*Ph1*x1**3 + 19D0*Ph0*s1*x1**3 - 
     &      6D0*Ph1*s1*x1**3 + 10D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i2s = (-8D0*mb**6*(14D0*Ph0*s1 - 8D0*Ph1*s1 - 
     &      4D0*Ph0*s1**2 + 6D0*Ph1*s1**2 - 30D0*Ph0*s1**3 + 
     &      10D0*Ph1*s1**3 + 20D0*Ph0*s1**4 - 8D0*Ph1*s1**4 - 
     &      11D0*Ph0*s1*s2 + 4D0*Ph1*s1*s2 - 
     &      11D0*Ph0*s1**2*s2 + 4D0*Ph1*s1**2*s2 + 
     &      14D0*Ph0*s1**3*s2 - 4D0*Ph1*s1**3*s2 - 
     &      20D0*Ph0*x1 + 16D0*Ph1*x1 + 35D0*Ph0*s1*x1 - 
     &      36D0*Ph1*s1*x1 + 47D0*Ph0*s1**2*x1 - 
     &      2D0*Ph1*s1**2*x1 - 74D0*Ph0*s1**3*x1 + 
     &      26D0*Ph1*s1**3*x1 + 20D0*Ph0*s1**4*x1 - 
     &      8D0*Ph1*s1**4*x1 + 17D0*Ph0*s2*x1 - 
     &      12D0*Ph1*s2*x1 + 2D0*Ph0*s1*s2*x1 + 
     &      16D0*Ph1*s1*s2*x1 - 33D0*Ph0*s1**2*s2*x1 + 
     &      8D0*Ph1*s1**2*s2*x1 + 14D0*Ph0*s1**3*s2*x1 - 
     &      4D0*Ph1*s1**3*s2*x1 - 39D0*Ph0*x1**2 + 
     &      22D0*Ph1*x1**2 + 6D0*Ph0*s1*x1**2 - 
     &      18D0*Ph1*s1*x1**2 + 79D0*Ph0*s1**2*x1**2 - 
     &      32D0*Ph1*s1**2*x1**2 - 46D0*Ph0*s1**3*x1**2 + 
     &      20D0*Ph1*s1**3*x1**2 + 17D0*Ph0*s2*x1**2 - 
     &      12D0*Ph1*s2*x1**2 + 17D0*Ph0*s1*s2*x1**2 - 
     &      12D0*Ph1*s1*s2*x1**2 - 26D0*Ph0*s1**2*s2*x1**2 + 
     &      12D0*Ph1*s1**2*s2*x1**2 - 21D0*Ph0*x1**3 + 
     &      18D0*Ph1*x1**3 - 13D0*Ph0*s1*x1**3 + 
     &      6D0*Ph1*s1*x1**3 + 26D0*Ph0*s1**2*x1**3 - 
     &      12D0*Ph1*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i00s = (-16D0*mb**4*(22D0*Ph0*s1 - 6D0*Ph1*s1 - 
     &      40D0*Ph0*s1**2 + 11D0*Ph1*s1**2 + 
     &      18D0*Ph0*s1**3 - 5D0*Ph1*s1**3 - 14D0*Ph0*s1*s2 + 
     &      3D0*Ph1*s1*s2 + 6D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 - 38D0*Ph0*x1 + 12D0*Ph1*x1 + 
     &      116D0*Ph0*s1*x1 - 35D0*Ph1*s1*x1 - 
     &      88D0*Ph0*s1**2*x1 + 26D0*Ph1*s1**2*x1 + 
     &      18D0*Ph0*s1**3*x1 - 5D0*Ph1*s1**3*x1 + 
     &      30D0*Ph0*s2*x1 - 9D0*Ph1*s2*x1 - 
     &      44D0*Ph0*s1*s2*x1 + 14D0*Ph1*s1*s2*x1 + 
     &      6D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 - 
     &      68D0*Ph0*x1**2 + 20D0*Ph1*x1**2 + 
     &      116D0*Ph0*s1*x1**2 - 35D0*Ph1*s1*x1**2 - 
     &      40D0*Ph0*s1**2*x1**2 + 11D0*Ph1*s1**2*x1**2 + 
     &      30D0*Ph0*s2*x1**2 - 9D0*Ph1*s2*x1**2 - 
     &      14D0*Ph0*s1*s2*x1**2 + 3D0*Ph1*s1*s2*x1**2 - 
     &      38D0*Ph0*x1**3 + 12D0*Ph1*x1**3 + 
     &      22D0*Ph0*s1*x1**3 - 6D0*Ph1*s1*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i11s = (-8D0*mb**6*(12D0*Ph0*s1 - 4D0*Ph1*s1 - 
     &      27D0*Ph0*s1**2 + 9D0*Ph1*s1**2 + 15D0*Ph0*s1**3 - 
     &      5D0*Ph1*s1**3 - 8D0*Ph0*s1*s2 + 2D0*Ph1*s1*s2 + 
     &      14D0*Ph0*s1**2*s2 - 4D0*Ph1*s1**2*s2 - 
     &      20D0*Ph0*x1 + 8D0*Ph1*x1 + 60D0*Ph0*s1*x1 - 
     &      22D0*Ph1*s1*x1 - 63D0*Ph0*s1**2*x1 + 
     &      23D0*Ph1*s1**2*x1 + 17D0*Ph0*s1**3*x1 - 
     &      7D0*Ph1*s1**3*x1 + 16D0*Ph0*s2*x1 - 
     &      6D0*Ph1*s2*x1 - 30D0*Ph0*s1*s2*x1 + 
     &      10D0*Ph1*s1*s2*x1 + 18D0*Ph0*s1**2*s2*x1 - 
     &      8D0*Ph1*s1**2*s2*x1 - 33D0*Ph0*x1**2 + 
     &      13D0*Ph1*x1**2 + 67D0*Ph0*s1*x1**2 - 
     &      25D0*Ph1*s1*x1**2 - 38D0*Ph0*s1**2*x1**2 + 
     &      16D0*Ph1*s1**2*x1**2 + 16D0*Ph0*s2*x1**2 - 
     &      6D0*Ph1*s2*x1**2 - 26D0*Ph0*s1*s2*x1**2 + 
     &      12D0*Ph1*s1*s2*x1**2 - 11D0*Ph0*x1**3 + 
     &      3D0*Ph1*x1**3 + 21D0*Ph0*s1*x1**3 - 
     &      9D0*Ph1*s1*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i22s = (-8D0*mb**6*(9D0*Ph0*s1**2 - 3D0*Ph1*s1**2 - 
     &      21D0*Ph0*s1**3 + 7D0*Ph1*s1**3 + 12D0*Ph0*s1**4 - 
     &      4D0*Ph1*s1**4 - 2D0*Ph0*s1**2*s2 + 
     &      8D0*Ph0*s1**3*s2 - 2D0*Ph1*s1**3*s2 - 
     &      20D0*Ph0*s1*x1 + 8D0*Ph1*s1*x1 + 
     &      49D0*Ph0*s1**2*x1 - 17D0*Ph1*s1**2*x1 - 
     &      47D0*Ph0*s1**3*x1 + 15D0*Ph1*s1**3*x1 + 
     &      12D0*Ph0*s1**4*x1 - 4D0*Ph1*s1**4*x1 + 
     &      10D0*Ph0*s1*s2*x1 - 4D0*Ph1*s1*s2*x1 - 
     &      14D0*Ph0*s1**2*s2*x1 + 2D0*Ph1*s1**2*s2*x1 + 
     &      8D0*Ph0*s1**3*s2*x1 - 2D0*Ph1*s1**3*s2*x1 + 
     &      3D0*Ph0*x1**2 - 1D0*Ph1*x1**2 - 
     &      33D0*Ph0*s1*x1**2 + 13D0*Ph1*s1*x1**2 + 
     &      54D0*Ph0*s1**2*x1**2 - 18D0*Ph1*s1**2*x1**2 - 
     &      28D0*Ph0*s1**3*x1**2 + 10D0*Ph1*s1**3*x1**2 + 
     &      6D0*Ph0*s1*s2*x1**2 - 16D0*Ph0*s1**2*s2*x1**2 + 
     &      6D0*Ph1*s1**2*s2*x1**2 + 5D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 - 11D0*Ph0*s1*x1**3 + 
     &      3D0*Ph1*s1*x1**3 + 16D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))
        KC0i12s = (-16D0*mb**6*(6D0*Ph0*s1 - 2D0*Ph1*s1 - 
     &      9D0*Ph0*s1**2 + 3D0*Ph1*s1**2 - 3D0*Ph0*s1**3 + 
     &      Ph1*s1**3 + 6D0*Ph0*s1**4 - 2D0*Ph1*s1**4 - 
     &      4D0*Ph0*s1*s2 + Ph1*s1*s2 + 6D0*Ph0*s1**2*s2 - 
     &      2D0*Ph1*s1**2*s2 + 4D0*Ph0*s1**3*s2 - 
     &      1D0*Ph1*s1**3*s2 - 10D0*Ph0*x1 + 4D0*Ph1*x1 + 
     &      20D0*Ph0*s1*x1 - 7D0*Ph1*s1*x1 - 
     &      7D0*Ph0*s1**2*x1 + 3D0*Ph1*s1**2*x1 - 
     &      15D0*Ph0*s1**3*x1 + 4D0*Ph1*s1**3*x1 + 
     &      6D0*Ph0*s1**4*x1 - 2D0*Ph1*s1**4*x1 + 
     &      8D0*Ph0*s2*x1 - 3D0*Ph1*s2*x1 - 
     &      10D0*Ph0*s1*s2*x1 + 3D0*Ph1*s1*s2*x1 + 
     &      2D0*Ph0*s1**2*s2*x1 - 3D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 - 
     &      15D0*Ph0*x1**2 + 6D0*Ph1*x1**2 + 
     &      17D0*Ph0*s1*x1**2 - 6D0*Ph1*s1*x1**2 + 
     &      8D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      14D0*Ph0*s1**3*x1**2 + 5D0*Ph1*s1**3*x1**2 + 
     &      8D0*Ph0*s2*x1**2 - 3D0*Ph1*s2*x1**2 - 
     &      10D0*Ph0*s1*s2*x1**2 + 6D0*Ph1*s1*s2*x1**2 - 
     &      8D0*Ph0*s1**2*s2*x1**2 + 3D0*Ph1*s1**2*s2*x1**2 - 
     &      3D0*Ph0*x1**3 + 5D0*Ph0*s1*x1**3 - 
     &      3D0*Ph1*s1*x1**3 + 8D0*Ph0*s1**2*x1**3 - 
     &      3D0*Ph1*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1))

      virt23sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt23fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt23sing=virt23sing*128*pi**3/mb**6
      virt23fini=virt23fini*128*pi**3/mb**6

      return
      end

      subroutine virtual24(s1,s2,mb,ms,mu,virt24sing,virt24fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 C0icc0,C0icc1,C0icc2,C0icc00,C0icc11,
     .           C0icc22,C0icc12

      complex*16 C0icc0s,C0icc1s,C0icc2s,C0icc00s,C0icc11s,
     .           C0icc22s,C0icc12s

      complex*16 kC0i0,kC0i1,kC0i2,kC0i00,kC0i11,
     .           kC0i22,kC0i12

      complex*16 kC0i0s,kC0i1s,kC0i2s,kC0i00s,kC0i11s,
     .           kC0i22s,kC0i12s

      complex*16 myc(Ncc)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2
        Arg2 = 0D0
        Arg3 = mb**2*s1
        Arg4 = 0D0
        Arg5 = mb**2
        Arg6 = mb**2

      call Cput(myc,arg1, arg2, arg3, arg4, arg5, arg6)

      C0icc0=myc(cc0)
      C0icc1=myc(cc1)
      C0icc2=myc(cc2)
      C0icc00=myc(cc00)
      C0icc11=myc(cc11)
      C0icc22=myc(cc22)
      C0icc12=myc(cc12)

      C0icc0s=myc(cc0+1)
      C0icc1s=myc(cc1+1)
      C0icc2s=myc(cc2+1)
      C0icc00s=myc(cc00+1)
      C0icc11s=myc(cc11+1)
      C0icc22s=myc(cc22+1)
      C0icc12s=myc(cc12+1)

      call clearcache 

        KC0i0 = (32D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0 - 4D0*s1**2 + s1**3 + s2 - 2D0*s1*s2 + 
     &      s1**2*s2 + 2D0*x1 + 3D0*s1*x1 - 1D0*s1**2*x1))/
     &  (-1D0 + s1)**2
        KC0i1 = (32D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 6D0*s1 + s1**3 - 1D0*s2 + s1**2*s2 + 
     &      6D0*x1 - 1D0*s1*x1 - 1D0*s1**2*x1))/(-1D0 + s1)**2
        KC0i2 = (32D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 3D0*s1 - 4D0*s1**2 + 2D0*s1**3 - 1D0*s2 + 
     &      s1**2*s2 + 3D0*x1 + 3D0*s1*x1 - 2D0*s1**2*x1))/
     &  (-1D0 + s1)**2
        KC0i00 = (64D0*mb**4*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 4D0*s1 + s1**2 - 1D0*s2 + s1*s2 + 3D0*x1 - 
     &      1D0*s1*x1))/(-1D0 + s1)**2
        KC0i11 = (64D0*mb**6*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 - 1D0*s1 + s1**2 - 1D0*s2 + s1*s2 - 1D0*s1*x1))
     &   /(-1D0 + s1)**2
        KC0i22 = (32D0*mb**6*Ph0*(1D0 + s1**2)*(s1 - 1D0*x1)**2*
     &    (1D0 + x1))/(-1D0 + s1)**2
        KC0i12 = (32D0*mb**6*Ph0*(1D0 + s1)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (1D0 + s1**2 - 1D0*s2 + s1*s2 - 1D0*x1 - 1D0*s1*x1))
     &   /(-1D0 + s1)**2
        KC0i0s = (-32D0*mb**6*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-1D0*Ph0 + Ph1 + Ph0*s1 - 6D0*Ph0*s1**2 + 
     &      4D0*Ph1*s1**2 + 2D0*Ph0*s1**3 - 1D0*Ph1*s1**3 + 
     &      Ph0*s2 - 1D0*Ph1*s2 - 3D0*Ph0*s1*s2 + 
     &      2D0*Ph1*s1*s2 + 2D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 2D0*Ph0*x1 - 2D0*Ph1*x1 + 
     &      4D0*Ph0*s1*x1 - 3D0*Ph1*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 + Ph1*s1**2*x1))/(-1D0 + s1)**2
        KC0i1s = (-32D0*mb**6*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (4D0*Ph0 - 1D0*Ph1 - 12D0*Ph0*s1 + 6D0*Ph1*s1 + 
     &      2D0*Ph0*s1**2 + 2D0*Ph0*s1**3 - 1D0*Ph1*s1**3 - 
     &      4D0*Ph0*s2 + Ph1*s2 + 2D0*Ph0*s1*s2 + 
     &      2D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      10D0*Ph0*x1 - 6D0*Ph1*x1 - 4D0*Ph0*s1*x1 + 
     &      Ph1*s1*x1 - 2D0*Ph0*s1**2*x1 + Ph1*s1**2*x1))/
     &  (-1D0 + s1)**2
        KC0i2s = (-32D0*mb**6*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (2D0*Ph0 - 1D0*Ph1 - 3D0*Ph0*s1 + 3D0*Ph1*s1 - 
     &      8D0*Ph0*s1**2 + 4D0*Ph1*s1**2 + 5D0*Ph0*s1**3 - 
     &      2D0*Ph1*s1**3 - 2D0*Ph0*s2 + Ph1*s2 - 
     &      1D0*Ph0*s1*s2 + 3D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 4D0*Ph0*x1 - 3D0*Ph1*x1 + 
     &      5D0*Ph0*s1*x1 - 3D0*Ph1*s1*x1 - 
     &      5D0*Ph0*s1**2*x1 + 2D0*Ph1*s1**2*x1))/
     &  (-1D0 + s1)**2
        KC0i00s = (-64D0*mb**4*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (4D0*Ph0 - 1D0*Ph1 - 14D0*Ph0*s1 + 4D0*Ph1*s1 + 
     &      4D0*Ph0*s1**2 - 1D0*Ph1*s1**2 - 4D0*Ph0*s2 + 
     &      Ph1*s2 + 4D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 + 
     &      10D0*Ph0*x1 - 3D0*Ph1*x1 - 4D0*Ph0*s1*x1 + 
     &      Ph1*s1*x1))/(-1D0 + s1)**2
        KC0i11s = (-32D0*mb**6*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (5D0*Ph0 - 2D0*Ph1 - 6D0*Ph0*s1 + 2D0*Ph1*s1 + 
     &      5D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 5D0*Ph0*s2 + 
     &      2D0*Ph1*s2 + 5D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 + 
     &      Ph0*x1 - 5D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1))/
     &  (-1D0 + s1)**2
        KC0i22s = (-32D0*mb**6*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (3D0*Ph0*s1 - 1D0*Ph1*s1 - 2D0*Ph0*s1**2 + 
     &      3D0*Ph0*s1**3 - 1D0*Ph1*s1**3 - 1D0*Ph0*s1*s2 + 
     &      Ph0*s1**2*s2 - 2D0*Ph0*x1 + Ph1*x1 + Ph0*s1*x1 - 
     &      3D0*Ph0*s1**2*x1 + Ph1*s1**2*x1))/(-1D0 + s1)**2
        KC0i12s = (-32D0*mb**6*(1D0 + s1)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (3D0*Ph0 - 1D0*Ph1 - 2D0*Ph0*s1 + 3D0*Ph0*s1**2 - 
     &      1D0*Ph1*s1**2 - 3D0*Ph0*s2 + Ph1*s2 + 
     &      3D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 1D0*Ph0*x1 + 
     &      Ph1*x1 - 3D0*Ph0*s1*x1 + Ph1*s1*x1))/
     &  (-1D0 + s1)**2

      virt24sing=kC0i0*C0icc0s+
     .           kC0i1*C0icc1s+
     .           kC0i2*C0icc2s+
     .           kC0i00*C0icc00s+
     .           kC0i11*C0icc11s+
     .           kC0i22*C0icc22s+
     .           kC0i12*C0icc12s

      virt24fini=kC0i0s*C0icc0s+kC0i0*C0icc0+
     .           kC0i1s*C0icc1s+kC0i1*C0icc1+
     .           kC0i2s*C0icc2s+kC0i2*C0icc2+
     .           kC0i00s*C0icc00s+kC0i00*C0icc00+
     .           kC0i11s*C0icc11s+kC0i11*C0icc11+
     .           kC0i22s*C0icc22s+kC0i22*C0icc22+
     .           kC0i12s*C0icc12s+kC0i12*C0icc12

      virt24sing=virt24sing*128*pi**3/mb**6
      virt24fini=virt24fini*128*pi**3/mb**6

      return
      end

      subroutine virtual33(s1,s2,mb,ms,mu,virt33sing,virt33fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (8D0*mb**4*Ph0*(s1**3*s2 + s1**2*s2**2 - 2D0*s1*x1 + 
     &      2D0*s1**2*x1 - 1D0*s1**3*x1 + s1*s2*x1 + 
     &      s1**2*s2*x1 + s1**3*s2*x1 - 3D0*s1*s2**2*x1 + 
     &      s1**2*s2**2*x1 + 10D0*x1**2 - 29D0*s1*x1**2 + 
     &      16D0*s1**2*x1**2 - 1D0*s1**3*x1**2 - 
     &      13D0*s2*x1**2 + 15D0*s1*s2*x1**2 - 
     &      5D0*s1**2*s2*x1**2 + 6D0*s2**2*x1**2 - 
     &      3D0*s1*s2**2*x1**2 + 39D0*x1**3 - 42D0*s1*x1**3 + 
     &      8D0*s1**2*x1**3 - 33D0*s2*x1**3 + 
     &      22D0*s1*s2*x1**3 + 6D0*s2**2*x1**3 + 15D0*x1**4 - 
     &      7D0*s1*x1**4 - 6D0*s2*x1**4))/
     &  ((s1 - 1D0*x1)**2*(s2 - 1D0*x1))
        KB0i1 = (8D0*mb**4*Ph0*(s1**3*s2 + s1**2*s2**2 - 6D0*s1*x1 + 
     &      10D0*s1**2*x1 - 5D0*s1**3*x1 + 11D0*s1*s2*x1 - 
     &      15D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      5D0*s1*s2**2*x1 + s1**2*s2**2*x1 - 2D0*x1**2 - 
     &      7D0*s1*x1**2 + 16D0*s1**2*x1**2 - 
     &      5D0*s1**3*x1**2 + s2*x1**2 + 23D0*s1*s2*x1**2 - 
     &      17D0*s1**2*s2*x1**2 - 5D0*s1*s2**2*x1**2 - 
     &      15D0*x1**3 + 8D0*s1*x1**3 + 4D0*s1**2*x1**3 + 
     &      7D0*s2*x1**3 + 4D0*s1*s2*x1**3 - 7D0*x1**4 + 
     &      s1*x1**4))/((s1 - 1D0*x1)**2*(s2 - 1D0*x1))
        KB0i0s = (-8D0*mb**4*(3D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 + 
     &      3D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 + 
     &      2D0*Ph0*s1*x1 + 2D0*Ph1*s1*x1 - 
     &      10D0*Ph0*s1**2*x1 - 2D0*Ph1*s1**2*x1 + 
     &      5D0*Ph0*s1**3*x1 + Ph1*s1**3*x1 - 
     &      2D0*Ph0*s1*s2*x1 - 1D0*Ph1*s1*s2*x1 - 
     &      3D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      3D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 - 
     &      10D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 + 
     &      3D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      10D0*Ph0*x1**2 - 10D0*Ph1*x1**2 + 
     &      20D0*Ph0*s1*x1**2 + 29D0*Ph1*s1*x1**2 - 
     &      8D0*Ph0*s1**2*x1**2 - 16D0*Ph1*s1**2*x1**2 - 
     &      3D0*Ph0*s1**3*x1**2 + Ph1*s1**3*x1**2 + 
     &      26D0*Ph0*s2*x1**2 + 13D0*Ph1*s2*x1**2 - 
     &      3D0*Ph0*s1*s2*x1**2 - 15D0*Ph1*s1*s2*x1**2 - 
     &      19D0*Ph0*s1**2*s2*x1**2 + 
     &      5D0*Ph1*s1**2*s2*x1**2 - 9D0*Ph0*s2**2*x1**2 - 
     &      6D0*Ph1*s2**2*x1**2 - 10D0*Ph0*s1*s2**2*x1**2 + 
     &      3D0*Ph1*s1*s2**2*x1**2 - 10D0*Ph0*x1**3 - 
     &      39D0*Ph1*x1**3 + 3D0*Ph0*s1*x1**3 + 
     &      42D0*Ph1*s1*x1**3 + 10D0*Ph0*s1**2*x1**3 - 
     &      8D0*Ph1*s1**2*x1**3 + 3D0*Ph0*s2*x1**3 + 
     &      33D0*Ph1*s2*x1**3 + 31D0*Ph0*s1*s2*x1**3 - 
     &      22D0*Ph1*s1*s2*x1**3 + 7D0*Ph0*s2**2*x1**3 - 
     &      6D0*Ph1*s2**2*x1**3 - 8D0*Ph0*x1**4 - 
     &      15D0*Ph1*x1**4 - 7D0*Ph0*s1*x1**4 + 
     &      7D0*Ph1*s1*x1**4 - 7D0*Ph0*s2*x1**4 + 
     &      6D0*Ph1*s2*x1**4))/
     &  ((s1 - 1D0*x1)**2*(s2 - 1D0*x1))
        KB0i1s = (-8D0*mb**4*(3D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 + 
     &      3D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      4D0*Ph0*s1*x1 + 6D0*Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 10D0*Ph1*s1**2*x1 - 
     &      1D0*Ph0*s1**3*x1 + 5D0*Ph1*s1**3*x1 - 
     &      5D0*Ph0*s1*s2*x1 - 11D0*Ph1*s1*s2*x1 - 
     &      7D0*Ph0*s1**2*s2*x1 + 15D0*Ph1*s1**2*s2*x1 + 
     &      3D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      9D0*Ph0*s1*s2**2*x1 + 5D0*Ph1*s1*s2**2*x1 + 
     &      3D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 + 
     &      4D0*Ph0*x1**2 + 2D0*Ph1*x1**2 + 
     &      3D0*Ph0*s1*x1**2 + 7D0*Ph1*s1*x1**2 + 
     &      8D0*Ph0*s1**2*x1**2 - 16D0*Ph1*s1**2*x1**2 - 
     &      9D0*Ph0*s1**3*x1**2 + 5D0*Ph1*s1**3*x1**2 - 
     &      7D0*Ph0*s2*x1**2 - 1D0*Ph1*s2*x1**2 + 
     &      9D0*Ph0*s1*s2*x1**2 - 23D0*Ph1*s1*s2*x1**2 - 
     &      29D0*Ph0*s1**2*s2*x1**2 + 
     &      17D0*Ph1*s1**2*s2*x1**2 - 
     &      7D0*Ph0*s1*s2**2*x1**2 + 5D0*Ph1*s1*s2**2*x1**2 - 
     &      17D0*Ph0*x1**3 + 15D0*Ph1*x1**3 + 
     &      24D0*Ph0*s1*x1**3 - 8D0*Ph1*s1*x1**3 + 
     &      8D0*Ph0*s1**2*x1**3 - 4D0*Ph1*s1**2*x1**3 + 
     &      11D0*Ph0*s2*x1**3 - 7D0*Ph1*s2*x1**3 + 
     &      6D0*Ph0*s1*s2*x1**3 - 4D0*Ph1*s1*s2*x1**3 - 
     &      11D0*Ph0*x1**4 + 7D0*Ph1*x1**4 + Ph0*s1*x1**4 - 
     &      1D0*Ph1*s1*x1**4))/
     &  ((s1 - 1D0*x1)**2*(s2 - 1D0*x1))

      virt33sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt33fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt33sing=virt33sing*128*pi**3/mb**6
      virt33fini=virt33fini*128*pi**3/mb**6

      return
      end

      subroutine virtual34(s1,s2,mb,ms,mu,virt34sing,virt34fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (-32D0*mb**4*Ph0*(-1D0 + s1)*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1 - 3D0*x1 - 2D0*x1**2))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1)**2)
        KB0i1 = (-32D0*mb**4*Ph0*(-1D0 + s1)*(s2 - 1D0*x1)*(1D0 + x1)*
     &    (s1 + x1 + 2D0*s1*x1))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1)**2)
        KB0i0s = (-32D0*mb**4*(2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + Ph1*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 4D0*Ph0*s2*x1 + 
     &      3D0*Ph1*s2*x1 + 5D0*Ph0*s1*s2*x1 - 
     &      4D0*Ph1*s1*s2*x1 - 1D0*Ph0*s1**2*s2*x1 + 
     &      Ph1*s1**2*s2*x1 - 2D0*Ph0*x1**2 - 3D0*Ph1*x1**2 + 
     &      7D0*Ph0*s1*x1**2 + 4D0*Ph1*s1*x1**2 - 
     &      5D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 + 
     &      3D0*Ph0*s2*x1**2 + 5D0*Ph1*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 - 5D0*Ph1*s1*s2*x1**2 - 
     &      1D0*Ph0*s1**2*s2*x1**2 - 4D0*Ph0*s2**2*x1**2 - 
     &      3D0*Ph0*x1**3 - 5D0*Ph1*x1**3 + 
     &      2D0*Ph0*s1*x1**3 + 5D0*Ph1*s1*x1**3 + 
     &      Ph0*s1**2*x1**3 + 5D0*Ph0*s2*x1**3 + 
     &      2D0*Ph1*s2*x1**3 + 3D0*Ph0*s1*s2*x1**3 - 
     &      2D0*Ph1*s1*s2*x1**3 - 1D0*Ph0*x1**4 - 
     &      2D0*Ph1*x1**4 - 3D0*Ph0*s1*x1**4 + 
     &      2D0*Ph1*s1*x1**4))/((-1D0 + s2)*(s1 - 1D0*x1)**2)
        KB0i1s = (-32D0*mb**4*(2D0*Ph0*s1*s2 - 1D0*Ph1*s1*s2 - 
     &      2D0*Ph0*s1**2*s2 + Ph1*s1**2*s2 + Ph1*s1*x1 - 
     &      2D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 + 2D0*Ph0*s2*x1 - 
     &      1D0*Ph1*s2*x1 - 2D0*Ph0*s1*s2*x1 - 
     &      2D0*Ph1*s1*s2*x1 + 3D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 + Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 + 
     &      2D0*Ph0*s1**2*x1**2 - 3D0*Ph1*s1**2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 4D0*Ph0*s1*s2*x1**2 - 
     &      1D0*Ph1*s1*s2*x1**2 - 4D0*Ph0*s1**2*s2*x1**2 + 
     &      2D0*Ph1*s1**2*s2*x1**2 + Ph1*x1**3 + 
     &      Ph1*s1*x1**3 + 4D0*Ph0*s1**2*x1**3 - 
     &      2D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s2)*(s1 - 1D0*x1)**2)

      virt34sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt34fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt34sing=virt34sing*128*pi**3/mb**6
      virt34fini=virt34fini*128*pi**3/mb**6

      return
      end

      subroutine virtual37(s1,s2,mb,ms,mu,virt37sing,virt37fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (-32D0*mb**4*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-1D0*s1**2 + s1**3 + s1**2*s2 + 4D0*s1*x1 - 
     &      5D0*s1**2*x1 - 3D0*s1*s2*x1 - 7D0*x1**2 + 
     &      10D0*s1*x1**2 + 2D0*s2*x1**2 - 2D0*x1**3))/
     &  (s1 - 1D0*x1)**3
        KB0i1 = (-32D0*mb**4*Ph0*(-1D0 + s1)*(1D0 + x1)*
     &    (-1D0*s1**2 + s1**3 + s1**2*s2 + 4D0*s1*x1 - 
     &      5D0*s1**2*x1 - 1D0*s1*s2*x1 + x1**2))/
     &  (s1 - 1D0*x1)**3
        KB0i0s = (32D0*mb**4*(-1D0 + s1)*(1D0 + x1)*
     &    (-3D0*Ph0*s1**2 + Ph1*s1**2 + 3D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 + 3D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 11D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 - 14D0*Ph0*s1**2*x1 + 
     &      5D0*Ph1*s1**2*x1 - 8D0*Ph0*s1*s2*x1 + 
     &      3D0*Ph1*s1*s2*x1 - 12D0*Ph0*x1**2 + 
     &      7D0*Ph1*x1**2 + 20D0*Ph0*s1*x1**2 - 
     &      10D0*Ph1*s1*x1**2 + 5D0*Ph0*s2*x1**2 - 
     &      2D0*Ph1*s2*x1**2 - 5D0*Ph0*x1**3 + 2D0*Ph1*x1**3))
     &   /(s1 - 1D0*x1)**3
        KB0i1s = (32D0*mb**4*(-1D0 + s1)*(1D0 + x1)*
     &    (-3D0*Ph0*s1**2 + Ph1*s1**2 + 3D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 + 3D0*Ph0*s1**2*s2 - 
     &      1D0*Ph1*s1**2*s2 + 9D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 - 12D0*Ph0*s1**2*x1 + 
     &      5D0*Ph1*s1**2*x1 - 3D0*Ph0*s1*s2*x1 + 
     &      Ph1*s1*s2*x1 + 2D0*Ph0*x1**2 - 1D0*Ph1*x1**2 + 
     &      Ph0*s1*x1**2))/(s1 - 1D0*x1)**3

      virt37sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt37fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt37sing=virt37sing*128*pi**3/mb**6
      virt37fini=virt37fini*128*pi**3/mb**6

      return
      end

      subroutine virtual38(s1,s2,mb,ms,mu,virt38sing,virt38fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2*x1

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (-8D0*mb**4*Ph0*(6D0*s1**2 - 11D0*s1**3 + 5D0*s1**4 - 
     &      3D0*s1**2*s2 + s1**3*s2 - 21D0*s1*x1 + 
     &      55D0*s1**2*x1 - 37D0*s1**3*x1 + 5D0*s1**4*x1 + 
     &      9D0*s1*s2*x1 - 18D0*s1**2*s2*x1 + s1**3*s2*x1 + 
     &      27D0*x1**2 - 89D0*s1*x1**2 + 90D0*s1**2*x1**2 - 
     &      20D0*s1**3*x1**2 - 18D0*s2*x1**2 + 
     &      43D0*s1*s2*x1**2 - 3D0*s1**2*s2*x1**2 + 
     &      37D0*x1**3 - 86D0*s1*x1**3 + 27D0*s1**2*x1**3 - 
     &      18D0*s2*x1**3 + 6D0*s1*s2*x1**3 + 24D0*x1**4 - 
     &      12D0*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1)**2)
        KB0i1 = (-8D0*mb**4*Ph0*(6D0*s1**2 - 11D0*s1**3 + 5D0*s1**4 - 
     &      3D0*s1**2*s2 + s1**3*s2 - 15D0*s1*x1 + 
     &      37D0*s1**2*x1 - 25D0*s1**3*x1 + 5D0*s1**4*x1 + 
     &      15D0*s1*s2*x1 - 12D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      3D0*x1**2 - 21D0*s1*x1**2 + 32D0*s1**2*x1**2 - 
     &      12D0*s1**3*x1**2 + 3D0*s1*s2*x1**2 - 
     &      5D0*s1**2*s2*x1**2 + 3D0*x1**3 - 8D0*s1*x1**3 + 
     &      7D0*s1**2*x1**3))/((-1D0 + s1)*(s1 - 1D0*x1)**2)
        KB0i0s = (8D0*mb**4*(16D0*Ph0*s1**2 - 6D0*Ph1*s1**2 - 
     &      29D0*Ph0*s1**3 + 11D0*Ph1*s1**3 + 
     &      13D0*Ph0*s1**4 - 5D0*Ph1*s1**4 - 
     &      11D0*Ph0*s1**2*s2 + 3D0*Ph1*s1**2*s2 + 
     &      5D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 - 
     &      50D0*Ph0*s1*x1 + 21D0*Ph1*s1*x1 + 
     &      128D0*Ph0*s1**2*x1 - 55D0*Ph1*s1**2*x1 - 
     &      85D0*Ph0*s1**3*x1 + 37D0*Ph1*s1**3*x1 + 
     &      13D0*Ph0*s1**4*x1 - 5D0*Ph1*s1**4*x1 + 
     &      36D0*Ph0*s1*s2*x1 - 9D0*Ph1*s1*s2*x1 - 
     &      43D0*Ph0*s1**2*s2*x1 + 18D0*Ph1*s1**2*s2*x1 + 
     &      5D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      42D0*Ph0*x1**2 - 27D0*Ph1*x1**2 - 
     &      173D0*Ph0*s1*x1**2 + 89D0*Ph1*s1*x1**2 + 
     &      181D0*Ph0*s1**2*x1**2 - 90D0*Ph1*s1**2*x1**2 - 
     &      48D0*Ph0*s1**3*x1**2 + 20D0*Ph1*s1**3*x1**2 - 
     &      33D0*Ph0*s2*x1**2 + 18D0*Ph1*s2*x1**2 + 
     &      71D0*Ph0*s1*s2*x1**2 - 43D0*Ph1*s1*s2*x1**2 - 
     &      16D0*Ph0*s1**2*s2*x1**2 + 
     &      3D0*Ph1*s1**2*s2*x1**2 + 74D0*Ph0*x1**3 - 
     &      37D0*Ph1*x1**3 - 157D0*Ph0*s1*x1**3 + 
     &      86D0*Ph1*s1*x1**3 + 61D0*Ph0*s1**2*x1**3 - 
     &      27D0*Ph1*s1**2*x1**3 - 33D0*Ph0*s2*x1**3 + 
     &      18D0*Ph1*s2*x1**3 + 19D0*Ph0*s1*s2*x1**3 - 
     &      6D0*Ph1*s1*s2*x1**3 + 40D0*Ph0*x1**4 - 
     &      24D0*Ph1*x1**4 - 26D0*Ph0*s1*x1**4 + 
     &      12D0*Ph1*s1*x1**4))/((-1D0 + s1)*(s1 - 1D0*x1)**2)
        KB0i1s = (8D0*mb**4*(16D0*Ph0*s1**2 - 6D0*Ph1*s1**2 - 
     &      29D0*Ph0*s1**3 + 11D0*Ph1*s1**3 + 
     &      13D0*Ph0*s1**4 - 5D0*Ph1*s1**4 - 
     &      11D0*Ph0*s1**2*s2 + 3D0*Ph1*s1**2*s2 + 
     &      5D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 - 
     &      31D0*Ph0*s1*x1 + 15D0*Ph1*s1*x1 + 
     &      83D0*Ph0*s1**2*x1 - 37D0*Ph1*s1**2*x1 - 
     &      59D0*Ph0*s1**3*x1 + 25D0*Ph1*s1**3*x1 + 
     &      13D0*Ph0*s1**4*x1 - 5D0*Ph1*s1**4*x1 + 
     &      31D0*Ph0*s1*s2*x1 - 15D0*Ph1*s1*s2*x1 - 
     &      24D0*Ph0*s1**2*s2*x1 + 12D0*Ph1*s1**2*s2*x1 + 
     &      5D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 - 
     &      5D0*Ph0*x1**2 + 3D0*Ph1*x1**2 - 
     &      51D0*Ph0*s1*x1**2 + 21D0*Ph1*s1*x1**2 + 
     &      76D0*Ph0*s1**2*x1**2 - 32D0*Ph1*s1**2*x1**2 - 
     &      32D0*Ph0*s1**3*x1**2 + 12D0*Ph1*s1**3*x1**2 + 
     &      11D0*Ph0*s1*s2*x1**2 - 3D0*Ph1*s1*s2*x1**2 - 
     &      17D0*Ph0*s1**2*s2*x1**2 + 
     &      5D0*Ph1*s1**2*s2*x1**2 + 5D0*Ph0*x1**3 - 
     &      3D0*Ph1*x1**3 - 18D0*Ph0*s1*x1**3 + 
     &      8D0*Ph1*s1*x1**3 + 19D0*Ph0*s1**2*x1**3 - 
     &      7D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s1)*(s1 - 1D0*x1)**2)

      virt38sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt38fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt38sing=virt38sing*128*pi**3/mb**6
      virt38fini=virt38fini*128*pi**3/mb**6

      return
      end

      subroutine virtual35(s1,s2,mb,ms,mu,virt35sing,virt35fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (-32D0*mb**4*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-2D0 - 3D0*x1 + s1*x1))/
     &  ((-1D0 + s1)**2*(s2 - 1D0*x1))
        KB0i1 = (-32D0*mb**4*Ph0*(-1D0 + s2)*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (2D0*s1 + x1 + s1*x1))/
     &  ((-1D0 + s1)**2*(s2 - 1D0*x1))
        KB0i0s = (-32D0*mb**4*(-3D0*Ph0*s1 + 2D0*Ph1*s1 + Ph0*s1**2 + 
     &      3D0*Ph0*s1*s2 - 2D0*Ph1*s1*s2 - 
     &      1D0*Ph0*s1**2*s2 - 1D0*Ph0*x1 - 2D0*Ph1*x1 + 
     &      2D0*Ph0*s1*x1 + 5D0*Ph1*s1*x1 - 
     &      5D0*Ph0*s1**2*x1 - 1D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 + 5D0*Ph0*s2*x1 + 
     &      2D0*Ph1*s2*x1 - 2D0*Ph0*s1*s2*x1 - 
     &      5D0*Ph1*s1*s2*x1 - 1D0*Ph0*s1**2*s2*x1 + 
     &      Ph1*s1**2*s2*x1 - 4D0*Ph0*s2**2*x1 - 
     &      3D0*Ph0*x1**2 - 5D0*Ph1*x1**2 + 
     &      7D0*Ph0*s1*x1**2 + 4D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 + 
     &      3D0*Ph0*s2*x1**2 + 5D0*Ph1*s2*x1**2 + 
     &      5D0*Ph0*s1*s2*x1**2 - 4D0*Ph1*s1*s2*x1**2 - 
     &      2D0*Ph0*s1**2*s2*x1**2 + Ph1*s1**2*s2*x1**2 - 
     &      2D0*Ph0*x1**3 - 3D0*Ph1*x1**3 + Ph1*s1*x1**3 - 
     &      4D0*Ph0*s2*x1**3 + 3D0*Ph1*s2*x1**3 + 
     &      2D0*Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3))/
     &  ((-1D0 + s1)**2*(s2 - 1D0*x1))
        KB0i1s = (-32D0*mb**4*(4D0*Ph0*s1**2 - 2D0*Ph1*s1**2 - 
     &      4D0*Ph0*s1**2*s2 + 2D0*Ph1*s1**2*s2 + Ph1*s1*x1 + 
     &      2D0*Ph0*s1**2*x1 - 3D0*Ph1*s1**2*x1 + 
     &      2D0*Ph0*s1**3*x1 - 4D0*Ph0*s1*s2*x1 - 
     &      1D0*Ph1*s1*s2*x1 + 3D0*Ph1*s1**2*s2*x1 + 
     &      4D0*Ph0*s1*s2**2*x1 + Ph1*x1**2 - 
     &      2D0*Ph0*s1*x1**2 + 2D0*Ph1*s1*x1**2 - 
     &      2D0*Ph0*s1**2*x1**2 - 1D0*Ph1*s1**2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 2D0*Ph0*s1*s2*x1**2 - 
     &      2D0*Ph1*s1*s2*x1**2 - 2D0*Ph0*s1**2*s2*x1**2 + 
     &      Ph1*s1**2*s2*x1**2 + Ph1*x1**3 + Ph1*s1*x1**3 + 
     &      2D0*Ph0*s2*x1**3 - 1D0*Ph1*s2*x1**3 + 
     &      2D0*Ph0*s1*s2*x1**3 - 1D0*Ph1*s1*s2*x1**3))/
     &  ((-1D0 + s1)**2*(s2 - 1D0*x1))

      virt35sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt35fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt35sing=virt35sing*128*pi**3/mb**6
      virt35fini=virt35fini*128*pi**3/mb**6

      return
      end

      subroutine virtual36(s1,s2,mb,ms,mu,virt36sing,virt36fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (8D0*mb**4*Ph0*(-7D0*s1 + 8D0*s1**2 - 1D0*s1**3 - 
     &      6D0*s2 + 22D0*s1*s2 - 5D0*s1**2*s2 + s1**3*s2 + 
     &      6D0*s2**2 - 3D0*s1*s2**2 + s1**2*s2**2 + 
     &      15D0*x1 - 42D0*s1*x1 + 16D0*s1**2*x1 - 
     &      1D0*s1**3*x1 - 33D0*s2*x1 + 15D0*s1*s2*x1 + 
     &      s1**2*s2*x1 + s1**3*s2*x1 + 6D0*s2**2*x1 - 
     &      3D0*s1*s2**2*x1 + s1**2*s2**2*x1 + 39D0*x1**2 - 
     &      29D0*s1*x1**2 + 2D0*s1**2*x1**2 - 13D0*s2*x1**2 + 
     &      s1*s2*x1**2 + 10D0*x1**3 - 2D0*s1*x1**3))/
     &  ((-1D0 + s1)**2*(-1D0 + s2))
        KB0i1 = (8D0*mb**4*Ph0*(s1 + 4D0*s1**2 - 5D0*s1**3 + 
     &      4D0*s1*s2 - 17D0*s1**2*s2 + s1**3*s2 - 
     &      5D0*s1*s2**2 + s1**2*s2**2 - 7D0*x1 + 8D0*s1*x1 + 
     &      16D0*s1**2*x1 - 5D0*s1**3*x1 + 7D0*s2*x1 + 
     &      23D0*s1*s2*x1 - 15D0*s1**2*s2*x1 + s1**3*s2*x1 - 
     &      5D0*s1*s2**2*x1 + s1**2*s2**2*x1 - 15D0*x1**2 - 
     &      7D0*s1*x1**2 + 10D0*s1**2*x1**2 + s2*x1**2 + 
     &      11D0*s1*s2*x1**2 - 2D0*x1**3 - 6D0*s1*x1**3))/
     &  ((-1D0 + s1)**2*(-1D0 + s2))
        KB0i0s = (-8D0*mb**4*(-7D0*Ph0*s1 + 7D0*Ph1*s1 + 
     &      10D0*Ph0*s1**2 - 8D0*Ph1*s1**2 - 3D0*Ph0*s1**3 + 
     &      Ph1*s1**3 - 7D0*Ph0*s2 + 6D0*Ph1*s2 + 
     &      31D0*Ph0*s1*s2 - 22D0*Ph1*s1*s2 - 
     &      19D0*Ph0*s1**2*s2 + 5D0*Ph1*s1**2*s2 + 
     &      3D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 + 
     &      7D0*Ph0*s2**2 - 6D0*Ph1*s2**2 - 
     &      10D0*Ph0*s1*s2**2 + 3D0*Ph1*s1*s2**2 + 
     &      3D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      8D0*Ph0*x1 - 15D0*Ph1*x1 + 3D0*Ph0*s1*x1 + 
     &      42D0*Ph1*s1*x1 - 8D0*Ph0*s1**2*x1 - 
     &      16D0*Ph1*s1**2*x1 + 5D0*Ph0*s1**3*x1 + 
     &      Ph1*s1**3*x1 + 3D0*Ph0*s2*x1 + 33D0*Ph1*s2*x1 - 
     &      3D0*Ph0*s1*s2*x1 - 15D0*Ph1*s1*s2*x1 - 
     &      3D0*Ph0*s1**2*s2*x1 - 1D0*Ph1*s1**2*s2*x1 + 
     &      3D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 - 
     &      9D0*Ph0*s2**2*x1 - 6D0*Ph1*s2**2*x1 - 
     &      10D0*Ph0*s1*s2**2*x1 + 3D0*Ph1*s1*s2**2*x1 + 
     &      3D0*Ph0*s1**2*s2**2*x1 - 1D0*Ph1*s1**2*s2**2*x1 - 
     &      10D0*Ph0*x1**2 - 39D0*Ph1*x1**2 + 
     &      20D0*Ph0*s1*x1**2 + 29D0*Ph1*s1*x1**2 - 
     &      10D0*Ph0*s1**2*x1**2 - 2D0*Ph1*s1**2*x1**2 + 
     &      26D0*Ph0*s2*x1**2 + 13D0*Ph1*s2*x1**2 - 
     &      2D0*Ph0*s1*s2*x1**2 - 1D0*Ph1*s1*s2*x1**2 - 
     &      10D0*Ph0*x1**3 - 10D0*Ph1*x1**3 + 
     &      2D0*Ph0*s1*x1**3 + 2D0*Ph1*s1*x1**3))/
     &  ((-1D0 + s1)**2*(-1D0 + s2))
        KB0i1s = (-8D0*mb**4*(Ph0*s1 - 1D0*Ph1*s1 + 8D0*Ph0*s1**2 - 
     &      4D0*Ph1*s1**2 - 9D0*Ph0*s1**3 + 5D0*Ph1*s1**3 + 
     &      6D0*Ph0*s1*s2 - 4D0*Ph1*s1*s2 - 
     &      29D0*Ph0*s1**2*s2 + 17D0*Ph1*s1**2*s2 + 
     &      3D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 - 
     &      7D0*Ph0*s1*s2**2 + 5D0*Ph1*s1*s2**2 + 
     &      3D0*Ph0*s1**2*s2**2 - 1D0*Ph1*s1**2*s2**2 - 
     &      11D0*Ph0*x1 + 7D0*Ph1*x1 + 24D0*Ph0*s1*x1 - 
     &      8D0*Ph1*s1*x1 + 8D0*Ph0*s1**2*x1 - 
     &      16D0*Ph1*s1**2*x1 - 1D0*Ph0*s1**3*x1 + 
     &      5D0*Ph1*s1**3*x1 + 11D0*Ph0*s2*x1 - 
     &      7D0*Ph1*s2*x1 + 9D0*Ph0*s1*s2*x1 - 
     &      23D0*Ph1*s1*s2*x1 - 7D0*Ph0*s1**2*s2*x1 + 
     &      15D0*Ph1*s1**2*s2*x1 + 3D0*Ph0*s1**3*s2*x1 - 
     &      1D0*Ph1*s1**3*s2*x1 + 9D0*Ph0*s1*s2**2*x1 + 
     &      5D0*Ph1*s1*s2**2*x1 + 3D0*Ph0*s1**2*s2**2*x1 - 
     &      1D0*Ph1*s1**2*s2**2*x1 - 17D0*Ph0*x1**2 + 
     &      15D0*Ph1*x1**2 + 3D0*Ph0*s1*x1**2 + 
     &      7D0*Ph1*s1*x1**2 + 2D0*Ph0*s1**2*x1**2 - 
     &      10D0*Ph1*s1**2*x1**2 - 7D0*Ph0*s2*x1**2 - 
     &      1D0*Ph1*s2*x1**2 - 5D0*Ph0*s1*s2*x1**2 - 
     &      11D0*Ph1*s1*s2*x1**2 + 4D0*Ph0*x1**3 + 
     &      2D0*Ph1*x1**3 - 4D0*Ph0*s1*x1**3 + 
     &      6D0*Ph1*s1*x1**3))/((-1D0 + s1)**2*(-1D0 + s2))

      virt36sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt36fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt36sing=virt36sing*128*pi**3/mb**6
      virt36fini=virt36fini*128*pi**3/mb**6

      return
      end

      subroutine virtual39(s1,s2,mb,ms,mu,virt39sing,virt39fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (-8D0*mb**4*Ph0*(-12D0*s1 + 27D0*s1**2 - 20D0*s1**3 + 
     &      5D0*s1**4 + 6D0*s1*s2 - 3D0*s1**2*s2 + s1**3*s2 + 
     &      24D0*x1 - 86D0*s1*x1 + 90D0*s1**2*x1 - 
     &      37D0*s1**3*x1 + 5D0*s1**4*x1 - 18D0*s2*x1 + 
     &      43D0*s1*s2*x1 - 18D0*s1**2*s2*x1 + s1**3*s2*x1 + 
     &      37D0*x1**2 - 89D0*s1*x1**2 + 55D0*s1**2*x1**2 - 
     &      11D0*s1**3*x1**2 - 18D0*s2*x1**2 + 
     &      9D0*s1*s2*x1**2 - 3D0*s1**2*s2*x1**2 + 
     &      27D0*x1**3 - 21D0*s1*x1**3 + 6D0*s1**2*x1**3))/
     &  ((-1D0 + s1)**2*(s1 - 1D0*x1))
        KB0i1 = (-8D0*mb**4*Ph0*(7D0*s1**2 - 12D0*s1**3 + 5D0*s1**4 - 
     &      5D0*s1**2*s2 + s1**3*s2 - 8D0*s1*x1 + 
     &      32D0*s1**2*x1 - 25D0*s1**3*x1 + 5D0*s1**4*x1 + 
     &      3D0*s1*s2*x1 - 12D0*s1**2*s2*x1 + s1**3*s2*x1 + 
     &      3D0*x1**2 - 21D0*s1*x1**2 + 37D0*s1**2*x1**2 - 
     &      11D0*s1**3*x1**2 + 15D0*s1*s2*x1**2 - 
     &      3D0*s1**2*s2*x1**2 - 3D0*x1**3 - 15D0*s1*x1**3 + 
     &      6D0*s1**2*x1**3))/((-1D0 + s1)**2*(s1 - 1D0*x1))
        KB0i0s = (8D0*mb**4*(-26D0*Ph0*s1 + 12D0*Ph1*s1 + 
     &      61D0*Ph0*s1**2 - 27D0*Ph1*s1**2 - 
     &      48D0*Ph0*s1**3 + 20D0*Ph1*s1**3 + 
     &      13D0*Ph0*s1**4 - 5D0*Ph1*s1**4 + 19D0*Ph0*s1*s2 - 
     &      6D0*Ph1*s1*s2 - 16D0*Ph0*s1**2*s2 + 
     &      3D0*Ph1*s1**2*s2 + 5D0*Ph0*s1**3*s2 - 
     &      1D0*Ph1*s1**3*s2 + 40D0*Ph0*x1 - 24D0*Ph1*x1 - 
     &      157D0*Ph0*s1*x1 + 86D0*Ph1*s1*x1 + 
     &      181D0*Ph0*s1**2*x1 - 90D0*Ph1*s1**2*x1 - 
     &      85D0*Ph0*s1**3*x1 + 37D0*Ph1*s1**3*x1 + 
     &      13D0*Ph0*s1**4*x1 - 5D0*Ph1*s1**4*x1 - 
     &      33D0*Ph0*s2*x1 + 18D0*Ph1*s2*x1 + 
     &      71D0*Ph0*s1*s2*x1 - 43D0*Ph1*s1*s2*x1 - 
     &      43D0*Ph0*s1**2*s2*x1 + 18D0*Ph1*s1**2*s2*x1 + 
     &      5D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      74D0*Ph0*x1**2 - 37D0*Ph1*x1**2 - 
     &      173D0*Ph0*s1*x1**2 + 89D0*Ph1*s1*x1**2 + 
     &      128D0*Ph0*s1**2*x1**2 - 55D0*Ph1*s1**2*x1**2 - 
     &      29D0*Ph0*s1**3*x1**2 + 11D0*Ph1*s1**3*x1**2 - 
     &      33D0*Ph0*s2*x1**2 + 18D0*Ph1*s2*x1**2 + 
     &      36D0*Ph0*s1*s2*x1**2 - 9D0*Ph1*s1*s2*x1**2 - 
     &      11D0*Ph0*s1**2*s2*x1**2 + 
     &      3D0*Ph1*s1**2*s2*x1**2 + 42D0*Ph0*x1**3 - 
     &      27D0*Ph1*x1**3 - 50D0*Ph0*s1*x1**3 + 
     &      21D0*Ph1*s1*x1**3 + 16D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s1)**2*(s1 - 1D0*x1))
        KB0i1s = (8D0*mb**4*(19D0*Ph0*s1**2 - 7D0*Ph1*s1**2 - 
     &      32D0*Ph0*s1**3 + 12D0*Ph1*s1**3 + 
     &      13D0*Ph0*s1**4 - 5D0*Ph1*s1**4 - 
     &      17D0*Ph0*s1**2*s2 + 5D0*Ph1*s1**2*s2 + 
     &      5D0*Ph0*s1**3*s2 - 1D0*Ph1*s1**3*s2 - 
     &      18D0*Ph0*s1*x1 + 8D0*Ph1*s1*x1 + 
     &      76D0*Ph0*s1**2*x1 - 32D0*Ph1*s1**2*x1 - 
     &      59D0*Ph0*s1**3*x1 + 25D0*Ph1*s1**3*x1 + 
     &      13D0*Ph0*s1**4*x1 - 5D0*Ph1*s1**4*x1 + 
     &      11D0*Ph0*s1*s2*x1 - 3D0*Ph1*s1*s2*x1 - 
     &      24D0*Ph0*s1**2*s2*x1 + 12D0*Ph1*s1**2*s2*x1 + 
     &      5D0*Ph0*s1**3*s2*x1 - 1D0*Ph1*s1**3*s2*x1 + 
     &      5D0*Ph0*x1**2 - 3D0*Ph1*x1**2 - 
     &      51D0*Ph0*s1*x1**2 + 21D0*Ph1*s1*x1**2 + 
     &      83D0*Ph0*s1**2*x1**2 - 37D0*Ph1*s1**2*x1**2 - 
     &      29D0*Ph0*s1**3*x1**2 + 11D0*Ph1*s1**3*x1**2 + 
     &      31D0*Ph0*s1*s2*x1**2 - 15D0*Ph1*s1*s2*x1**2 - 
     &      11D0*Ph0*s1**2*s2*x1**2 + 
     &      3D0*Ph1*s1**2*s2*x1**2 - 5D0*Ph0*x1**3 + 
     &      3D0*Ph1*x1**3 - 31D0*Ph0*s1*x1**3 + 
     &      15D0*Ph1*s1*x1**3 + 16D0*Ph0*s1**2*x1**3 - 
     &      6D0*Ph1*s1**2*x1**3))/
     &  ((-1D0 + s1)**2*(s1 - 1D0*x1))

      virt39sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt39fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt39sing=virt39sing*128*pi**3/mb**6
      virt39fini=virt39fini*128*pi**3/mb**6

      return
      end

      subroutine virtual40(s1,s2,mb,ms,mu,virt40sing,virt40fini)

      implicit double precision (a-z)
#include "looptools.h"

      complex*16 B0ibb0,B0ibb1

      complex*16 B0ibb0s,B0ibb1s

      complex*16 kB0i0,kB0i1

      complex*16 kB0i0s,kB0i1s

      complex*16 myb(Nbb)

      pi=3.14159265359d0

      x1=(ms/mb)**2

      mudim2=mu**2

      lam2=0.0d0

      mub=mu/mb

      ph0=mb**2/(128*pi**3)
      ph1=mb**2/(128*pi**3)*(2+4*log(mub)-log(s1*s2-x1)-log(1-s1-s2+x1))

      call setdelta(0D0)
      call setmudim(mudim2)
      call setlambda(lam2)
      call setuvdiv(1D0)

        Arg1 = mb**2*s1
        Arg2 = 0D0
        Arg3 = mb**2

      call Bput(myb,arg1, arg2, arg3)

      B0ibb0=myb(bb0)
      B0ibb1=myb(bb1)

      B0ibb0s=myb(bb0+1)
      B0ibb1s=myb(bb1+1)

      call clearcache 

        KB0i0 = (-32D0*mb**4*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-2D0 + 10D0*s1 - 5D0*s1**2 + s1**3 + 2D0*s2 - 
     &      3D0*s1*s2 + s1**2*s2 - 7D0*x1 + 4D0*s1*x1 - 
     &      1D0*s1**2*x1))/(-1D0 + s1)**3
        KB0i1 = (-32D0*mb**4*Ph0*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-5D0*s1**2 + s1**3 - 1D0*s1*s2 + s1**2*s2 + x1 + 
     &      4D0*s1*x1 - 1D0*s1**2*x1))/(-1D0 + s1)**3
        KB0i0s = (32D0*mb**4*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (-5D0*Ph0 + 2D0*Ph1 + 20D0*Ph0*s1 - 10D0*Ph1*s1 - 
     &      14D0*Ph0*s1**2 + 5D0*Ph1*s1**2 + 3D0*Ph0*s1**3 - 
     &      1D0*Ph1*s1**3 + 5D0*Ph0*s2 - 2D0*Ph1*s2 - 
     &      8D0*Ph0*s1*s2 + 3D0*Ph1*s1*s2 + 
     &      3D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 - 
     &      12D0*Ph0*x1 + 7D0*Ph1*x1 + 11D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 - 3D0*Ph0*s1**2*x1 + Ph1*s1**2*x1))/
     &  (-1D0 + s1)**3
        KB0i1s = (32D0*mb**4*(s1 - 1D0*x1)*(1D0 + x1)*
     &    (Ph0*s1 - 12D0*Ph0*s1**2 + 5D0*Ph1*s1**2 + 
     &      3D0*Ph0*s1**3 - 1D0*Ph1*s1**3 - 3D0*Ph0*s1*s2 + 
     &      Ph1*s1*s2 + 3D0*Ph0*s1**2*s2 - 1D0*Ph1*s1**2*s2 + 
     &      2D0*Ph0*x1 - 1D0*Ph1*x1 + 9D0*Ph0*s1*x1 - 
     &      4D0*Ph1*s1*x1 - 3D0*Ph0*s1**2*x1 + Ph1*s1**2*x1))/
     &  (-1D0 + s1)**3

      virt40sing=kB0i0*B0ibb0s+
     .           kB0i1*B0ibb1s

      virt40fini=kB0i0s*B0ibb0s+kB0i0*B0ibb0+
     .           kB0i1s*B0ibb1s+kB0i1*B0ibb1

      virt40sing=virt40sing*128*pi**3/mb**6
      virt40fini=virt40fini*128*pi**3/mb**6

      return
      end

      subroutine ctb(s1,s2,mb,ms,mu,ctbsing,ctbfini)

      implicit double precision (a-z)

      x4=(ms/mb)**2
      mub=mu/mb

        ctbsing = (-24D0*(-2D0*s1**4*s2**2 + 2D0*s1**6*s2**2 + 
     &      6D0*s1**3*s2**3 - 9D0*s1**4*s2**3 + 
     &      23D0*s1**5*s2**3 - 13D0*s1**6*s2**3 + 
     &      s1**7*s2**3 - 2D0*s1**2*s2**4 - 9D0*s1**3*s2**4 + 
     &      22D0*s1**4*s2**4 - 61D0*s1**5*s2**4 + 
     &      30D0*s1**6*s2**4 - 4D0*s1**7*s2**4 + 
     &      23D0*s1**3*s2**5 - 61D0*s1**4*s2**5 + 
     &      100D0*s1**5*s2**5 - 41D0*s1**6*s2**5 + 
     &      3D0*s1**7*s2**5 + 2D0*s1**2*s2**6 - 
     &      13D0*s1**3*s2**6 + 30D0*s1**4*s2**6 - 
     &      41D0*s1**5*s2**6 + 14D0*s1**6*s2**6 + 
     &      s1**3*s2**7 - 4D0*s1**4*s2**7 + 3D0*s1**5*s2**7 + 
     &      6D0*s1**4*s2*x4 - 2D0*s1**5*s2*x4 - 
     &      6D0*s1**6*s2*x4 + 2D0*s1**7*s2*x4 + 
     &      2D0*s1**2*s2**2*x4 - 25D0*s1**3*s2**2*x4 + 
     &      59D0*s1**4*s2**2*x4 - 107D0*s1**5*s2**2*x4 + 
     &      61D0*s1**6*s2**2*x4 - 14D0*s1**7*s2**2*x4 - 
     &      25D0*s1**2*s2**3*x4 + 134D0*s1**3*s2**3*x4 - 
     &      324D0*s1**4*s2**3*x4 + 418D0*s1**5*s2**3*x4 - 
     &      205D0*s1**6*s2**3*x4 + 42D0*s1**7*s2**3*x4 + 
     &      6D0*s1*s2**4*x4 + 59D0*s1**2*s2**4*x4 - 
     &      324D0*s1**3*s2**4*x4 + 808D0*s1**4*s2**4*x4 - 
     &      818D0*s1**5*s2**4*x4 + 333D0*s1**6*s2**4*x4 - 
     &      40D0*s1**7*s2**4*x4 - 2D0*s1*s2**5*x4 - 
     &      107D0*s1**2*s2**5*x4 + 418D0*s1**3*s2**5*x4 - 
     &      818D0*s1**4*s2**5*x4 + 614D0*s1**5*s2**5*x4 - 
     &      187D0*s1**6*s2**5*x4 + 10D0*s1**7*s2**5*x4 - 
     &      6D0*s1*s2**6*x4 + 61D0*s1**2*s2**6*x4 - 
     &      205D0*s1**3*s2**6*x4 + 333D0*s1**4*s2**6*x4 - 
     &      187D0*s1**5*s2**6*x4 + 36D0*s1**6*s2**6*x4 + 
     &      2D0*s1*s2**7*x4 - 14D0*s1**2*s2**7*x4 + 
     &      42D0*s1**3*s2**7*x4 - 40D0*s1**4*s2**7*x4 + 
     &      10D0*s1**5*s2**7*x4 - 8D0*s1**3*x4**2 + 
     &      20D0*s1**4*x4**2 - 22D0*s1**5*x4**2 + 
     &      12D0*s1**6*x4**2 - 2D0*s1**7*x4**2 + 
     &      52D0*s1**3*s2*x4**2 - 197D0*s1**4*s2*x4**2 + 
     &      279D0*s1**5*s2*x4**2 - 133D0*s1**6*s2*x4**2 + 
     &      23D0*s1**7*s2*x4**2 + 60D0*s1**2*s2**2*x4**2 - 
     &      340D0*s1**3*s2**2*x4**2 + 
     &      940D0*s1**4*s2**2*x4**2 - 
     &      1044D0*s1**5*s2**2*x4**2 + 
     &      498D0*s1**6*s2**2*x4**2 - 
     &      90D0*s1**7*s2**2*x4**2 - 8D0*s2**3*x4**2 + 
     &      52D0*s1*s2**3*x4**2 - 340D0*s1**2*s2**3*x4**2 + 
     &      1190D0*s1**3*s2**3*x4**2 - 
     &      2514D0*s1**4*s2**3*x4**2 + 
     &      2232D0*s1**5*s2**3*x4**2 - 
     &      894D0*s1**6*s2**3*x4**2 + 
     &      106D0*s1**7*s2**3*x4**2 + 20D0*s2**4*x4**2 - 
     &      197D0*s1*s2**4*x4**2 + 940D0*s1**2*s2**4*x4**2 - 
     &      2514D0*s1**3*s2**4*x4**2 + 
     &      3590D0*s1**4*s2**4*x4**2 - 
     &      2305D0*s1**5*s2**4*x4**2 + 
     &      650D0*s1**6*s2**4*x4**2 - 
     &      40D0*s1**7*s2**4*x4**2 - 22D0*s2**5*x4**2 + 
     &      279D0*s1*s2**5*x4**2 - 1044D0*s1**2*s2**5*x4**2 + 
     &      2232D0*s1**3*s2**5*x4**2 - 
     &      2305D0*s1**4*s2**5*x4**2 + 
     &      1068D0*s1**5*s2**5*x4**2 - 
     &      187D0*s1**6*s2**5*x4**2 + 3D0*s1**7*s2**5*x4**2 + 
     &      12D0*s2**6*x4**2 - 133D0*s1*s2**6*x4**2 + 
     &      498D0*s1**2*s2**6*x4**2 - 
     &      894D0*s1**3*s2**6*x4**2 + 
     &      650D0*s1**4*s2**6*x4**2 - 
     &      187D0*s1**5*s2**6*x4**2 + 
     &      14D0*s1**6*s2**6*x4**2 - 2D0*s2**7*x4**2 + 
     &      23D0*s1*s2**7*x4**2 - 90D0*s1**2*s2**7*x4**2 + 
     &      106D0*s1**3*s2**7*x4**2 - 
     &      40D0*s1**4*s2**7*x4**2 + 3D0*s1**5*s2**7*x4**2 + 
     &      22D0*s1**2*x4**3 - 73D0*s1**3*x4**3 + 
     &      123D0*s1**4*x4**3 - 123D0*s1**5*x4**3 + 
     &      53D0*s1**6*x4**3 - 10D0*s1**7*x4**3 - 
     &      8D0*s1*s2*x4**3 - 133D0*s1**2*s2*x4**3 + 
     &      570D0*s1**3*s2*x4**3 - 1048D0*s1**4*s2*x4**3 + 
     &      830D0*s1**5*s2*x4**3 - 345D0*s1**6*s2*x4**3 + 
     &      62D0*s1**7*s2*x4**3 + 22D0*s2**2*x4**3 - 
     &      133D0*s1*s2**2*x4**3 + 738D0*s1**2*s2**2*x4**3 - 
     &      2276D0*s1**3*s2**2*x4**3 + 
     &      3570D0*s1**4*s2**2*x4**3 - 
     &      2581D0*s1**5*s2**2*x4**3 + 
     &      894D0*s1**6*s2**2*x4**3 - 
     &      90D0*s1**7*s2**2*x4**3 - 73D0*s2**3*x4**3 + 
     &      570D0*s1*s2**3*x4**3 - 2276D0*s1**2*s2**3*x4**3 + 
     &      5638D0*s1**3*s2**3*x4**3 - 
     &      6653D0*s1**4*s2**3*x4**3 + 
     &      3726D0*s1**5*s2**3*x4**3 - 
     &      894D0*s1**6*s2**3*x4**3 + 
     &      42D0*s1**7*s2**3*x4**3 + 123D0*s2**4*x4**3 - 
     &      1048D0*s1*s2**4*x4**3 + 
     &      3570D0*s1**2*s2**4*x4**3 - 
     &      6653D0*s1**3*s2**4*x4**3 + 
     &      5720D0*s1**4*s2**4*x4**3 - 
     &      2305D0*s1**5*s2**4*x4**3 + 
     &      333D0*s1**6*s2**4*x4**3 - 4D0*s1**7*s2**4*x4**3 - 
     &      123D0*s2**5*x4**3 + 830D0*s1*s2**5*x4**3 - 
     &      2581D0*s1**2*s2**5*x4**3 + 
     &      3726D0*s1**3*s2**5*x4**3 - 
     &      2305D0*s1**4*s2**5*x4**3 + 
     &      614D0*s1**5*s2**5*x4**3 - 
     &      41D0*s1**6*s2**5*x4**3 + 53D0*s2**6*x4**3 - 
     &      345D0*s1*s2**6*x4**3 + 894D0*s1**2*s2**6*x4**3 - 
     &      894D0*s1**3*s2**6*x4**3 + 
     &      333D0*s1**4*s2**6*x4**3 - 
     &      41D0*s1**5*s2**6*x4**3 - 10D0*s2**7*x4**3 + 
     &      62D0*s1*s2**7*x4**3 - 90D0*s1**2*s2**7*x4**3 + 
     &      42D0*s1**3*s2**7*x4**3 - 4D0*s1**4*s2**7*x4**3 - 
     &      16D0*s1*x4**4 + 76D0*s1**2*x4**4 - 
     &      179D0*s1**3*x4**4 + 266D0*s1**4*x4**4 - 
     &      167D0*s1**5*x4**4 + 62D0*s1**6*x4**4 - 
     &      10D0*s1**7*x4**4 - 16D0*s2*x4**4 + 
     &      210D0*s1*s2*x4**4 - 756D0*s1**2*s2*x4**4 + 
     &      1603D0*s1**3*s2*x4**4 - 1809D0*s1**4*s2*x4**4 + 
     &      1114D0*s1**5*s2*x4**4 - 345D0*s1**6*s2*x4**4 + 
     &      23D0*s1**7*s2*x4**4 + 76D0*s2**2*x4**4 - 
     &      756D0*s1*s2**2*x4**4 + 2734D0*s1**2*s2**2*x4**4 - 
     &      5615D0*s1**3*s2**2*x4**4 + 
     &      5394D0*s1**4*s2**2*x4**4 - 
     &      2581D0*s1**5*s2**2*x4**4 + 
     &      498D0*s1**6*s2**2*x4**4 - 
     &      14D0*s1**7*s2**2*x4**4 - 179D0*s2**3*x4**4 + 
     &      1603D0*s1*s2**3*x4**4 - 
     &      5615D0*s1**2*s2**3*x4**4 + 
     &      9104D0*s1**3*s2**3*x4**4 - 
     &      6653D0*s1**4*s2**3*x4**4 + 
     &      2232D0*s1**5*s2**3*x4**4 - 
     &      205D0*s1**6*s2**3*x4**4 + s1**7*s2**3*x4**4 + 
     &      266D0*s2**4*x4**4 - 1809D0*s1*s2**4*x4**4 + 
     &      5394D0*s1**2*s2**4*x4**4 - 
     &      6653D0*s1**3*s2**4*x4**4 + 
     &      3590D0*s1**4*s2**4*x4**4 - 
     &      818D0*s1**5*s2**4*x4**4 + 
     &      30D0*s1**6*s2**4*x4**4 - 167D0*s2**5*x4**4 + 
     &      1114D0*s1*s2**5*x4**4 - 
     &      2581D0*s1**2*s2**5*x4**4 + 
     &      2232D0*s1**3*s2**5*x4**4 - 
     &      818D0*s1**4*s2**5*x4**4 + 
     &      100D0*s1**5*s2**5*x4**4 + 62D0*s2**6*x4**4 - 
     &      345D0*s1*s2**6*x4**4 + 498D0*s1**2*s2**6*x4**4 - 
     &      205D0*s1**3*s2**6*x4**4 + 
     &      30D0*s1**4*s2**6*x4**4 - 10D0*s2**7*x4**4 + 
     &      23D0*s1*s2**7*x4**4 - 14D0*s1**2*s2**7*x4**4 + 
     &      s1**3*s2**7*x4**4 + 10D0*x4**5 - 63D0*s1*x4**5 + 
     &      155D0*s1**2*x4**5 - 296D0*s1**3*x4**5 + 
     &      270D0*s1**4*x4**5 - 167D0*s1**5*x4**5 + 
     &      53D0*s1**6*x4**5 - 2D0*s1**7*x4**5 - 
     &      63D0*s2*x4**5 + 394D0*s1*s2*x4**5 - 
     &      1195D0*s1**2*s2*x4**5 + 2094D0*s1**3*s2*x4**5 - 
     &      1809D0*s1**4*s2*x4**5 + 830D0*s1**5*s2*x4**5 - 
     &      133D0*s1**6*s2*x4**5 + 2D0*s1**7*s2*x4**5 + 
     &      155D0*s2**2*x4**5 - 1195D0*s1*s2**2*x4**5 + 
     &      4068D0*s1**2*s2**2*x4**5 - 
     &      5615D0*s1**3*s2**2*x4**5 + 
     &      3570D0*s1**4*s2**2*x4**5 - 
     &      1044D0*s1**5*s2**2*x4**5 + 
     &      61D0*s1**6*s2**2*x4**5 - 296D0*s2**3*x4**5 + 
     &      2094D0*s1*s2**3*x4**5 - 
     &      5615D0*s1**2*s2**3*x4**5 + 
     &      5638D0*s1**3*s2**3*x4**5 - 
     &      2514D0*s1**4*s2**3*x4**5 + 
     &      418D0*s1**5*s2**3*x4**5 - 
     &      13D0*s1**6*s2**3*x4**5 + 270D0*s2**4*x4**5 - 
     &      1809D0*s1*s2**4*x4**5 + 
     &      3570D0*s1**2*s2**4*x4**5 - 
     &      2514D0*s1**3*s2**4*x4**5 + 
     &      808D0*s1**4*s2**4*x4**5 - 
     &      61D0*s1**5*s2**4*x4**5 - 167D0*s2**5*x4**5 + 
     &      830D0*s1*s2**5*x4**5 - 1044D0*s1**2*s2**5*x4**5 + 
     &      418D0*s1**3*s2**5*x4**5 - 
     &      61D0*s1**4*s2**5*x4**5 + 53D0*s2**6*x4**5 - 
     &      133D0*s1*s2**6*x4**5 + 61D0*s1**2*s2**6*x4**5 - 
     &      13D0*s1**3*s2**6*x4**5 - 2D0*s2**7*x4**5 + 
     &      2D0*s1*s2**7*x4**5 + 8D0*x4**6 - 33D0*s1*x4**6 + 
     &      166D0*s1**2*x4**6 - 296D0*s1**3*x4**6 + 
     &      266D0*s1**4*x4**6 - 123D0*s1**5*x4**6 + 
     &      12D0*s1**6*x4**6 - 33D0*s2*x4**6 + 
     &      280D0*s1*s2*x4**6 - 1195D0*s1**2*s2*x4**6 + 
     &      1603D0*s1**3*s2*x4**6 - 1048D0*s1**4*s2*x4**6 + 
     &      279D0*s1**5*s2*x4**6 - 6D0*s1**6*s2*x4**6 + 
     &      166D0*s2**2*x4**6 - 1195D0*s1*s2**2*x4**6 + 
     &      2734D0*s1**2*s2**2*x4**6 - 
     &      2276D0*s1**3*s2**2*x4**6 + 
     &      940D0*s1**4*s2**2*x4**6 - 
     &      107D0*s1**5*s2**2*x4**6 + 2D0*s1**6*s2**2*x4**6 - 
     &      296D0*s2**3*x4**6 + 1603D0*s1*s2**3*x4**6 - 
     &      2276D0*s1**2*s2**3*x4**6 + 
     &      1190D0*s1**3*s2**3*x4**6 - 
     &      324D0*s1**4*s2**3*x4**6 + 
     &      23D0*s1**5*s2**3*x4**6 + 266D0*s2**4*x4**6 - 
     &      1048D0*s1*s2**4*x4**6 + 940D0*s1**2*s2**4*x4**6 - 
     &      324D0*s1**3*s2**4*x4**6 + 
     &      22D0*s1**4*s2**4*x4**6 - 123D0*s2**5*x4**6 + 
     &      279D0*s1*s2**5*x4**6 - 107D0*s1**2*s2**5*x4**6 + 
     &      23D0*s1**3*s2**5*x4**6 + 12D0*s2**6*x4**6 - 
     &      6D0*s1*s2**6*x4**6 + 2D0*s1**2*s2**6*x4**6 - 
     &      4D0*x4**7 - 33D0*s1*x4**7 + 155D0*s1**2*x4**7 - 
     &      179D0*s1**3*x4**7 + 123D0*s1**4*x4**7 - 
     &      22D0*s1**5*x4**7 - 33D0*s2*x4**7 + 
     &      394D0*s1*s2*x4**7 - 756D0*s1**2*s2*x4**7 + 
     &      570D0*s1**3*s2*x4**7 - 197D0*s1**4*s2*x4**7 - 
     &      2D0*s1**5*s2*x4**7 + 155D0*s2**2*x4**7 - 
     &      756D0*s1*s2**2*x4**7 + 738D0*s1**2*s2**2*x4**7 - 
     &      340D0*s1**3*s2**2*x4**7 + 
     &      59D0*s1**4*s2**2*x4**7 - 179D0*s2**3*x4**7 + 
     &      570D0*s1*s2**3*x4**7 - 340D0*s1**2*s2**3*x4**7 + 
     &      134D0*s1**3*s2**3*x4**7 - 9D0*s1**4*s2**3*x4**7 + 
     &      123D0*s2**4*x4**7 - 197D0*s1*s2**4*x4**7 + 
     &      59D0*s1**2*s2**4*x4**7 - 9D0*s1**3*s2**4*x4**7 - 
     &      22D0*s2**5*x4**7 - 2D0*s1*s2**5*x4**7 + 
     &      8D0*x4**8 - 63D0*s1*x4**8 + 76D0*s1**2*x4**8 - 
     &      73D0*s1**3*x4**8 + 20D0*s1**4*x4**8 - 
     &      63D0*s2*x4**8 + 210D0*s1*s2*x4**8 - 
     &      133D0*s1**2*s2*x4**8 + 52D0*s1**3*s2*x4**8 + 
     &      6D0*s1**4*s2*x4**8 + 76D0*s2**2*x4**8 - 
     &      133D0*s1*s2**2*x4**8 + 60D0*s1**2*s2**2*x4**8 - 
     &      25D0*s1**3*s2**2*x4**8 - 2D0*s1**4*s2**2*x4**8 - 
     &      73D0*s2**3*x4**8 + 52D0*s1*s2**3*x4**8 - 
     &      25D0*s1**2*s2**3*x4**8 + 6D0*s1**3*s2**3*x4**8 + 
     &      20D0*s2**4*x4**8 + 6D0*s1*s2**4*x4**8 - 
     &      2D0*s1**2*s2**4*x4**8 + 10D0*x4**9 - 
     &      16D0*s1*x4**9 + 22D0*s1**2*x4**9 - 
     &      8D0*s1**3*x4**9 - 16D0*s2*x4**9 - 
     &      8D0*s1*s2*x4**9 + 22D0*s2**2*x4**9 + 
     &      2D0*s1**2*s2**2*x4**9 - 8D0*s2**3*x4**9))/
     &  ((-1D0 + s1)**3*(-1D0 + s2)**3*(s1 - 1D0*x4)**3*
     &    (s2 - 1D0*x4)**3)
        ctbfini = (-8D0*(-14D0*s1**4*s2**2 + 14D0*s1**6*s2**2 + 
     &      30D0*s1**3*s2**3 - 12D0*s1**4*s2**3 + 
     &      86D0*s1**5*s2**3 - 46D0*s1**6*s2**3 - 
     &      2D0*s1**7*s2**3 - 14D0*s1**2*s2**4 - 
     &      12D0*s1**3*s2**4 - 20D0*s1**4*s2**4 - 
     &      226D0*s1**5*s2**4 + 120D0*s1**6*s2**4 - 
     &      16D0*s1**7*s2**4 + 86D0*s1**3*s2**5 - 
     &      226D0*s1**4*s2**5 + 526D0*s1**5*s2**5 - 
     &      236D0*s1**6*s2**5 + 18D0*s1**7*s2**5 + 
     &      14D0*s1**2*s2**6 - 46D0*s1**3*s2**6 + 
     &      120D0*s1**4*s2**6 - 236D0*s1**5*s2**6 + 
     &      92D0*s1**6*s2**6 - 2D0*s1**3*s2**7 - 
     &      16D0*s1**4*s2**7 + 18D0*s1**5*s2**7 - 
     &      6D0*s1**3*s2*x4 + 66D0*s1**4*s2*x4 - 
     &      50D0*s1**5*s2*x4 - 18D0*s1**6*s2*x4 + 
     &      8D0*s1**7*s2*x4 + 14D0*s1**2*s2**2*x4 - 
     &      106D0*s1**3*s2**2*x4 + 158D0*s1**4*s2**2*x4 - 
     &      416D0*s1**5*s2**2*x4 + 250D0*s1**6*s2**2*x4 - 
     &      68D0*s1**7*s2**2*x4 - 6D0*s1*s2**3*x4 - 
     &      106D0*s1**2*s2**3*x4 + 380D0*s1**3*s2**3*x4 - 
     &      954D0*s1**4*s2**3*x4 + 1708D0*s1**5*s2**3*x4 - 
     &      994D0*s1**6*s2**3*x4 + 252D0*s1**7*s2**3*x4 + 
     &      66D0*s1*s2**4*x4 + 158D0*s1**2*s2**4*x4 - 
     &      954D0*s1**3*s2**4*x4 + 3454D0*s1**4*s2**4*x4 - 
     &      4346D0*s1**5*s2**4*x4 + 2082D0*s1**6*s2**4*x4 - 
     &      292D0*s1**7*s2**4*x4 - 50D0*s1*s2**5*x4 - 
     &      416D0*s1**2*s2**5*x4 + 1708D0*s1**3*s2**5*x4 - 
     &      4346D0*s1**4*s2**5*x4 + 3908D0*s1**5*s2**5*x4 - 
     &      1408D0*s1**6*s2**5*x4 + 100D0*s1**7*s2**5*x4 - 
     &      18D0*s1*s2**6*x4 + 250D0*s1**2*s2**6*x4 - 
     &      994D0*s1**3*s2**6*x4 + 2082D0*s1**4*s2**6*x4 - 
     &      1408D0*s1**5*s2**6*x4 + 312D0*s1**6*s2**6*x4 + 
     &      8D0*s1*s2**7*x4 - 68D0*s1**2*s2**7*x4 + 
     &      252D0*s1**3*s2**7*x4 - 292D0*s1**4*s2**7*x4 + 
     &      100D0*s1**5*s2**7*x4 - 50D0*s1**3*x4**2 + 
     &      116D0*s1**4*x4**2 - 118D0*s1**5*x4**2 + 
     &      60D0*s1**6*x4**2 - 8D0*s1**7*x4**2 + 
     &      42D0*s1**2*s2*x4**2 + 64D0*s1**3*s2*x4**2 - 
     &      650D0*s1**4*s2*x4**2 + 1164D0*s1**5*s2*x4**2 - 
     &      550D0*s1**6*s2*x4**2 + 98D0*s1**7*s2*x4**2 + 
     &      42D0*s1*s2**2*x4**2 - 132D0*s1**2*s2**2*x4**2 + 
     &      152D0*s1**3*s2**2*x4**2 + 
     &      1864D0*s1**4*s2**2*x4**2 - 
     &      3300D0*s1**5*s2**2*x4**2 + 
     &      1962D0*s1**6*s2**2*x4**2 - 
     &      420D0*s1**7*s2**2*x4**2 - 50D0*s2**3*x4**2 + 
     &      64D0*s1*s2**3*x4**2 + 152D0*s1**2*s2**3*x4**2 + 
     &      260D0*s1**3*s2**3*x4**2 - 
     &      6666D0*s1**4*s2**3*x4**2 + 
     &      8988D0*s1**5*s2**3*x4**2 - 
     &      4584D0*s1**6*s2**3*x4**2 + 
     &      604D0*s1**7*s2**3*x4**2 + 116D0*s2**4*x4**2 - 
     &      650D0*s1*s2**4*x4**2 + 1864D0*s1**2*s2**4*x4**2 - 
     &      6666D0*s1**3*s2**4*x4**2 + 
     &      14684D0*s1**4*s2**4*x4**2 - 
     &      12196D0*s1**5*s2**4*x4**2 + 
     &      4148D0*s1**6*s2**4*x4**2 - 
     &      292D0*s1**7*s2**4*x4**2 - 118D0*s2**5*x4**2 + 
     &      1164D0*s1*s2**5*x4**2 - 
     &      3300D0*s1**2*s2**5*x4**2 + 
     &      8988D0*s1**3*s2**5*x4**2 - 
     &      12196D0*s1**4*s2**5*x4**2 + 
     &      7020D0*s1**5*s2**5*x4**2 - 
     &      1408D0*s1**6*s2**5*x4**2 + 
     &      18D0*s1**7*s2**5*x4**2 + 60D0*s2**6*x4**2 - 
     &      550D0*s1*s2**6*x4**2 + 1962D0*s1**2*s2**6*x4**2 - 
     &      4584D0*s1**3*s2**6*x4**2 + 
     &      4148D0*s1**4*s2**6*x4**2 - 
     &      1408D0*s1**5*s2**6*x4**2 + 
     &      92D0*s1**6*s2**6*x4**2 - 8D0*s2**7*x4**2 + 
     &      98D0*s1*s2**7*x4**2 - 420D0*s1**2*s2**7*x4**2 + 
     &      604D0*s1**3*s2**7*x4**2 - 
     &      292D0*s1**4*s2**7*x4**2 + 
     &      18D0*s1**5*s2**7*x4**2 + 112D0*s1**2*x4**3 - 
     &      268D0*s1**3*x4**3 + 336D0*s1**4*x4**3 - 
     &      330D0*s1**5*x4**3 + 122D0*s1**6*x4**3 - 
     &      28D0*s1**7*x4**3 - 188D0*s1*s2*x4**3 + 
     &      236D0*s1**2*s2*x4**3 + 96D0*s1**3*s2*x4**3 - 
     &      1330D0*s1**4*s2*x4**3 + 1274D0*s1**5*s2*x4**3 - 
     &      804D0*s1**6*s2*x4**3 + 212D0*s1**7*s2*x4**3 + 
     &      112D0*s2**2*x4**3 + 236D0*s1*s2**2*x4**3 - 
     &      2172D0*s1**2*s2**2*x4**3 + 
     &      2452D0*s1**3*s2**2*x4**3 + 
     &      3660D0*s1**4*s2**2*x4**3 - 
     &      6280D0*s1**5*s2**2*x4**3 + 
     &      3420D0*s1**6*s2**2*x4**3 - 
     &      420D0*s1**7*s2**2*x4**3 - 268D0*s2**3*x4**3 + 
     &      96D0*s1*s2**3*x4**3 + 2452D0*s1**2*s2**3*x4**3 + 
     &      4780D0*s1**3*s2**3*x4**3 - 
     &      16868D0*s1**4*s2**3*x4**3 + 
     &      14700D0*s1**5*s2**3*x4**3 - 
     &      4584D0*s1**6*s2**3*x4**3 + 
     &      252D0*s1**7*s2**3*x4**3 + 336D0*s2**4*x4**3 - 
     &      1330D0*s1*s2**4*x4**3 + 
     &      3660D0*s1**2*s2**4*x4**3 - 
     &      16868D0*s1**3*s2**4*x4**3 + 
     &      22484D0*s1**4*s2**4*x4**3 - 
     &      12196D0*s1**5*s2**4*x4**3 + 
     &      2082D0*s1**6*s2**4*x4**3 - 
     &      16D0*s1**7*s2**4*x4**3 - 330D0*s2**5*x4**3 + 
     &      1274D0*s1*s2**5*x4**3 - 
     &      6280D0*s1**2*s2**5*x4**3 + 
     &      14700D0*s1**3*s2**5*x4**3 - 
     &      12196D0*s1**4*s2**5*x4**3 + 
     &      3908D0*s1**5*s2**5*x4**3 - 
     &      236D0*s1**6*s2**5*x4**3 + 122D0*s2**6*x4**3 - 
     &      804D0*s1*s2**6*x4**3 + 3420D0*s1**2*s2**6*x4**3 - 
     &      4584D0*s1**3*s2**6*x4**3 + 
     &      2082D0*s1**4*s2**6*x4**3 - 
     &      236D0*s1**5*s2**6*x4**3 - 28D0*s2**7*x4**3 + 
     &      212D0*s1*s2**7*x4**3 - 420D0*s1**2*s2**7*x4**3 + 
     &      252D0*s1**3*s2**7*x4**3 - 
     &      16D0*s1**4*s2**7*x4**3 - 16D0*s1*x4**4 - 
     &      152D0*s1**2*x4**4 + 616D0*s1**3*x4**4 - 
     &      568D0*s1**4*x4**4 + 376D0*s1**5*x4**4 - 
     &      4D0*s1**6*x4**4 - 28D0*s1**7*x4**4 - 
     &      16D0*s2*x4**4 - 102D0*s1*s2*x4**4 + 
     &      2412D0*s1**2*s2*x4**4 - 4934D0*s1**3*s2*x4**4 + 
     &      3618D0*s1**4*s2*x4**4 - 104D0*s1**5*s2*x4**4 - 
     &      804D0*s1**6*s2*x4**4 + 98D0*s1**7*s2*x4**4 - 
     &      152D0*s2**2*x4**4 + 2412D0*s1*s2**2*x4**4 - 
     &      9512D0*s1**2*s2**2*x4**4 + 
     &      6430D0*s1**3*s2**2*x4**4 + 
     &      3360D0*s1**4*s2**2*x4**4 - 
     &      6280D0*s1**5*s2**2*x4**4 + 
     &      1962D0*s1**6*s2**2*x4**4 - 
     &      68D0*s1**7*s2**2*x4**4 + 616D0*s2**3*x4**4 - 
     &      4934D0*s1*s2**3*x4**4 + 
     &      6430D0*s1**2*s2**3*x4**4 + 
     &      8780D0*s1**3*s2**3*x4**4 - 
     &      16868D0*s1**4*s2**3*x4**4 + 
     &      8988D0*s1**5*s2**3*x4**4 - 
     &      994D0*s1**6*s2**3*x4**4 - 2D0*s1**7*s2**3*x4**4 - 
     &      568D0*s2**4*x4**4 + 3618D0*s1*s2**4*x4**4 + 
     &      3360D0*s1**2*s2**4*x4**4 - 
     &      16868D0*s1**3*s2**4*x4**4 + 
     &      14684D0*s1**4*s2**4*x4**4 - 
     &      4346D0*s1**5*s2**4*x4**4 + 
     &      120D0*s1**6*s2**4*x4**4 + 376D0*s2**5*x4**4 - 
     &      104D0*s1*s2**5*x4**4 - 6280D0*s1**2*s2**5*x4**4 + 
     &      8988D0*s1**3*s2**5*x4**4 - 
     &      4346D0*s1**4*s2**5*x4**4 + 
     &      526D0*s1**5*s2**5*x4**4 - 4D0*s2**6*x4**4 - 
     &      804D0*s1*s2**6*x4**4 + 1962D0*s1**2*s2**6*x4**4 - 
     &      994D0*s1**3*s2**6*x4**4 + 
     &      120D0*s1**4*s2**6*x4**4 - 28D0*s2**7*x4**4 + 
     &      98D0*s1*s2**7*x4**4 - 68D0*s1**2*s2**7*x4**4 - 
     &      2D0*s1**3*s2**7*x4**4 + 10D0*x4**5 + 
     &      240D0*s1*x4**5 - 1558D0*s1**2*x4**5 + 
     &      2530D0*s1**3*x4**5 - 1992D0*s1**4*x4**5 + 
     &      376D0*s1**5*x4**5 + 122D0*s1**6*x4**5 - 
     &      8D0*s1**7*x4**5 + 240D0*s2*x4**5 - 
     &      3320D0*s1*s2*x4**5 + 10322D0*s1**2*s2*x4**5 - 
     &      10752D0*s1**3*s2*x4**5 + 3618D0*s1**4*s2*x4**5 + 
     &      1274D0*s1**5*s2*x4**5 - 550D0*s1**6*s2*x4**5 + 
     &      8D0*s1**7*s2*x4**5 - 1558D0*s2**2*x4**5 + 
     &      10322D0*s1*s2**2*x4**5 - 
     &      15804D0*s1**2*s2**2*x4**5 + 
     &      6430D0*s1**3*s2**2*x4**5 + 
     &      3660D0*s1**4*s2**2*x4**5 - 
     &      3300D0*s1**5*s2**2*x4**5 + 
     &      250D0*s1**6*s2**2*x4**5 + 2530D0*s2**3*x4**5 - 
     &      10752D0*s1*s2**3*x4**5 + 
     &      6430D0*s1**2*s2**3*x4**5 + 
     &      4780D0*s1**3*s2**3*x4**5 - 
     &      6666D0*s1**4*s2**3*x4**5 + 
     &      1708D0*s1**5*s2**3*x4**5 - 
     &      46D0*s1**6*s2**3*x4**5 - 1992D0*s2**4*x4**5 + 
     &      3618D0*s1*s2**4*x4**5 + 
     &      3660D0*s1**2*s2**4*x4**5 - 
     &      6666D0*s1**3*s2**4*x4**5 + 
     &      3454D0*s1**4*s2**4*x4**5 - 
     &      226D0*s1**5*s2**4*x4**5 + 376D0*s2**5*x4**5 + 
     &      1274D0*s1*s2**5*x4**5 - 
     &      3300D0*s1**2*s2**5*x4**5 + 
     &      1708D0*s1**3*s2**5*x4**5 - 
     &      226D0*s1**4*s2**5*x4**5 + 122D0*s2**6*x4**5 - 
     &      550D0*s1*s2**6*x4**5 + 250D0*s1**2*s2**6*x4**5 - 
     &      46D0*s1**3*s2**6*x4**5 - 8D0*s2**7*x4**5 + 
     &      8D0*s1*s2**7*x4**5 - 160D0*x4**6 + 
     &      1344D0*s1*x4**6 - 2876D0*s1**2*x4**6 + 
     &      2530D0*s1**3*x4**6 - 568D0*s1**4*x4**6 - 
     &      330D0*s1**5*x4**6 + 60D0*s1**6*x4**6 + 
     &      1344D0*s2*x4**6 - 7388D0*s1*s2*x4**6 + 
     &      10322D0*s1**2*s2*x4**6 - 4934D0*s1**3*s2*x4**6 - 
     &      1330D0*s1**4*s2*x4**6 + 1164D0*s1**5*s2*x4**6 - 
     &      18D0*s1**6*s2*x4**6 - 2876D0*s2**2*x4**6 + 
     &      10322D0*s1*s2**2*x4**6 - 
     &      9512D0*s1**2*s2**2*x4**6 + 
     &      2452D0*s1**3*s2**2*x4**6 + 
     &      1864D0*s1**4*s2**2*x4**6 - 
     &      416D0*s1**5*s2**2*x4**6 + 
     &      14D0*s1**6*s2**2*x4**6 + 2530D0*s2**3*x4**6 - 
     &      4934D0*s1*s2**3*x4**6 + 
     &      2452D0*s1**2*s2**3*x4**6 + 
     &      260D0*s1**3*s2**3*x4**6 - 
     &      954D0*s1**4*s2**3*x4**6 + 
     &      86D0*s1**5*s2**3*x4**6 - 568D0*s2**4*x4**6 - 
     &      1330D0*s1*s2**4*x4**6 + 
     &      1864D0*s1**2*s2**4*x4**6 - 
     &      954D0*s1**3*s2**4*x4**6 - 
     &      20D0*s1**4*s2**4*x4**6 - 330D0*s2**5*x4**6 + 
     &      1164D0*s1*s2**5*x4**6 - 416D0*s1**2*s2**5*x4**6 + 
     &      86D0*s1**3*s2**5*x4**6 + 60D0*s2**6*x4**6 - 
     &      18D0*s1*s2**6*x4**6 + 14D0*s1**2*s2**6*x4**6 - 
     &      340D0*x4**7 + 1344D0*s1*x4**7 - 
     &      1558D0*s1**2*x4**7 + 616D0*s1**3*x4**7 + 
     &      336D0*s1**4*x4**7 - 118D0*s1**5*x4**7 + 
     &      1344D0*s2*x4**7 - 3320D0*s1*s2*x4**7 + 
     &      2412D0*s1**2*s2*x4**7 + 96D0*s1**3*s2*x4**7 - 
     &      650D0*s1**4*s2*x4**7 - 50D0*s1**5*s2*x4**7 - 
     &      1558D0*s2**2*x4**7 + 2412D0*s1*s2**2*x4**7 - 
     &      2172D0*s1**2*s2**2*x4**7 + 
     &      152D0*s1**3*s2**2*x4**7 + 
     &      158D0*s1**4*s2**2*x4**7 + 616D0*s2**3*x4**7 + 
     &      96D0*s1*s2**3*x4**7 + 152D0*s1**2*s2**3*x4**7 + 
     &      380D0*s1**3*s2**3*x4**7 - 
     &      12D0*s1**4*s2**3*x4**7 + 336D0*s2**4*x4**7 - 
     &      650D0*s1*s2**4*x4**7 + 158D0*s1**2*s2**4*x4**7 - 
     &      12D0*s1**3*s2**4*x4**7 - 118D0*s2**5*x4**7 - 
     &      50D0*s1*s2**5*x4**7 - 160D0*x4**8 + 
     &      240D0*s1*x4**8 - 152D0*s1**2*x4**8 - 
     &      268D0*s1**3*x4**8 + 116D0*s1**4*x4**8 + 
     &      240D0*s2*x4**8 - 102D0*s1*s2*x4**8 + 
     &      236D0*s1**2*s2*x4**8 + 64D0*s1**3*s2*x4**8 + 
     &      66D0*s1**4*s2*x4**8 - 152D0*s2**2*x4**8 + 
     &      236D0*s1*s2**2*x4**8 - 132D0*s1**2*s2**2*x4**8 - 
     &      106D0*s1**3*s2**2*x4**8 - 
     &      14D0*s1**4*s2**2*x4**8 - 268D0*s2**3*x4**8 + 
     &      64D0*s1*s2**3*x4**8 - 106D0*s1**2*s2**3*x4**8 + 
     &      30D0*s1**3*s2**3*x4**8 + 116D0*s2**4*x4**8 + 
     &      66D0*s1*s2**4*x4**8 - 14D0*s1**2*s2**4*x4**8 + 
     &      10D0*x4**9 - 16D0*s1*x4**9 + 112D0*s1**2*x4**9 - 
     &      50D0*s1**3*x4**9 - 16D0*s2*x4**9 - 
     &      188D0*s1*s2*x4**9 + 42D0*s1**2*s2*x4**9 - 
     &      6D0*s1**3*s2*x4**9 + 112D0*s2**2*x4**9 + 
     &      42D0*s1*s2**2*x4**9 + 14D0*s1**2*s2**2*x4**9 - 
     &      50D0*s2**3*x4**9 - 6D0*s1*s2**3*x4**9 - 
     &      36D0*s1**4*s2**2*Log(mub) + 
     &      36D0*s1**6*s2**2*Log(mub) + 
     &      108D0*s1**3*s2**3*Log(mub) - 
     &      162D0*s1**4*s2**3*Log(mub) + 
     &      414D0*s1**5*s2**3*Log(mub) - 
     &      234D0*s1**6*s2**3*Log(mub) + 
     &      18D0*s1**7*s2**3*Log(mub) - 
     &      36D0*s1**2*s2**4*Log(mub) - 
     &      162D0*s1**3*s2**4*Log(mub) + 
     &      396D0*s1**4*s2**4*Log(mub) - 
     &      1098D0*s1**5*s2**4*Log(mub) + 
     &      540D0*s1**6*s2**4*Log(mub) - 
     &      72D0*s1**7*s2**4*Log(mub) + 
     &      414D0*s1**3*s2**5*Log(mub) - 
     &      1098D0*s1**4*s2**5*Log(mub) + 
     &      1800D0*s1**5*s2**5*Log(mub) - 
     &      738D0*s1**6*s2**5*Log(mub) + 
     &      54D0*s1**7*s2**5*Log(mub) + 
     &      36D0*s1**2*s2**6*Log(mub) - 
     &      234D0*s1**3*s2**6*Log(mub) + 
     &      540D0*s1**4*s2**6*Log(mub) - 
     &      738D0*s1**5*s2**6*Log(mub) + 
     &      252D0*s1**6*s2**6*Log(mub) + 
     &      18D0*s1**3*s2**7*Log(mub) - 
     &      72D0*s1**4*s2**7*Log(mub) + 
     &      54D0*s1**5*s2**7*Log(mub) + 
     &      108D0*s1**4*s2*x4*Log(mub) - 
     &      36D0*s1**5*s2*x4*Log(mub) - 
     &      108D0*s1**6*s2*x4*Log(mub) + 
     &      36D0*s1**7*s2*x4*Log(mub) + 
     &      36D0*s1**2*s2**2*x4*Log(mub) - 
     &      450D0*s1**3*s2**2*x4*Log(mub) + 
     &      1062D0*s1**4*s2**2*x4*Log(mub) - 
     &      1926D0*s1**5*s2**2*x4*Log(mub) + 
     &      1098D0*s1**6*s2**2*x4*Log(mub) - 
     &      252D0*s1**7*s2**2*x4*Log(mub) - 
     &      450D0*s1**2*s2**3*x4*Log(mub) + 
     &      2412D0*s1**3*s2**3*x4*Log(mub) - 
     &      5832D0*s1**4*s2**3*x4*Log(mub) + 
     &      7524D0*s1**5*s2**3*x4*Log(mub) - 
     &      3690D0*s1**6*s2**3*x4*Log(mub) + 
     &      756D0*s1**7*s2**3*x4*Log(mub) + 
     &      108D0*s1*s2**4*x4*Log(mub) + 
     &      1062D0*s1**2*s2**4*x4*Log(mub) - 
     &      5832D0*s1**3*s2**4*x4*Log(mub) + 
     &      14544D0*s1**4*s2**4*x4*Log(mub) - 
     &      14724D0*s1**5*s2**4*x4*Log(mub) + 
     &      5994D0*s1**6*s2**4*x4*Log(mub) - 
     &      720D0*s1**7*s2**4*x4*Log(mub) - 
     &      36D0*s1*s2**5*x4*Log(mub) - 
     &      1926D0*s1**2*s2**5*x4*Log(mub) + 
     &      7524D0*s1**3*s2**5*x4*Log(mub) - 
     &      14724D0*s1**4*s2**5*x4*Log(mub) + 
     &      11052D0*s1**5*s2**5*x4*Log(mub) - 
     &      3366D0*s1**6*s2**5*x4*Log(mub) + 
     &      180D0*s1**7*s2**5*x4*Log(mub) - 
     &      108D0*s1*s2**6*x4*Log(mub) + 
     &      1098D0*s1**2*s2**6*x4*Log(mub) - 
     &      3690D0*s1**3*s2**6*x4*Log(mub) + 
     &      5994D0*s1**4*s2**6*x4*Log(mub) - 
     &      3366D0*s1**5*s2**6*x4*Log(mub) + 
     &      648D0*s1**6*s2**6*x4*Log(mub) + 
     &      36D0*s1*s2**7*x4*Log(mub) - 
     &      252D0*s1**2*s2**7*x4*Log(mub) + 
     &      756D0*s1**3*s2**7*x4*Log(mub) - 
     &      720D0*s1**4*s2**7*x4*Log(mub) + 
     &      180D0*s1**5*s2**7*x4*Log(mub) - 
     &      144D0*s1**3*x4**2*Log(mub) + 
     &      360D0*s1**4*x4**2*Log(mub) - 
     &      396D0*s1**5*x4**2*Log(mub) + 
     &      216D0*s1**6*x4**2*Log(mub) - 
     &      36D0*s1**7*x4**2*Log(mub) + 
     &      936D0*s1**3*s2*x4**2*Log(mub) - 
     &      3546D0*s1**4*s2*x4**2*Log(mub) + 
     &      5022D0*s1**5*s2*x4**2*Log(mub) - 
     &      2394D0*s1**6*s2*x4**2*Log(mub) + 
     &      414D0*s1**7*s2*x4**2*Log(mub) + 
     &      1080D0*s1**2*s2**2*x4**2*Log(mub) - 
     &      6120D0*s1**3*s2**2*x4**2*Log(mub) + 
     &      16920D0*s1**4*s2**2*x4**2*Log(mub) - 
     &      18792D0*s1**5*s2**2*x4**2*Log(mub) + 
     &      8964D0*s1**6*s2**2*x4**2*Log(mub) - 
     &      1620D0*s1**7*s2**2*x4**2*Log(mub) - 
     &      144D0*s2**3*x4**2*Log(mub) + 
     &      936D0*s1*s2**3*x4**2*Log(mub) - 
     &      6120D0*s1**2*s2**3*x4**2*Log(mub) + 
     &      21420D0*s1**3*s2**3*x4**2*Log(mub) - 
     &      45252D0*s1**4*s2**3*x4**2*Log(mub) + 
     &      40176D0*s1**5*s2**3*x4**2*Log(mub) - 
     &      16092D0*s1**6*s2**3*x4**2*Log(mub) + 
     &      1908D0*s1**7*s2**3*x4**2*Log(mub) + 
     &      360D0*s2**4*x4**2*Log(mub) - 
     &      3546D0*s1*s2**4*x4**2*Log(mub) + 
     &      16920D0*s1**2*s2**4*x4**2*Log(mub) - 
     &      45252D0*s1**3*s2**4*x4**2*Log(mub) + 
     &      64620D0*s1**4*s2**4*x4**2*Log(mub) - 
     &      41490D0*s1**5*s2**4*x4**2*Log(mub) + 
     &      11700D0*s1**6*s2**4*x4**2*Log(mub) - 
     &      720D0*s1**7*s2**4*x4**2*Log(mub) - 
     &      396D0*s2**5*x4**2*Log(mub) + 
     &      5022D0*s1*s2**5*x4**2*Log(mub) - 
     &      18792D0*s1**2*s2**5*x4**2*Log(mub) + 
     &      40176D0*s1**3*s2**5*x4**2*Log(mub) - 
     &      41490D0*s1**4*s2**5*x4**2*Log(mub) + 
     &      19224D0*s1**5*s2**5*x4**2*Log(mub) - 
     &      3366D0*s1**6*s2**5*x4**2*Log(mub) + 
     &      54D0*s1**7*s2**5*x4**2*Log(mub) + 
     &      216D0*s2**6*x4**2*Log(mub) - 
     &      2394D0*s1*s2**6*x4**2*Log(mub) + 
     &      8964D0*s1**2*s2**6*x4**2*Log(mub) - 
     &      16092D0*s1**3*s2**6*x4**2*Log(mub) + 
     &      11700D0*s1**4*s2**6*x4**2*Log(mub) - 
     &      3366D0*s1**5*s2**6*x4**2*Log(mub) + 
     &      252D0*s1**6*s2**6*x4**2*Log(mub) - 
     &      36D0*s2**7*x4**2*Log(mub) + 
     &      414D0*s1*s2**7*x4**2*Log(mub) - 
     &      1620D0*s1**2*s2**7*x4**2*Log(mub) + 
     &      1908D0*s1**3*s2**7*x4**2*Log(mub) - 
     &      720D0*s1**4*s2**7*x4**2*Log(mub) + 
     &      54D0*s1**5*s2**7*x4**2*Log(mub) + 
     &      396D0*s1**2*x4**3*Log(mub) - 
     &      1314D0*s1**3*x4**3*Log(mub) + 
     &      2214D0*s1**4*x4**3*Log(mub) - 
     &      2214D0*s1**5*x4**3*Log(mub) + 
     &      954D0*s1**6*x4**3*Log(mub) - 
     &      180D0*s1**7*x4**3*Log(mub) - 
     &      144D0*s1*s2*x4**3*Log(mub) - 
     &      2394D0*s1**2*s2*x4**3*Log(mub) + 
     &      10260D0*s1**3*s2*x4**3*Log(mub) - 
     &      18864D0*s1**4*s2*x4**3*Log(mub) + 
     &      14940D0*s1**5*s2*x4**3*Log(mub) - 
     &      6210D0*s1**6*s2*x4**3*Log(mub) + 
     &      1116D0*s1**7*s2*x4**3*Log(mub) + 
     &      396D0*s2**2*x4**3*Log(mub) - 
     &      2394D0*s1*s2**2*x4**3*Log(mub) + 
     &      13284D0*s1**2*s2**2*x4**3*Log(mub) - 
     &      40968D0*s1**3*s2**2*x4**3*Log(mub) + 
     &      64260D0*s1**4*s2**2*x4**3*Log(mub) - 
     &      46458D0*s1**5*s2**2*x4**3*Log(mub) + 
     &      16092D0*s1**6*s2**2*x4**3*Log(mub) - 
     &      1620D0*s1**7*s2**2*x4**3*Log(mub) - 
     &      1314D0*s2**3*x4**3*Log(mub) + 
     &      10260D0*s1*s2**3*x4**3*Log(mub) - 
     &      40968D0*s1**2*s2**3*x4**3*Log(mub) + 
     &      101484D0*s1**3*s2**3*x4**3*Log(mub) - 
     &      119754D0*s1**4*s2**3*x4**3*Log(mub) + 
     &      67068D0*s1**5*s2**3*x4**3*Log(mub) - 
     &      16092D0*s1**6*s2**3*x4**3*Log(mub) + 
     &      756D0*s1**7*s2**3*x4**3*Log(mub) + 
     &      2214D0*s2**4*x4**3*Log(mub) - 
     &      18864D0*s1*s2**4*x4**3*Log(mub) + 
     &      64260D0*s1**2*s2**4*x4**3*Log(mub) - 
     &      119754D0*s1**3*s2**4*x4**3*Log(mub) + 
     &      102960D0*s1**4*s2**4*x4**3*Log(mub) - 
     &      41490D0*s1**5*s2**4*x4**3*Log(mub) + 
     &      5994D0*s1**6*s2**4*x4**3*Log(mub) - 
     &      72D0*s1**7*s2**4*x4**3*Log(mub) - 
     &      2214D0*s2**5*x4**3*Log(mub) + 
     &      14940D0*s1*s2**5*x4**3*Log(mub) - 
     &      46458D0*s1**2*s2**5*x4**3*Log(mub) + 
     &      67068D0*s1**3*s2**5*x4**3*Log(mub) - 
     &      41490D0*s1**4*s2**5*x4**3*Log(mub) + 
     &      11052D0*s1**5*s2**5*x4**3*Log(mub) - 
     &      738D0*s1**6*s2**5*x4**3*Log(mub) + 
     &      954D0*s2**6*x4**3*Log(mub) - 
     &      6210D0*s1*s2**6*x4**3*Log(mub) + 
     &      16092D0*s1**2*s2**6*x4**3*Log(mub) - 
     &      16092D0*s1**3*s2**6*x4**3*Log(mub) + 
     &      5994D0*s1**4*s2**6*x4**3*Log(mub) - 
     &      738D0*s1**5*s2**6*x4**3*Log(mub) - 
     &      180D0*s2**7*x4**3*Log(mub) + 
     &      1116D0*s1*s2**7*x4**3*Log(mub) - 
     &      1620D0*s1**2*s2**7*x4**3*Log(mub) + 
     &      756D0*s1**3*s2**7*x4**3*Log(mub) - 
     &      72D0*s1**4*s2**7*x4**3*Log(mub) - 
     &      288D0*s1*x4**4*Log(mub) + 
     &      1368D0*s1**2*x4**4*Log(mub) - 
     &      3222D0*s1**3*x4**4*Log(mub) + 
     &      4788D0*s1**4*x4**4*Log(mub) - 
     &      3006D0*s1**5*x4**4*Log(mub) + 
     &      1116D0*s1**6*x4**4*Log(mub) - 
     &      180D0*s1**7*x4**4*Log(mub) - 
     &      288D0*s2*x4**4*Log(mub) + 
     &      3780D0*s1*s2*x4**4*Log(mub) - 
     &      13608D0*s1**2*s2*x4**4*Log(mub) + 
     &      28854D0*s1**3*s2*x4**4*Log(mub) - 
     &      32562D0*s1**4*s2*x4**4*Log(mub) + 
     &      20052D0*s1**5*s2*x4**4*Log(mub) - 
     &      6210D0*s1**6*s2*x4**4*Log(mub) + 
     &      414D0*s1**7*s2*x4**4*Log(mub) + 
     &      1368D0*s2**2*x4**4*Log(mub) - 
     &      13608D0*s1*s2**2*x4**4*Log(mub) + 
     &      49212D0*s1**2*s2**2*x4**4*Log(mub) - 
     &      101070D0*s1**3*s2**2*x4**4*Log(mub) + 
     &      97092D0*s1**4*s2**2*x4**4*Log(mub) - 
     &      46458D0*s1**5*s2**2*x4**4*Log(mub) + 
     &      8964D0*s1**6*s2**2*x4**4*Log(mub) - 
     &      252D0*s1**7*s2**2*x4**4*Log(mub) - 
     &      3222D0*s2**3*x4**4*Log(mub) + 
     &      28854D0*s1*s2**3*x4**4*Log(mub) - 
     &      101070D0*s1**2*s2**3*x4**4*Log(mub) + 
     &      163872D0*s1**3*s2**3*x4**4*Log(mub) - 
     &      119754D0*s1**4*s2**3*x4**4*Log(mub) + 
     &      40176D0*s1**5*s2**3*x4**4*Log(mub) - 
     &      3690D0*s1**6*s2**3*x4**4*Log(mub) + 
     &      18D0*s1**7*s2**3*x4**4*Log(mub) + 
     &      4788D0*s2**4*x4**4*Log(mub) - 
     &      32562D0*s1*s2**4*x4**4*Log(mub) + 
     &      97092D0*s1**2*s2**4*x4**4*Log(mub) - 
     &      119754D0*s1**3*s2**4*x4**4*Log(mub) + 
     &      64620D0*s1**4*s2**4*x4**4*Log(mub) - 
     &      14724D0*s1**5*s2**4*x4**4*Log(mub) + 
     &      540D0*s1**6*s2**4*x4**4*Log(mub) - 
     &      3006D0*s2**5*x4**4*Log(mub) + 
     &      20052D0*s1*s2**5*x4**4*Log(mub) - 
     &      46458D0*s1**2*s2**5*x4**4*Log(mub) + 
     &      40176D0*s1**3*s2**5*x4**4*Log(mub) - 
     &      14724D0*s1**4*s2**5*x4**4*Log(mub) + 
     &      1800D0*s1**5*s2**5*x4**4*Log(mub) + 
     &      1116D0*s2**6*x4**4*Log(mub) - 
     &      6210D0*s1*s2**6*x4**4*Log(mub) + 
     &      8964D0*s1**2*s2**6*x4**4*Log(mub) - 
     &      3690D0*s1**3*s2**6*x4**4*Log(mub) + 
     &      540D0*s1**4*s2**6*x4**4*Log(mub) - 
     &      180D0*s2**7*x4**4*Log(mub) + 
     &      414D0*s1*s2**7*x4**4*Log(mub) - 
     &      252D0*s1**2*s2**7*x4**4*Log(mub) + 
     &      18D0*s1**3*s2**7*x4**4*Log(mub) + 
     &      180D0*x4**5*Log(mub) - 1134D0*s1*x4**5*Log(mub) + 
     &      2790D0*s1**2*x4**5*Log(mub) - 
     &      5328D0*s1**3*x4**5*Log(mub) + 
     &      4860D0*s1**4*x4**5*Log(mub) - 
     &      3006D0*s1**5*x4**5*Log(mub) + 
     &      954D0*s1**6*x4**5*Log(mub) - 
     &      36D0*s1**7*x4**5*Log(mub) - 
     &      1134D0*s2*x4**5*Log(mub) + 
     &      7092D0*s1*s2*x4**5*Log(mub) - 
     &      21510D0*s1**2*s2*x4**5*Log(mub) + 
     &      37692D0*s1**3*s2*x4**5*Log(mub) - 
     &      32562D0*s1**4*s2*x4**5*Log(mub) + 
     &      14940D0*s1**5*s2*x4**5*Log(mub) - 
     &      2394D0*s1**6*s2*x4**5*Log(mub) + 
     &      36D0*s1**7*s2*x4**5*Log(mub) + 
     &      2790D0*s2**2*x4**5*Log(mub) - 
     &      21510D0*s1*s2**2*x4**5*Log(mub) + 
     &      73224D0*s1**2*s2**2*x4**5*Log(mub) - 
     &      101070D0*s1**3*s2**2*x4**5*Log(mub) + 
     &      64260D0*s1**4*s2**2*x4**5*Log(mub) - 
     &      18792D0*s1**5*s2**2*x4**5*Log(mub) + 
     &      1098D0*s1**6*s2**2*x4**5*Log(mub) - 
     &      5328D0*s2**3*x4**5*Log(mub) + 
     &      37692D0*s1*s2**3*x4**5*Log(mub) - 
     &      101070D0*s1**2*s2**3*x4**5*Log(mub) + 
     &      101484D0*s1**3*s2**3*x4**5*Log(mub) - 
     &      45252D0*s1**4*s2**3*x4**5*Log(mub) + 
     &      7524D0*s1**5*s2**3*x4**5*Log(mub) - 
     &      234D0*s1**6*s2**3*x4**5*Log(mub) + 
     &      4860D0*s2**4*x4**5*Log(mub) - 
     &      32562D0*s1*s2**4*x4**5*Log(mub) + 
     &      64260D0*s1**2*s2**4*x4**5*Log(mub) - 
     &      45252D0*s1**3*s2**4*x4**5*Log(mub) + 
     &      14544D0*s1**4*s2**4*x4**5*Log(mub) - 
     &      1098D0*s1**5*s2**4*x4**5*Log(mub) - 
     &      3006D0*s2**5*x4**5*Log(mub) + 
     &      14940D0*s1*s2**5*x4**5*Log(mub) - 
     &      18792D0*s1**2*s2**5*x4**5*Log(mub) + 
     &      7524D0*s1**3*s2**5*x4**5*Log(mub) - 
     &      1098D0*s1**4*s2**5*x4**5*Log(mub) + 
     &      954D0*s2**6*x4**5*Log(mub) - 
     &      2394D0*s1*s2**6*x4**5*Log(mub) + 
     &      1098D0*s1**2*s2**6*x4**5*Log(mub) - 
     &      234D0*s1**3*s2**6*x4**5*Log(mub) - 
     &      36D0*s2**7*x4**5*Log(mub) + 
     &      36D0*s1*s2**7*x4**5*Log(mub) + 
     &      144D0*x4**6*Log(mub) - 594D0*s1*x4**6*Log(mub) + 
     &      2988D0*s1**2*x4**6*Log(mub) - 
     &      5328D0*s1**3*x4**6*Log(mub) + 
     &      4788D0*s1**4*x4**6*Log(mub) - 
     &      2214D0*s1**5*x4**6*Log(mub) + 
     &      216D0*s1**6*x4**6*Log(mub) - 
     &      594D0*s2*x4**6*Log(mub) + 
     &      5040D0*s1*s2*x4**6*Log(mub) - 
     &      21510D0*s1**2*s2*x4**6*Log(mub) + 
     &      28854D0*s1**3*s2*x4**6*Log(mub) - 
     &      18864D0*s1**4*s2*x4**6*Log(mub) + 
     &      5022D0*s1**5*s2*x4**6*Log(mub) - 
     &      108D0*s1**6*s2*x4**6*Log(mub) + 
     &      2988D0*s2**2*x4**6*Log(mub) - 
     &      21510D0*s1*s2**2*x4**6*Log(mub) + 
     &      49212D0*s1**2*s2**2*x4**6*Log(mub) - 
     &      40968D0*s1**3*s2**2*x4**6*Log(mub) + 
     &      16920D0*s1**4*s2**2*x4**6*Log(mub) - 
     &      1926D0*s1**5*s2**2*x4**6*Log(mub) + 
     &      36D0*s1**6*s2**2*x4**6*Log(mub) - 
     &      5328D0*s2**3*x4**6*Log(mub) + 
     &      28854D0*s1*s2**3*x4**6*Log(mub) - 
     &      40968D0*s1**2*s2**3*x4**6*Log(mub) + 
     &      21420D0*s1**3*s2**3*x4**6*Log(mub) - 
     &      5832D0*s1**4*s2**3*x4**6*Log(mub) + 
     &      414D0*s1**5*s2**3*x4**6*Log(mub) + 
     &      4788D0*s2**4*x4**6*Log(mub) - 
     &      18864D0*s1*s2**4*x4**6*Log(mub) + 
     &      16920D0*s1**2*s2**4*x4**6*Log(mub) - 
     &      5832D0*s1**3*s2**4*x4**6*Log(mub) + 
     &      396D0*s1**4*s2**4*x4**6*Log(mub) - 
     &      2214D0*s2**5*x4**6*Log(mub) + 
     &      5022D0*s1*s2**5*x4**6*Log(mub) - 
     &      1926D0*s1**2*s2**5*x4**6*Log(mub) + 
     &      414D0*s1**3*s2**5*x4**6*Log(mub) + 
     &      216D0*s2**6*x4**6*Log(mub) - 
     &      108D0*s1*s2**6*x4**6*Log(mub) + 
     &      36D0*s1**2*s2**6*x4**6*Log(mub) - 
     &      72D0*x4**7*Log(mub) - 594D0*s1*x4**7*Log(mub) + 
     &      2790D0*s1**2*x4**7*Log(mub) - 
     &      3222D0*s1**3*x4**7*Log(mub) + 
     &      2214D0*s1**4*x4**7*Log(mub) - 
     &      396D0*s1**5*x4**7*Log(mub) - 
     &      594D0*s2*x4**7*Log(mub) + 
     &      7092D0*s1*s2*x4**7*Log(mub) - 
     &      13608D0*s1**2*s2*x4**7*Log(mub) + 
     &      10260D0*s1**3*s2*x4**7*Log(mub) - 
     &      3546D0*s1**4*s2*x4**7*Log(mub) - 
     &      36D0*s1**5*s2*x4**7*Log(mub) + 
     &      2790D0*s2**2*x4**7*Log(mub) - 
     &      13608D0*s1*s2**2*x4**7*Log(mub) + 
     &      13284D0*s1**2*s2**2*x4**7*Log(mub) - 
     &      6120D0*s1**3*s2**2*x4**7*Log(mub) + 
     &      1062D0*s1**4*s2**2*x4**7*Log(mub) - 
     &      3222D0*s2**3*x4**7*Log(mub) + 
     &      10260D0*s1*s2**3*x4**7*Log(mub) - 
     &      6120D0*s1**2*s2**3*x4**7*Log(mub) + 
     &      2412D0*s1**3*s2**3*x4**7*Log(mub) - 
     &      162D0*s1**4*s2**3*x4**7*Log(mub) + 
     &      2214D0*s2**4*x4**7*Log(mub) - 
     &      3546D0*s1*s2**4*x4**7*Log(mub) + 
     &      1062D0*s1**2*s2**4*x4**7*Log(mub) - 
     &      162D0*s1**3*s2**4*x4**7*Log(mub) - 
     &      396D0*s2**5*x4**7*Log(mub) - 
     &      36D0*s1*s2**5*x4**7*Log(mub) + 
     &      144D0*x4**8*Log(mub) - 1134D0*s1*x4**8*Log(mub) + 
     &      1368D0*s1**2*x4**8*Log(mub) - 
     &      1314D0*s1**3*x4**8*Log(mub) + 
     &      360D0*s1**4*x4**8*Log(mub) - 
     &      1134D0*s2*x4**8*Log(mub) + 
     &      3780D0*s1*s2*x4**8*Log(mub) - 
     &      2394D0*s1**2*s2*x4**8*Log(mub) + 
     &      936D0*s1**3*s2*x4**8*Log(mub) + 
     &      108D0*s1**4*s2*x4**8*Log(mub) + 
     &      1368D0*s2**2*x4**8*Log(mub) - 
     &      2394D0*s1*s2**2*x4**8*Log(mub) + 
     &      1080D0*s1**2*s2**2*x4**8*Log(mub) - 
     &      450D0*s1**3*s2**2*x4**8*Log(mub) - 
     &      36D0*s1**4*s2**2*x4**8*Log(mub) - 
     &      1314D0*s2**3*x4**8*Log(mub) + 
     &      936D0*s1*s2**3*x4**8*Log(mub) - 
     &      450D0*s1**2*s2**3*x4**8*Log(mub) + 
     &      108D0*s1**3*s2**3*x4**8*Log(mub) + 
     &      360D0*s2**4*x4**8*Log(mub) + 
     &      108D0*s1*s2**4*x4**8*Log(mub) - 
     &      36D0*s1**2*s2**4*x4**8*Log(mub) + 
     &      180D0*x4**9*Log(mub) - 288D0*s1*x4**9*Log(mub) + 
     &      396D0*s1**2*x4**9*Log(mub) - 
     &      144D0*s1**3*x4**9*Log(mub) - 
     &      288D0*s2*x4**9*Log(mub) - 
     &      144D0*s1*s2*x4**9*Log(mub) + 
     &      396D0*s2**2*x4**9*Log(mub) + 
     &      36D0*s1**2*s2**2*x4**9*Log(mub) - 
     &      144D0*s2**3*x4**9*Log(mub) + 
     &      6D0*s1**4*s2**2*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**6*s2**2*Log(s1*s2 - 1D0*x4) - 
     &      18D0*s1**3*s2**3*Log(s1*s2 - 1D0*x4) + 
     &      27D0*s1**4*s2**3*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1**5*s2**3*Log(s1*s2 - 1D0*x4) + 
     &      39D0*s1**6*s2**3*Log(s1*s2 - 1D0*x4) - 
     &      3D0*s1**7*s2**3*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1**2*s2**4*Log(s1*s2 - 1D0*x4) + 
     &      27D0*s1**3*s2**4*Log(s1*s2 - 1D0*x4) - 
     &      66D0*s1**4*s2**4*Log(s1*s2 - 1D0*x4) + 
     &      183D0*s1**5*s2**4*Log(s1*s2 - 1D0*x4) - 
     &      90D0*s1**6*s2**4*Log(s1*s2 - 1D0*x4) + 
     &      12D0*s1**7*s2**4*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1**3*s2**5*Log(s1*s2 - 1D0*x4) + 
     &      183D0*s1**4*s2**5*Log(s1*s2 - 1D0*x4) - 
     &      300D0*s1**5*s2**5*Log(s1*s2 - 1D0*x4) + 
     &      123D0*s1**6*s2**5*Log(s1*s2 - 1D0*x4) - 
     &      9D0*s1**7*s2**5*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**2*s2**6*Log(s1*s2 - 1D0*x4) + 
     &      39D0*s1**3*s2**6*Log(s1*s2 - 1D0*x4) - 
     &      90D0*s1**4*s2**6*Log(s1*s2 - 1D0*x4) + 
     &      123D0*s1**5*s2**6*Log(s1*s2 - 1D0*x4) - 
     &      42D0*s1**6*s2**6*Log(s1*s2 - 1D0*x4) - 
     &      3D0*s1**3*s2**7*Log(s1*s2 - 1D0*x4) + 
     &      12D0*s1**4*s2**7*Log(s1*s2 - 1D0*x4) - 
     &      9D0*s1**5*s2**7*Log(s1*s2 - 1D0*x4) - 
     &      18D0*s1**4*s2*x4*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1**5*s2*x4*Log(s1*s2 - 1D0*x4) + 
     &      18D0*s1**6*s2*x4*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**7*s2*x4*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**2*s2**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      75D0*s1**3*s2**2*x4*Log(s1*s2 - 1D0*x4) - 
     &      177D0*s1**4*s2**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      321D0*s1**5*s2**2*x4*Log(s1*s2 - 1D0*x4) - 
     &      183D0*s1**6*s2**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      42D0*s1**7*s2**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      75D0*s1**2*s2**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      402D0*s1**3*s2**3*x4*Log(s1*s2 - 1D0*x4) + 
     &      972D0*s1**4*s2**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      1254D0*s1**5*s2**3*x4*Log(s1*s2 - 1D0*x4) + 
     &      615D0*s1**6*s2**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      126D0*s1**7*s2**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      18D0*s1*s2**4*x4*Log(s1*s2 - 1D0*x4) - 
     &      177D0*s1**2*s2**4*x4*Log(s1*s2 - 1D0*x4) + 
     &      972D0*s1**3*s2**4*x4*Log(s1*s2 - 1D0*x4) - 
     &      2424D0*s1**4*s2**4*x4*Log(s1*s2 - 1D0*x4) + 
     &      2454D0*s1**5*s2**4*x4*Log(s1*s2 - 1D0*x4) - 
     &      999D0*s1**6*s2**4*x4*Log(s1*s2 - 1D0*x4) + 
     &      120D0*s1**7*s2**4*x4*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1*s2**5*x4*Log(s1*s2 - 1D0*x4) + 
     &      321D0*s1**2*s2**5*x4*Log(s1*s2 - 1D0*x4) - 
     &      1254D0*s1**3*s2**5*x4*Log(s1*s2 - 1D0*x4) + 
     &      2454D0*s1**4*s2**5*x4*Log(s1*s2 - 1D0*x4) - 
     &      1842D0*s1**5*s2**5*x4*Log(s1*s2 - 1D0*x4) + 
     &      561D0*s1**6*s2**5*x4*Log(s1*s2 - 1D0*x4) - 
     &      30D0*s1**7*s2**5*x4*Log(s1*s2 - 1D0*x4) + 
     &      18D0*s1*s2**6*x4*Log(s1*s2 - 1D0*x4) - 
     &      183D0*s1**2*s2**6*x4*Log(s1*s2 - 1D0*x4) + 
     &      615D0*s1**3*s2**6*x4*Log(s1*s2 - 1D0*x4) - 
     &      999D0*s1**4*s2**6*x4*Log(s1*s2 - 1D0*x4) + 
     &      561D0*s1**5*s2**6*x4*Log(s1*s2 - 1D0*x4) - 
     &      108D0*s1**6*s2**6*x4*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1*s2**7*x4*Log(s1*s2 - 1D0*x4) + 
     &      42D0*s1**2*s2**7*x4*Log(s1*s2 - 1D0*x4) - 
     &      126D0*s1**3*s2**7*x4*Log(s1*s2 - 1D0*x4) + 
     &      120D0*s1**4*s2**7*x4*Log(s1*s2 - 1D0*x4) - 
     &      30D0*s1**5*s2**7*x4*Log(s1*s2 - 1D0*x4) + 
     &      24D0*s1**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      60D0*s1**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      66D0*s1**5*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      36D0*s1**6*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1**7*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      156D0*s1**3*s2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      591D0*s1**4*s2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      837D0*s1**5*s2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1**6*s2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1**7*s2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      180D0*s1**2*s2**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      1020D0*s1**3*s2**2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      2820D0*s1**4*s2**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      3132D0*s1**5*s2**2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      1494D0*s1**6*s2**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      270D0*s1**7*s2**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      24D0*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      156D0*s1*s2**3*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      1020D0*s1**2*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      3570D0*s1**3*s2**3*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      7542D0*s1**4*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      6696D0*s1**5*s2**3*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      2682D0*s1**6*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      318D0*s1**7*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      60D0*s2**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      591D0*s1*s2**4*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      2820D0*s1**2*s2**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      7542D0*s1**3*s2**4*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      10770D0*s1**4*s2**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      6915D0*s1**5*s2**4*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      1950D0*s1**6*s2**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      120D0*s1**7*s2**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      66D0*s2**5*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      837D0*s1*s2**5*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      3132D0*s1**2*s2**5*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      6696D0*s1**3*s2**5*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      6915D0*s1**4*s2**5*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      3204D0*s1**5*s2**5*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      561D0*s1**6*s2**5*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      9D0*s1**7*s2**5*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      36D0*s2**6*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1*s2**6*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      1494D0*s1**2*s2**6*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      2682D0*s1**3*s2**6*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      1950D0*s1**4*s2**6*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      561D0*s1**5*s2**6*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      42D0*s1**6*s2**6*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s2**7*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1*s2**7*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      270D0*s1**2*s2**7*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      318D0*s1**3*s2**7*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      120D0*s1**4*s2**7*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      9D0*s1**5*s2**7*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      66D0*s1**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      219D0*s1**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      369D0*s1**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      369D0*s1**5*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      159D0*s1**6*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      30D0*s1**7*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      24D0*s1*s2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1**2*s2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      1710D0*s1**3*s2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      3144D0*s1**4*s2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      2490D0*s1**5*s2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      1035D0*s1**6*s2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      186D0*s1**7*s2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      66D0*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1*s2**2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      2214D0*s1**2*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      6828D0*s1**3*s2**2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      10710D0*s1**4*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      7743D0*s1**5*s2**2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      2682D0*s1**6*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      270D0*s1**7*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      219D0*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      1710D0*s1*s2**3*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      6828D0*s1**2*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      16914D0*s1**3*s2**3*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      19959D0*s1**4*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      11178D0*s1**5*s2**3*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      2682D0*s1**6*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      126D0*s1**7*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      369D0*s2**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      3144D0*s1*s2**4*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      10710D0*s1**2*s2**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      19959D0*s1**3*s2**4*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      17160D0*s1**4*s2**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      6915D0*s1**5*s2**4*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      999D0*s1**6*s2**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      12D0*s1**7*s2**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      369D0*s2**5*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      2490D0*s1*s2**5*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      7743D0*s1**2*s2**5*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      11178D0*s1**3*s2**5*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      6915D0*s1**4*s2**5*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      1842D0*s1**5*s2**5*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      123D0*s1**6*s2**5*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      159D0*s2**6*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      1035D0*s1*s2**6*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      2682D0*s1**2*s2**6*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      2682D0*s1**3*s2**6*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      999D0*s1**4*s2**6*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      123D0*s1**5*s2**6*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      30D0*s2**7*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      186D0*s1*s2**7*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      270D0*s1**2*s2**7*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      126D0*s1**3*s2**7*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      12D0*s1**4*s2**7*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s1*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      228D0*s1**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      537D0*s1**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      798D0*s1**4*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      501D0*s1**5*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      186D0*s1**6*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      30D0*s1**7*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      630D0*s1*s2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      2268D0*s1**2*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      4809D0*s1**3*s2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      5427D0*s1**4*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      3342D0*s1**5*s2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      1035D0*s1**6*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1**7*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      228D0*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      2268D0*s1*s2**2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      8202D0*s1**2*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      16845D0*s1**3*s2**2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      16182D0*s1**4*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      7743D0*s1**5*s2**2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      1494D0*s1**6*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      42D0*s1**7*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      537D0*s2**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      4809D0*s1*s2**3*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      16845D0*s1**2*s2**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      27312D0*s1**3*s2**3*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      19959D0*s1**4*s2**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      6696D0*s1**5*s2**3*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      615D0*s1**6*s2**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      3D0*s1**7*s2**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      798D0*s2**4*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      5427D0*s1*s2**4*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      16182D0*s1**2*s2**4*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      19959D0*s1**3*s2**4*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      10770D0*s1**4*s2**4*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      2454D0*s1**5*s2**4*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      90D0*s1**6*s2**4*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      501D0*s2**5*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      3342D0*s1*s2**5*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      7743D0*s1**2*s2**5*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      6696D0*s1**3*s2**5*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      2454D0*s1**4*s2**5*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      300D0*s1**5*s2**5*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      186D0*s2**6*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      1035D0*s1*s2**6*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      1494D0*s1**2*s2**6*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      615D0*s1**3*s2**6*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      90D0*s1**4*s2**6*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      30D0*s2**7*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1*s2**7*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      42D0*s1**2*s2**7*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      3D0*s1**3*s2**7*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      30D0*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      189D0*s1*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      465D0*s1**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      888D0*s1**3*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      810D0*s1**4*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      501D0*s1**5*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      159D0*s1**6*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1**7*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      189D0*s2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      1182D0*s1*s2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      3585D0*s1**2*s2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      6282D0*s1**3*s2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      5427D0*s1**4*s2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      2490D0*s1**5*s2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1**6*s2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**7*s2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      465D0*s2**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      3585D0*s1*s2**2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      12204D0*s1**2*s2**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      16845D0*s1**3*s2**2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      10710D0*s1**4*s2**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      3132D0*s1**5*s2**2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      183D0*s1**6*s2**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      888D0*s2**3*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      6282D0*s1*s2**3*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      16845D0*s1**2*s2**3*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      16914D0*s1**3*s2**3*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      7542D0*s1**4*s2**3*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      1254D0*s1**5*s2**3*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      39D0*s1**6*s2**3*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      810D0*s2**4*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      5427D0*s1*s2**4*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      10710D0*s1**2*s2**4*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      7542D0*s1**3*s2**4*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      2424D0*s1**4*s2**4*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      183D0*s1**5*s2**4*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      501D0*s2**5*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      2490D0*s1*s2**5*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      3132D0*s1**2*s2**5*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      1254D0*s1**3*s2**5*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      183D0*s1**4*s2**5*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      159D0*s2**6*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1*s2**6*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      183D0*s1**2*s2**6*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      39D0*s1**3*s2**6*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s2**7*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1*s2**7*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      24D0*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      99D0*s1*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      498D0*s1**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      888D0*s1**3*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      798D0*s1**4*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      369D0*s1**5*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      36D0*s1**6*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      99D0*s2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      840D0*s1*s2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      3585D0*s1**2*s2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      4809D0*s1**3*s2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      3144D0*s1**4*s2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      837D0*s1**5*s2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      18D0*s1**6*s2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      498D0*s2**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      3585D0*s1*s2**2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      8202D0*s1**2*s2**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      6828D0*s1**3*s2**2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      2820D0*s1**4*s2**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      321D0*s1**5*s2**2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**6*s2**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      888D0*s2**3*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      4809D0*s1*s2**3*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      6828D0*s1**2*s2**3*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      3570D0*s1**3*s2**3*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      972D0*s1**4*s2**3*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1**5*s2**3*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      798D0*s2**4*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      3144D0*s1*s2**4*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      2820D0*s1**2*s2**4*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      972D0*s1**3*s2**4*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      66D0*s1**4*s2**4*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      369D0*s2**5*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      837D0*s1*s2**5*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      321D0*s1**2*s2**5*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      69D0*s1**3*s2**5*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      36D0*s2**6*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      18D0*s1*s2**6*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**2*s2**6*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      12D0*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      99D0*s1*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      465D0*s1**2*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      537D0*s1**3*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      369D0*s1**4*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      66D0*s1**5*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      99D0*s2*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      1182D0*s1*s2*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      2268D0*s1**2*s2*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      1710D0*s1**3*s2*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      591D0*s1**4*s2*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1**5*s2*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      465D0*s2**2*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      2268D0*s1*s2**2*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      2214D0*s1**2*s2**2*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      1020D0*s1**3*s2**2*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      177D0*s1**4*s2**2*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      537D0*s2**3*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      1710D0*s1*s2**3*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      1020D0*s1**2*s2**3*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      402D0*s1**3*s2**3*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      27D0*s1**4*s2**3*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      369D0*s2**4*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      591D0*s1*s2**4*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      177D0*s1**2*s2**4*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      27D0*s1**3*s2**4*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      66D0*s2**5*x4**7*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1*s2**5*x4**7*Log(s1*s2 - 1D0*x4) - 
     &      24D0*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      189D0*s1*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      228D0*s1**2*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      219D0*s1**3*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      60D0*s1**4*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      189D0*s2*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      630D0*s1*s2*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1**2*s2*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      156D0*s1**3*s2*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      18D0*s1**4*s2*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      228D0*s2**2*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      399D0*s1*s2**2*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      180D0*s1**2*s2**2*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      75D0*s1**3*s2**2*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1**4*s2**2*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      219D0*s2**3*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      156D0*s1*s2**3*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      75D0*s1**2*s2**3*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      18D0*s1**3*s2**3*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      60D0*s2**4*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      18D0*s1*s2**4*x4**8*Log(s1*s2 - 1D0*x4) + 
     &      6D0*s1**2*s2**4*x4**8*Log(s1*s2 - 1D0*x4) - 
     &      30D0*x4**9*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s1*x4**9*Log(s1*s2 - 1D0*x4) - 
     &      66D0*s1**2*x4**9*Log(s1*s2 - 1D0*x4) + 
     &      24D0*s1**3*x4**9*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s2*x4**9*Log(s1*s2 - 1D0*x4) + 
     &      24D0*s1*s2*x4**9*Log(s1*s2 - 1D0*x4) - 
     &      66D0*s2**2*x4**9*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**2*s2**2*x4**9*Log(s1*s2 - 1D0*x4) + 
     &      24D0*s2**3*x4**9*Log(s1*s2 - 1D0*x4) - 
     &      6D0*s1**4*s2*x4*Log(x4) + 
     &      6D0*s1**5*s2*x4*Log(x4) + 
     &      6D0*s1**6*s2*x4*Log(x4) - 
     &      6D0*s1**7*s2*x4*Log(x4) - 
     &      6D0*s1**2*s2**2*x4*Log(x4) + 
     &      36D0*s1**3*s2**2*x4*Log(x4) - 
     &      54D0*s1**4*s2**2*x4*Log(x4) + 
     &      48D0*s1**5*s2**2*x4*Log(x4) - 
     &      48D0*s1**6*s2**2*x4*Log(x4) + 
     &      24D0*s1**7*s2**2*x4*Log(x4) + 
     &      36D0*s1**2*s2**3*x4*Log(x4) - 
     &      204D0*s1**3*s2**3*x4*Log(x4) + 
     &      393D0*s1**4*s2**3*x4*Log(x4) - 
     &      363D0*s1**5*s2**3*x4*Log(x4) + 
     &      183D0*s1**6*s2**3*x4*Log(x4) - 
     &      45D0*s1**7*s2**3*x4*Log(x4) - 
     &      6D0*s1*s2**4*x4*Log(x4) - 
     &      54D0*s1**2*s2**4*x4*Log(x4) + 
     &      393D0*s1**3*s2**4*x4*Log(x4) - 
     &      816D0*s1**4*s2**4*x4*Log(x4) + 
     &      741D0*s1**5*s2**4*x4*Log(x4) - 
     &      300D0*s1**6*s2**4*x4*Log(x4) + 
     &      42D0*s1**7*s2**4*x4*Log(x4) + 
     &      6D0*s1*s2**5*x4*Log(x4) + 
     &      48D0*s1**2*s2**5*x4*Log(x4) - 
     &      363D0*s1**3*s2**5*x4*Log(x4) + 
     &      741D0*s1**4*s2**5*x4*Log(x4) - 
     &      630D0*s1**5*s2**5*x4*Log(x4) + 
     &      213D0*s1**6*s2**5*x4*Log(x4) - 
     &      15D0*s1**7*s2**5*x4*Log(x4) + 
     &      6D0*s1*s2**6*x4*Log(x4) - 
     &      48D0*s1**2*s2**6*x4*Log(x4) + 
     &      183D0*s1**3*s2**6*x4*Log(x4) - 
     &      300D0*s1**4*s2**6*x4*Log(x4) + 
     &      213D0*s1**5*s2**6*x4*Log(x4) - 
     &      54D0*s1**6*s2**6*x4*Log(x4) - 
     &      6D0*s1*s2**7*x4*Log(x4) + 
     &      24D0*s1**2*s2**7*x4*Log(x4) - 
     &      45D0*s1**3*s2**7*x4*Log(x4) + 
     &      42D0*s1**4*s2**7*x4*Log(x4) - 
     &      15D0*s1**5*s2**7*x4*Log(x4) + 
     &      24D0*s1**3*x4**2*Log(x4) - 
     &      66D0*s1**4*x4**2*Log(x4) + 
     &      66D0*s1**5*x4**2*Log(x4) - 
     &      30D0*s1**6*x4**2*Log(x4) + 
     &      6D0*s1**7*x4**2*Log(x4) - 
     &      132D0*s1**3*s2*x4**2*Log(x4) + 
     &      426D0*s1**4*s2*x4**2*Log(x4) - 
     &      498D0*s1**5*s2*x4**2*Log(x4) + 
     &      246D0*s1**6*s2*x4**2*Log(x4) - 
     &      42D0*s1**7*s2*x4**2*Log(x4) - 
     &      36D0*s1**2*s2**2*x4**2*Log(x4) + 
     &      483D0*s1**3*s2**2*x4**2*Log(x4) - 
     &      1413D0*s1**4*s2**2*x4**2*Log(x4) + 
     &      1647D0*s1**5*s2**2*x4**2*Log(x4) - 
     &      807D0*s1**6*s2**2*x4**2*Log(x4) + 
     &      126D0*s1**7*s2**2*x4**2*Log(x4) + 
     &      24D0*s2**3*x4**2*Log(x4) - 
     &      132D0*s1*s2**3*x4**2*Log(x4) + 
     &      483D0*s1**2*s2**3*x4**2*Log(x4) - 
     &      1620D0*s1**3*s2**3*x4**2*Log(x4) + 
     &      3141D0*s1**4*s2**3*x4**2*Log(x4) - 
     &      2997D0*s1**5*s2**3*x4**2*Log(x4) + 
     &      1260D0*s1**6*s2**3*x4**2*Log(x4) - 
     &      159D0*s1**7*s2**3*x4**2*Log(x4) - 
     &      66D0*s2**4*x4**2*Log(x4) + 
     &      426D0*s1*s2**4*x4**2*Log(x4) - 
     &      1413D0*s1**2*s2**4*x4**2*Log(x4) + 
     &      3141D0*s1**3*s2**4*x4**2*Log(x4) - 
     &      4236D0*s1**4*s2**4*x4**2*Log(x4) + 
     &      3045D0*s1**5*s2**4*x4**2*Log(x4) - 
     &      975D0*s1**6*s2**4*x4**2*Log(x4) + 
     &      78D0*s1**7*s2**4*x4**2*Log(x4) + 
     &      66D0*s2**5*x4**2*Log(x4) - 
     &      498D0*s1*s2**5*x4**2*Log(x4) + 
     &      1647D0*s1**2*s2**5*x4**2*Log(x4) - 
     &      2997D0*s1**3*s2**5*x4**2*Log(x4) + 
     &      3045D0*s1**4*s2**5*x4**2*Log(x4) - 
     &      1602D0*s1**5*s2**5*x4**2*Log(x4) + 
     &      348D0*s1**6*s2**5*x4**2*Log(x4) - 
     &      9D0*s1**7*s2**5*x4**2*Log(x4) - 
     &      30D0*s2**6*x4**2*Log(x4) + 
     &      246D0*s1*s2**6*x4**2*Log(x4) - 
     &      807D0*s1**2*s2**6*x4**2*Log(x4) + 
     &      1260D0*s1**3*s2**6*x4**2*Log(x4) - 
     &      975D0*s1**4*s2**6*x4**2*Log(x4) + 
     &      348D0*s1**5*s2**6*x4**2*Log(x4) - 
     &      42D0*s1**6*s2**6*x4**2*Log(x4) + 
     &      6D0*s2**7*x4**2*Log(x4) - 
     &      42D0*s1*s2**7*x4**2*Log(x4) + 
     &      126D0*s1**2*s2**7*x4**2*Log(x4) - 
     &      159D0*s1**3*s2**7*x4**2*Log(x4) + 
     &      78D0*s1**4*s2**7*x4**2*Log(x4) - 
     &      9D0*s1**5*s2**7*x4**2*Log(x4) - 
     &      66D0*s1**2*x4**3*Log(x4) + 
     &      216D0*s1**3*x4**3*Log(x4) - 
     &      300D0*s1**4*x4**3*Log(x4) + 
     &      234D0*s1**5*x4**3*Log(x4) - 
     &      102D0*s1**6*x4**3*Log(x4) + 
     &      18D0*s1**7*x4**3*Log(x4) + 
     &      24D0*s1*s2*x4**3*Log(x4) + 
     &      252D0*s1**2*s2*x4**3*Log(x4) - 
     &      1122D0*s1**3*s2*x4**3*Log(x4) + 
     &      1803D0*s1**4*s2*x4**3*Log(x4) - 
     &      1461D0*s1**5*s2*x4**3*Log(x4) + 
     &      597D0*s1**6*s2*x4**3*Log(x4) - 
     &      93D0*s1**7*s2*x4**3*Log(x4) - 
     &      66D0*s2**2*x4**3*Log(x4) + 
     &      252D0*s1*s2**2*x4**3*Log(x4) - 
     &      1278D0*s1**2*s2**2*x4**3*Log(x4) + 
     &      3849D0*s1**3*s2**2*x4**3*Log(x4) - 
     &      5595D0*s1**4*s2**2*x4**3*Log(x4) + 
     &      4035D0*s1**5*s2**2*x4**3*Log(x4) - 
     &      1341D0*s1**6*s2**2*x4**3*Log(x4) + 
     &      144D0*s1**7*s2**2*x4**3*Log(x4) + 
     &      216D0*s2**3*x4**3*Log(x4) - 
     &      1122D0*s1*s2**3*x4**3*Log(x4) + 
     &      3849D0*s1**2*s2**3*x4**3*Log(x4) - 
     &      8184D0*s1**3*s2**3*x4**3*Log(x4) + 
     &      9489D0*s1**4*s2**3*x4**3*Log(x4) - 
     &      5589D0*s1**5*s2**3*x4**3*Log(x4) + 
     &      1422D0*s1**6*s2**3*x4**3*Log(x4) - 
     &      81D0*s1**7*s2**3*x4**3*Log(x4) - 
     &      300D0*s2**4*x4**3*Log(x4) + 
     &      1803D0*s1*s2**4*x4**3*Log(x4) - 
     &      5595D0*s1**2*s2**4*x4**3*Log(x4) + 
     &      9489D0*s1**3*s2**4*x4**3*Log(x4) - 
     &      8580D0*s1**4*s2**4*x4**3*Log(x4) + 
     &      3870D0*s1**5*s2**4*x4**3*Log(x4) - 
     &      699D0*s1**6*s2**4*x4**3*Log(x4) + 
     &      12D0*s1**7*s2**4*x4**3*Log(x4) + 
     &      234D0*s2**5*x4**3*Log(x4) - 
     &      1461D0*s1*s2**5*x4**3*Log(x4) + 
     &      4035D0*s1**2*s2**5*x4**3*Log(x4) - 
     &      5589D0*s1**3*s2**5*x4**3*Log(x4) + 
     &      3870D0*s1**4*s2**5*x4**3*Log(x4) - 
     &      1212D0*s1**5*s2**5*x4**3*Log(x4) + 
     &      123D0*s1**6*s2**5*x4**3*Log(x4) - 
     &      102D0*s2**6*x4**3*Log(x4) + 
     &      597D0*s1*s2**6*x4**3*Log(x4) - 
     &      1341D0*s1**2*s2**6*x4**3*Log(x4) + 
     &      1422D0*s1**3*s2**6*x4**3*Log(x4) - 
     &      699D0*s1**4*s2**6*x4**3*Log(x4) + 
     &      123D0*s1**5*s2**6*x4**3*Log(x4) + 
     &      18D0*s2**7*x4**3*Log(x4) - 
     &      93D0*s1*s2**7*x4**3*Log(x4) + 
     &      144D0*s1**2*s2**7*x4**3*Log(x4) - 
     &      81D0*s1**3*s2**7*x4**3*Log(x4) + 
     &      12D0*s1**4*s2**7*x4**3*Log(x4) + 
     &      48D0*s1*x4**4*Log(x4) - 
     &      180D0*s1**2*x4**4*Log(x4) + 
     &      315D0*s1**3*x4**4*Log(x4) - 
     &      351D0*s1**4*x4**4*Log(x4) + 
     &      249D0*s1**5*x4**4*Log(x4) - 
     &      93D0*s1**6*x4**4*Log(x4) + 
     &      12D0*s1**7*x4**4*Log(x4) + 
     &      48D0*s2*x4**4*Log(x4) - 
     &      456D0*s1*s2*x4**4*Log(x4) + 
     &      1515D0*s1**2*s2*x4**4*Log(x4) - 
     &      2730D0*s1**3*s2*x4**4*Log(x4) + 
     &      2883D0*s1**4*s2*x4**4*Log(x4) - 
     &      1671D0*s1**5*s2*x4**4*Log(x4) + 
     &      438D0*s1**6*s2*x4**4*Log(x4) - 
     &      27D0*s1**7*s2*x4**4*Log(x4) - 
     &      180D0*s2**2*x4**4*Log(x4) + 
     &      1515D0*s1*s2**2*x4**4*Log(x4) - 
     &      5154D0*s1**2*s2**2*x4**4*Log(x4) + 
     &      8871D0*s1**3*s2**2*x4**4*Log(x4) - 
     &      8091D0*s1**4*s2**2*x4**4*Log(x4) + 
     &      3708D0*s1**5*s2**2*x4**4*Log(x4) - 
     &      687D0*s1**6*s2**2*x4**4*Log(x4) + 
     &      18D0*s1**7*s2**2*x4**4*Log(x4) + 
     &      315D0*s2**3*x4**4*Log(x4) - 
     &      2730D0*s1*s2**3*x4**4*Log(x4) + 
     &      8871D0*s1**2*s2**3*x4**4*Log(x4) - 
     &      13656D0*s1**3*s2**3*x4**4*Log(x4) + 
     &      10470D0*s1**4*s2**3*x4**4*Log(x4) - 
     &      3699D0*s1**5*s2**3*x4**4*Log(x4) + 
     &      432D0*s1**6*s2**3*x4**4*Log(x4) - 
     &      3D0*s1**7*s2**3*x4**4*Log(x4) - 
     &      351D0*s2**4*x4**4*Log(x4) + 
     &      2883D0*s1*s2**4*x4**4*Log(x4) - 
     &      8091D0*s1**2*s2**4*x4**4*Log(x4) + 
     &      10470D0*s1**3*s2**4*x4**4*Log(x4) - 
     &      6534D0*s1**4*s2**4*x4**4*Log(x4) + 
     &      1713D0*s1**5*s2**4*x4**4*Log(x4) - 
     &      90D0*s1**6*s2**4*x4**4*Log(x4) + 
     &      249D0*s2**5*x4**4*Log(x4) - 
     &      1671D0*s1*s2**5*x4**4*Log(x4) + 
     &      3708D0*s1**2*s2**5*x4**4*Log(x4) - 
     &      3699D0*s1**3*s2**5*x4**4*Log(x4) + 
     &      1713D0*s1**4*s2**5*x4**4*Log(x4) - 
     &      300D0*s1**5*s2**5*x4**4*Log(x4) - 
     &      93D0*s2**6*x4**4*Log(x4) + 
     &      438D0*s1*s2**6*x4**4*Log(x4) - 
     &      687D0*s1**2*s2**6*x4**4*Log(x4) + 
     &      432D0*s1**3*s2**6*x4**4*Log(x4) - 
     &      90D0*s1**4*s2**6*x4**4*Log(x4) + 
     &      12D0*s2**7*x4**4*Log(x4) - 
     &      27D0*s1*s2**7*x4**4*Log(x4) + 
     &      18D0*s1**2*s2**7*x4**4*Log(x4) - 
     &      3D0*s1**3*s2**7*x4**4*Log(x4) - 
     &      30D0*x4**5*Log(x4) + 126D0*s1*x4**5*Log(x4) - 
     &      234D0*s1**2*x4**5*Log(x4) + 
     &      348D0*s1**3*x4**5*Log(x4) - 
     &      405D0*s1**4*x4**5*Log(x4) + 
     &      252D0*s1**5*x4**5*Log(x4) - 
     &      57D0*s1**6*x4**5*Log(x4) + 
     &      126D0*s2*x4**5*Log(x4) - 
     &      780D0*s1*s2*x4**5*Log(x4) + 
     &      2127D0*s1**2*s2*x4**5*Log(x4) - 
     &      3141D0*s1**3*s2*x4**5*Log(x4) + 
     &      2544D0*s1**4*s2*x4**5*Log(x4) - 
     &      1029D0*s1**5*s2*x4**5*Log(x4) + 
     &      153D0*s1**6*s2*x4**5*Log(x4) - 
     &      234D0*s2**2*x4**5*Log(x4) + 
     &      2127D0*s1*s2**2*x4**5*Log(x4) - 
     &      6102D0*s1**2*s2**2*x4**5*Log(x4) + 
     &      7974D0*s1**3*s2**2*x4**5*Log(x4) - 
     &      5115D0*s1**4*s2**2*x4**5*Log(x4) + 
     &      1485D0*s1**5*s2**2*x4**5*Log(x4) - 
     &      135D0*s1**6*s2**2*x4**5*Log(x4) + 
     &      348D0*s2**3*x4**5*Log(x4) - 
     &      3141D0*s1*s2**3*x4**5*Log(x4) + 
     &      7974D0*s1**2*s2**3*x4**5*Log(x4) - 
     &      8730D0*s1**3*s2**3*x4**5*Log(x4) + 
     &      4401D0*s1**4*s2**3*x4**5*Log(x4) - 
     &      891D0*s1**5*s2**3*x4**5*Log(x4) + 
     &      39D0*s1**6*s2**3*x4**5*Log(x4) - 
     &      405D0*s2**4*x4**5*Log(x4) + 
     &      2544D0*s1*s2**4*x4**5*Log(x4) - 
     &      5115D0*s1**2*s2**4*x4**5*Log(x4) + 
     &      4401D0*s1**3*s2**4*x4**5*Log(x4) - 
     &      1608D0*s1**4*s2**4*x4**5*Log(x4) + 
     &      183D0*s1**5*s2**4*x4**5*Log(x4) + 
     &      252D0*s2**5*x4**5*Log(x4) - 
     &      1029D0*s1*s2**5*x4**5*Log(x4) + 
     &      1485D0*s1**2*s2**5*x4**5*Log(x4) - 
     &      891D0*s1**3*s2**5*x4**5*Log(x4) + 
     &      183D0*s1**4*s2**5*x4**5*Log(x4) - 
     &      57D0*s2**6*x4**5*Log(x4) + 
     &      153D0*s1*s2**6*x4**5*Log(x4) - 
     &      135D0*s1**2*s2**6*x4**5*Log(x4) + 
     &      39D0*s1**3*s2**6*x4**5*Log(x4) + 
     &      27D0*s1*x4**6*Log(x4) - 
     &      249D0*s1**2*x4**6*Log(x4) + 
     &      540D0*s1**3*x4**6*Log(x4) - 
     &      447D0*s1**4*x4**6*Log(x4) + 
     &      135D0*s1**5*x4**6*Log(x4) - 
     &      6D0*s1**6*x4**6*Log(x4) + 27D0*s2*x4**6*Log(x4) - 
     &      420D0*s1*s2*x4**6*Log(x4) + 
     &      1458D0*s1**2*s2*x4**6*Log(x4) - 
     &      2079D0*s1**3*s2*x4**6*Log(x4) + 
     &      1341D0*s1**4*s2*x4**6*Log(x4) - 
     &      339D0*s1**5*s2*x4**6*Log(x4) + 
     &      12D0*s1**6*s2*x4**6*Log(x4) - 
     &      249D0*s2**2*x4**6*Log(x4) + 
     &      1458D0*s1*s2**2*x4**6*Log(x4) - 
     &      3048D0*s1**2*s2**2*x4**6*Log(x4) + 
     &      2979D0*s1**3*s2**2*x4**6*Log(x4) - 
     &      1407D0*s1**4*s2**2*x4**6*Log(x4) + 
     &      273D0*s1**5*s2**2*x4**6*Log(x4) - 
     &      6D0*s1**6*s2**2*x4**6*Log(x4) + 
     &      540D0*s2**3*x4**6*Log(x4) - 
     &      2079D0*s1*s2**3*x4**6*Log(x4) + 
     &      2979D0*s1**2*s2**3*x4**6*Log(x4) - 
     &      1950D0*s1**3*s2**3*x4**6*Log(x4) + 
     &      579D0*s1**4*s2**3*x4**6*Log(x4) - 
     &      69D0*s1**5*s2**3*x4**6*Log(x4) - 
     &      447D0*s2**4*x4**6*Log(x4) + 
     &      1341D0*s1*s2**4*x4**6*Log(x4) - 
     &      1407D0*s1**2*s2**4*x4**6*Log(x4) + 
     &      579D0*s1**3*s2**4*x4**6*Log(x4) - 
     &      66D0*s1**4*s2**4*x4**6*Log(x4) + 
     &      135D0*s2**5*x4**6*Log(x4) - 
     &      339D0*s1*s2**5*x4**6*Log(x4) + 
     &      273D0*s1**2*s2**5*x4**6*Log(x4) - 
     &      69D0*s1**3*s2**5*x4**6*Log(x4) - 
     &      6D0*s2**6*x4**6*Log(x4) + 
     &      12D0*s1*s2**6*x4**6*Log(x4) - 
     &      6D0*s1**2*s2**6*x4**6*Log(x4) + 
     &      6D0*x4**7*Log(x4) + 72D0*s1*x4**7*Log(x4) - 
     &      231D0*s1**2*x4**7*Log(x4) + 
     &      222D0*s1**3*x4**7*Log(x4) - 
     &      69D0*s1**4*x4**7*Log(x4) + 
     &      72D0*s2*x4**7*Log(x4) - 
     &      402D0*s1*s2*x4**7*Log(x4) + 
     &      753D0*s1**2*s2*x4**7*Log(x4) - 
     &      588D0*s1**3*s2*x4**7*Log(x4) + 
     &      165D0*s1**4*s2*x4**7*Log(x4) - 
     &      231D0*s2**2*x4**7*Log(x4) + 
     &      753D0*s1*s2**2*x4**7*Log(x4) - 
     &      936D0*s1**2*s2**2*x4**7*Log(x4) + 
     &      537D0*s1**3*s2**2*x4**7*Log(x4) - 
     &      123D0*s1**4*s2**2*x4**7*Log(x4) + 
     &      222D0*s2**3*x4**7*Log(x4) - 
     &      588D0*s1*s2**3*x4**7*Log(x4) + 
     &      537D0*s1**2*s2**3*x4**7*Log(x4) - 
     &      198D0*s1**3*s2**3*x4**7*Log(x4) + 
     &      27D0*s1**4*s2**3*x4**7*Log(x4) - 
     &      69D0*s2**4*x4**7*Log(x4) + 
     &      165D0*s1*s2**4*x4**7*Log(x4) - 
     &      123D0*s1**2*s2**4*x4**7*Log(x4) + 
     &      27D0*s1**3*s2**4*x4**7*Log(x4) - 
     &      24D0*x4**8*Log(x4) + 63D0*s1*x4**8*Log(x4) - 
     &      48D0*s1**2*x4**8*Log(x4) + 
     &      3D0*s1**3*x4**8*Log(x4) + 
     &      6D0*s1**4*x4**8*Log(x4) + 63D0*s2*x4**8*Log(x4) - 
     &      174D0*s1*s2*x4**8*Log(x4) + 
     &      147D0*s1**2*s2*x4**8*Log(x4) - 
     &      24D0*s1**3*s2*x4**8*Log(x4) - 
     &      12D0*s1**4*s2*x4**8*Log(x4) - 
     &      48D0*s2**2*x4**8*Log(x4) + 
     &      147D0*s1*s2**2*x4**8*Log(x4) - 
     &      144D0*s1**2*s2**2*x4**8*Log(x4) + 
     &      39D0*s1**3*s2**2*x4**8*Log(x4) + 
     &      6D0*s1**4*s2**2*x4**8*Log(x4) + 
     &      3D0*s2**3*x4**8*Log(x4) - 
     &      24D0*s1*s2**3*x4**8*Log(x4) + 
     &      39D0*s1**2*s2**3*x4**8*Log(x4) - 
     &      18D0*s1**3*s2**3*x4**8*Log(x4) + 
     &      6D0*s2**4*x4**8*Log(x4) - 
     &      12D0*s1*s2**4*x4**8*Log(x4) + 
     &      6D0*s1**2*s2**4*x4**8*Log(x4) + 
     &      6D0*s1**4*s2**2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**6*s2**2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      18D0*s1**3*s2**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      27D0*s1**4*s2**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1**5*s2**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      39D0*s1**6*s2**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3D0*s1**7*s2**3*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1**2*s2**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      27D0*s1**3*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      66D0*s1**4*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      183D0*s1**5*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      90D0*s1**6*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      12D0*s1**7*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1**3*s2**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      183D0*s1**4*s2**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      300D0*s1**5*s2**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      123D0*s1**6*s2**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      9D0*s1**7*s2**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**2*s2**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      39D0*s1**3*s2**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      90D0*s1**4*s2**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      123D0*s1**5*s2**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      42D0*s1**6*s2**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3D0*s1**3*s2**7*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      12D0*s1**4*s2**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      9D0*s1**5*s2**7*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      18D0*s1**4*s2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1**5*s2*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      18D0*s1**6*s2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**7*s2*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**2*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      75D0*s1**3*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      177D0*s1**4*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      321D0*s1**5*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      183D0*s1**6*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      42D0*s1**7*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      75D0*s1**2*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      402D0*s1**3*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      972D0*s1**4*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1254D0*s1**5*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      615D0*s1**6*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      126D0*s1**7*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      18D0*s1*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      177D0*s1**2*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      972D0*s1**3*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2424D0*s1**4*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2454D0*s1**5*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      999D0*s1**6*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      120D0*s1**7*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1*s2**5*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      321D0*s1**2*s2**5*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1254D0*s1**3*s2**5*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2454D0*s1**4*s2**5*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1842D0*s1**5*s2**5*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      561D0*s1**6*s2**5*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      30D0*s1**7*s2**5*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      18D0*s1*s2**6*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      183D0*s1**2*s2**6*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      615D0*s1**3*s2**6*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      999D0*s1**4*s2**6*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      561D0*s1**5*s2**6*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      108D0*s1**6*s2**6*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1*s2**7*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      42D0*s1**2*s2**7*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      126D0*s1**3*s2**7*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      120D0*s1**4*s2**7*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      30D0*s1**5*s2**7*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      24D0*s1**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      60D0*s1**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      66D0*s1**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      36D0*s1**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1**7*x4**2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      156D0*s1**3*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      591D0*s1**4*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      837D0*s1**5*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1**6*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1**7*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      180D0*s1**2*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1020D0*s1**3*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2820D0*s1**4*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3132D0*s1**5*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1494D0*s1**6*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      270D0*s1**7*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      24D0*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      156D0*s1*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1020D0*s1**2*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3570D0*s1**3*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7542D0*s1**4*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6696D0*s1**5*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2682D0*s1**6*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      318D0*s1**7*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      60D0*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      591D0*s1*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2820D0*s1**2*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7542D0*s1**3*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      10770D0*s1**4*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6915D0*s1**5*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1950D0*s1**6*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      120D0*s1**7*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      66D0*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      837D0*s1*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3132D0*s1**2*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6696D0*s1**3*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6915D0*s1**4*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3204D0*s1**5*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      561D0*s1**6*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      9D0*s1**7*s2**5*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      36D0*s2**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1*s2**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1494D0*s1**2*s2**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2682D0*s1**3*s2**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1950D0*s1**4*s2**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      561D0*s1**5*s2**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      42D0*s1**6*s2**6*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s2**7*x4**2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1*s2**7*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      270D0*s1**2*s2**7*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      318D0*s1**3*s2**7*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      120D0*s1**4*s2**7*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      9D0*s1**5*s2**7*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      66D0*s1**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      219D0*s1**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      369D0*s1**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      369D0*s1**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      159D0*s1**6*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      30D0*s1**7*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      24D0*s1*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1**2*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1710D0*s1**3*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3144D0*s1**4*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2490D0*s1**5*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1035D0*s1**6*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      186D0*s1**7*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      66D0*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2214D0*s1**2*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6828D0*s1**3*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      10710D0*s1**4*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7743D0*s1**5*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2682D0*s1**6*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      270D0*s1**7*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      219D0*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1710D0*s1*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6828D0*s1**2*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      16914D0*s1**3*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      19959D0*s1**4*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      11178D0*s1**5*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2682D0*s1**6*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      126D0*s1**7*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      369D0*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3144D0*s1*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      10710D0*s1**2*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      19959D0*s1**3*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      17160D0*s1**4*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6915D0*s1**5*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      999D0*s1**6*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      12D0*s1**7*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      369D0*s2**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2490D0*s1*s2**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7743D0*s1**2*s2**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      11178D0*s1**3*s2**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6915D0*s1**4*s2**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1842D0*s1**5*s2**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      123D0*s1**6*s2**5*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      159D0*s2**6*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1035D0*s1*s2**6*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2682D0*s1**2*s2**6*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2682D0*s1**3*s2**6*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      999D0*s1**4*s2**6*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      123D0*s1**5*s2**6*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      30D0*s2**7*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      186D0*s1*s2**7*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      270D0*s1**2*s2**7*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      126D0*s1**3*s2**7*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      12D0*s1**4*s2**7*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s1*x4**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      228D0*s1**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      537D0*s1**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      798D0*s1**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      501D0*s1**5*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      186D0*s1**6*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      30D0*s1**7*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s2*x4**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      630D0*s1*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2268D0*s1**2*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4809D0*s1**3*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      5427D0*s1**4*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3342D0*s1**5*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1035D0*s1**6*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1**7*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      228D0*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2268D0*s1*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      8202D0*s1**2*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      16845D0*s1**3*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      16182D0*s1**4*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7743D0*s1**5*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1494D0*s1**6*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      42D0*s1**7*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      537D0*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4809D0*s1*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      16845D0*s1**2*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      27312D0*s1**3*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      19959D0*s1**4*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6696D0*s1**5*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      615D0*s1**6*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3D0*s1**7*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      798D0*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      5427D0*s1*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      16182D0*s1**2*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      19959D0*s1**3*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      10770D0*s1**4*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2454D0*s1**5*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      90D0*s1**6*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      501D0*s2**5*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3342D0*s1*s2**5*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7743D0*s1**2*s2**5*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6696D0*s1**3*s2**5*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2454D0*s1**4*s2**5*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      300D0*s1**5*s2**5*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      186D0*s2**6*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1035D0*s1*s2**6*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1494D0*s1**2*s2**6*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      615D0*s1**3*s2**6*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      90D0*s1**4*s2**6*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      30D0*s2**7*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1*s2**7*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      42D0*s1**2*s2**7*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3D0*s1**3*s2**7*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      30D0*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      189D0*s1*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      465D0*s1**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      888D0*s1**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      810D0*s1**4*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      501D0*s1**5*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      159D0*s1**6*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1**7*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      189D0*s2*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1182D0*s1*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3585D0*s1**2*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6282D0*s1**3*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      5427D0*s1**4*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2490D0*s1**5*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1**6*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**7*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      465D0*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3585D0*s1*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      12204D0*s1**2*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      16845D0*s1**3*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      10710D0*s1**4*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3132D0*s1**5*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      183D0*s1**6*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      888D0*s2**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6282D0*s1*s2**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      16845D0*s1**2*s2**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      16914D0*s1**3*s2**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7542D0*s1**4*s2**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1254D0*s1**5*s2**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      39D0*s1**6*s2**3*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      810D0*s2**4*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      5427D0*s1*s2**4*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      10710D0*s1**2*s2**4*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      7542D0*s1**3*s2**4*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2424D0*s1**4*s2**4*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      183D0*s1**5*s2**4*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      501D0*s2**5*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2490D0*s1*s2**5*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3132D0*s1**2*s2**5*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1254D0*s1**3*s2**5*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      183D0*s1**4*s2**5*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      159D0*s2**6*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1*s2**6*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      183D0*s1**2*s2**6*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      39D0*s1**3*s2**6*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s2**7*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1*s2**7*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      24D0*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      99D0*s1*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      498D0*s1**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      888D0*s1**3*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      798D0*s1**4*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      369D0*s1**5*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      36D0*s1**6*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      99D0*s2*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      840D0*s1*s2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3585D0*s1**2*s2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4809D0*s1**3*s2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3144D0*s1**4*s2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      837D0*s1**5*s2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      18D0*s1**6*s2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      498D0*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3585D0*s1*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      8202D0*s1**2*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6828D0*s1**3*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2820D0*s1**4*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      321D0*s1**5*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**6*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      888D0*s2**3*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4809D0*s1*s2**3*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6828D0*s1**2*s2**3*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      3570D0*s1**3*s2**3*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      972D0*s1**4*s2**3*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1**5*s2**3*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      798D0*s2**4*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      3144D0*s1*s2**4*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2820D0*s1**2*s2**4*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      972D0*s1**3*s2**4*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      66D0*s1**4*s2**4*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      369D0*s2**5*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      837D0*s1*s2**5*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      321D0*s1**2*s2**5*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      69D0*s1**3*s2**5*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      36D0*s2**6*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      18D0*s1*s2**6*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**2*s2**6*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      12D0*x4**7*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      99D0*s1*x4**7*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      465D0*s1**2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      537D0*s1**3*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      369D0*s1**4*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      66D0*s1**5*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      99D0*s2*x4**7*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1182D0*s1*s2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2268D0*s1**2*s2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1710D0*s1**3*s2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      591D0*s1**4*s2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1**5*s2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      465D0*s2**2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      2268D0*s1*s2**2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      2214D0*s1**2*s2**2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1020D0*s1**3*s2**2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      177D0*s1**4*s2**2*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      537D0*s2**3*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      1710D0*s1*s2**3*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      1020D0*s1**2*s2**3*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      402D0*s1**3*s2**3*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      27D0*s1**4*s2**3*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      369D0*s2**4*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      591D0*s1*s2**4*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      177D0*s1**2*s2**4*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      27D0*s1**3*s2**4*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      66D0*s2**5*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1*s2**5*x4**7*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      24D0*x4**8*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      189D0*s1*x4**8*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      228D0*s1**2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      219D0*s1**3*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      60D0*s1**4*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      189D0*s2*x4**8*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      630D0*s1*s2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1**2*s2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      156D0*s1**3*s2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      18D0*s1**4*s2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      228D0*s2**2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      399D0*s1*s2**2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      180D0*s1**2*s2**2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      75D0*s1**3*s2**2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1**4*s2**2*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      219D0*s2**3*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      156D0*s1*s2**3*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      75D0*s1**2*s2**3*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      18D0*s1**3*s2**3*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      60D0*s2**4*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      18D0*s1*s2**4*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      6D0*s1**2*s2**4*x4**8*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      30D0*x4**9*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s1*x4**9*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      66D0*s1**2*x4**9*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      24D0*s1**3*x4**9*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s2*x4**9*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      24D0*s1*s2*x4**9*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      66D0*s2**2*x4**9*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      6D0*s1**2*s2**2*x4**9*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      24D0*s2**3*x4**9*Log(1D0 - 1D0*s1 - 1D0*s2 + x4)))
     &   /((-1D0 + s1)**3*(-1D0 + s2)**3*(s1 - 1D0*x4)**3*
     &    (s2 - 1D0*x4)**3)

      return
      end

      subroutine cta(s1,s2,mb,ms,mu,ctasing,ctafini)

      implicit double precision (a-z)

      x4=(ms/mb)**2
      mub=mu/mb

        ctasing = (-32D0*(-1D0 + s1 + s2 - 1D0*x4)*
     &    (-1D0*s1**2*s2 - 1D0*s1**4*s2 - 1D0*s1*s2**2 + 
     &      12D0*s1**2*s2**2 - 14D0*s1**3*s2**2 + 
     &      7D0*s1**4*s2**2 - 14D0*s1**2*s2**3 + 
     &      24D0*s1**3*s2**3 - 12D0*s1**4*s2**3 - 
     &      1D0*s1*s2**4 + 7D0*s1**2*s2**4 - 
     &      12D0*s1**3*s2**4 + 6D0*s1**4*s2**4 + 
     &      3D0*s1**2*x4 - 2D0*s1**3*x4 + s1**4*x4 + 
     &      2D0*s1*s2*x4 - 24D0*s1**2*s2*x4 + 
     &      38D0*s1**3*s2*x4 - 14D0*s1**4*s2*x4 + 
     &      3D0*s2**2*x4 - 24D0*s1*s2**2*x4 + 
     &      66D0*s1**2*s2**2*x4 - 90D0*s1**3*s2**2*x4 + 
     &      35D0*s1**4*s2**2*x4 - 2D0*s2**3*x4 + 
     &      38D0*s1*s2**3*x4 - 90D0*s1**2*s2**3*x4 + 
     &      88D0*s1**3*s2**3*x4 - 28D0*s1**4*s2**3*x4 + 
     &      s2**4*x4 - 14D0*s1*s2**4*x4 + 
     &      35D0*s1**2*s2**4*x4 - 28D0*s1**3*s2**4*x4 + 
     &      6D0*s1**4*s2**4*x4 - 5D0*s1*x4**2 + 
     &      10D0*s1**2*x4**2 - 18D0*s1**3*x4**2 + 
     &      7D0*s1**4*x4**2 - 5D0*s2*x4**2 + 
     &      54D0*s1*s2*x4**2 - 101D0*s1**2*s2*x4**2 + 
     &      90D0*s1**3*s2*x4**2 - 30D0*s1**4*s2*x4**2 + 
     &      10D0*s2**2*x4**2 - 101D0*s1*s2**2*x4**2 + 
     &      210D0*s1**2*s2**2*x4**2 - 
     &      152D0*s1**3*s2**2*x4**2 + 
     &      35D0*s1**4*s2**2*x4**2 - 18D0*s2**3*x4**2 + 
     &      90D0*s1*s2**3*x4**2 - 152D0*s1**2*s2**3*x4**2 + 
     &      88D0*s1**3*s2**3*x4**2 - 12D0*s1**4*s2**3*x4**2 + 
     &      7D0*s2**4*x4**2 - 30D0*s1*s2**4*x4**2 + 
     &      35D0*s1**2*s2**4*x4**2 - 12D0*s1**3*s2**4*x4**2 + 
     &      4D0*x4**3 - 20D0*s1*x4**3 + 41D0*s1**2*x4**3 - 
     &      28D0*s1**3*x4**3 + 7D0*s1**4*x4**3 - 
     &      20D0*s2*x4**3 + 88D0*s1*s2*x4**3 - 
     &      156D0*s1**2*s2*x4**3 + 90D0*s1**3*s2*x4**3 - 
     &      14D0*s1**4*s2*x4**3 + 41D0*s2**2*x4**3 - 
     &      156D0*s1*s2**2*x4**3 + 210D0*s1**2*s2**2*x4**3 - 
     &      90D0*s1**3*s2**2*x4**3 + 7D0*s1**4*s2**2*x4**3 - 
     &      28D0*s2**3*x4**3 + 90D0*s1*s2**3*x4**3 - 
     &      90D0*s1**2*s2**3*x4**3 + 24D0*s1**3*s2**3*x4**3 + 
     &      7D0*s2**4*x4**3 - 14D0*s1*s2**4*x4**3 + 
     &      7D0*s1**2*s2**4*x4**3 + 6D0*x4**4 - 
     &      26D0*s1*x4**4 + 41D0*s1**2*x4**4 - 
     &      18D0*s1**3*x4**4 + s1**4*x4**4 - 26D0*s2*x4**4 + 
     &      88D0*s1*s2*x4**4 - 101D0*s1**2*s2*x4**4 + 
     &      38D0*s1**3*s2*x4**4 - 1D0*s1**4*s2*x4**4 + 
     &      41D0*s2**2*x4**4 - 101D0*s1*s2**2*x4**4 + 
     &      66D0*s1**2*s2**2*x4**4 - 14D0*s1**3*s2**2*x4**4 - 
     &      18D0*s2**3*x4**4 + 38D0*s1*s2**3*x4**4 - 
     &      14D0*s1**2*s2**3*x4**4 + s2**4*x4**4 - 
     &      1D0*s1*s2**4*x4**4 + 6D0*x4**5 - 20D0*s1*x4**5 + 
     &      10D0*s1**2*x4**5 - 2D0*s1**3*x4**5 - 
     &      20D0*s2*x4**5 + 54D0*s1*s2*x4**5 - 
     &      24D0*s1**2*s2*x4**5 + 10D0*s2**2*x4**5 - 
     &      24D0*s1*s2**2*x4**5 + 12D0*s1**2*s2**2*x4**5 - 
     &      2D0*s2**3*x4**5 + 4D0*x4**6 - 5D0*s1*x4**6 + 
     &      3D0*s1**2*x4**6 - 5D0*s2*x4**6 + 
     &      2D0*s1*s2*x4**6 - 1D0*s1**2*s2*x4**6 + 
     &      3D0*s2**2*x4**6 - 1D0*s1*s2**2*x4**6))/
     &  ((-1D0 + s1)**2*(-1D0 + s2)**2*(s1 - 1D0*x4)**2*
     &    (s2 - 1D0*x4)**2)
        ctafini = (-8D0*(-1D0 + s1 + s2 - 1D0*x4)*
     &    (-16D0*s1**2*s2 - 8D0*s1**3*s2 - 16D0*s1**4*s2 - 
     &      16D0*s1*s2**2 + 200D0*s1**2*s2**2 - 
     &      208D0*s1**3*s2**2 + 104D0*s1**4*s2**2 - 
     &      8D0*s1*s2**3 - 208D0*s1**2*s2**3 + 
     &      360D0*s1**3*s2**3 - 184D0*s1**4*s2**3 - 
     &      16D0*s1*s2**4 + 104D0*s1**2*s2**4 - 
     &      184D0*s1**3*s2**4 + 96D0*s1**4*s2**4 + 
     &      56D0*s1**2*x4 - 32D0*s1**3*x4 + 16D0*s1**4*x4 + 
     &      8D0*s1*s2*x4 - 328D0*s1**2*s2*x4 + 
     &      544D0*s1**3*s2*x4 - 184D0*s1**4*s2*x4 + 
     &      56D0*s2**2*x4 - 328D0*s1*s2**2*x4 + 
     &      768D0*s1**2*s2**2*x4 - 1168D0*s1**3*s2**2*x4 + 
     &      472D0*s1**4*s2**2*x4 - 32D0*s2**3*x4 + 
     &      544D0*s1*s2**3*x4 - 1168D0*s1**2*s2**3*x4 + 
     &      1176D0*s1**3*s2**3*x4 - 400D0*s1**4*s2**3*x4 + 
     &      16D0*s2**4*x4 - 184D0*s1*s2**4*x4 + 
     &      472D0*s1**2*s2**4*x4 - 400D0*s1**3*s2**4*x4 + 
     &      96D0*s1**4*s2**4*x4 - 72D0*s1*x4**2 + 
     &      88D0*s1**2*x4**2 - 216D0*s1**3*x4**2 + 
     &      80D0*s1**4*x4**2 - 72D0*s2*x4**2 + 
     &      752D0*s1*s2*x4**2 - 1152D0*s1**2*s2*x4**2 + 
     &      1000D0*s1**3*s2*x4**2 - 368D0*s1**4*s2*x4**2 + 
     &      88D0*s2**2*x4**2 - 1152D0*s1*s2**2*x4**2 + 
     &      2488D0*s1**2*s2**2*x4**2 - 
     &      1856D0*s1**3*s2**2*x4**2 + 
     &      472D0*s1**4*s2**2*x4**2 - 216D0*s2**3*x4**2 + 
     &      1000D0*s1*s2**3*x4**2 - 
     &      1856D0*s1**2*s2**3*x4**2 + 
     &      1176D0*s1**3*s2**3*x4**2 - 
     &      184D0*s1**4*s2**3*x4**2 + 80D0*s2**4*x4**2 - 
     &      368D0*s1*s2**4*x4**2 + 472D0*s1**2*s2**4*x4**2 - 
     &      184D0*s1**3*s2**4*x4**2 + 56D0*x4**3 - 
     &      216D0*s1*x4**3 + 432D0*s1**2*x4**3 - 
     &      272D0*s1**3*x4**3 + 80D0*s1**4*x4**3 - 
     &      216D0*s2*x4**3 + 776D0*s1*s2*x4**3 - 
     &      1616D0*s1**2*s2*x4**3 + 1000D0*s1**3*s2*x4**3 - 
     &      184D0*s1**4*s2*x4**3 + 432D0*s2**2*x4**3 - 
     &      1616D0*s1*s2**2*x4**3 + 
     &      2488D0*s1**2*s2**2*x4**3 - 
     &      1168D0*s1**3*s2**2*x4**3 + 
     &      104D0*s1**4*s2**2*x4**3 - 272D0*s2**3*x4**3 + 
     &      1000D0*s1*s2**3*x4**3 - 
     &      1168D0*s1**2*s2**3*x4**3 + 
     &      360D0*s1**3*s2**3*x4**3 + 80D0*s2**4*x4**3 - 
     &      184D0*s1*s2**4*x4**3 + 104D0*s1**2*s2**4*x4**3 + 
     &      40D0*x4**4 - 192D0*s1*x4**4 + 432D0*s1**2*x4**4 - 
     &      216D0*s1**3*x4**4 + 16D0*s1**4*x4**4 - 
     &      192D0*s2*x4**4 + 776D0*s1*s2*x4**4 - 
     &      1152D0*s1**2*s2*x4**4 + 544D0*s1**3*s2*x4**4 - 
     &      16D0*s1**4*s2*x4**4 + 432D0*s2**2*x4**4 - 
     &      1152D0*s1*s2**2*x4**4 + 768D0*s1**2*s2**2*x4**4 - 
     &      208D0*s1**3*s2**2*x4**4 - 216D0*s2**3*x4**4 + 
     &      544D0*s1*s2**3*x4**4 - 208D0*s1**2*s2**3*x4**4 + 
     &      16D0*s2**4*x4**4 - 16D0*s1*s2**4*x4**4 + 
     &      40D0*x4**5 - 216D0*s1*x4**5 + 88D0*s1**2*x4**5 - 
     &      32D0*s1**3*x4**5 - 216D0*s2*x4**5 + 
     &      752D0*s1*s2*x4**5 - 328D0*s1**2*s2*x4**5 - 
     &      8D0*s1**3*s2*x4**5 + 88D0*s2**2*x4**5 - 
     &      328D0*s1*s2**2*x4**5 + 200D0*s1**2*s2**2*x4**5 - 
     &      32D0*s2**3*x4**5 - 8D0*s1*s2**3*x4**5 + 
     &      56D0*x4**6 - 72D0*s1*x4**6 + 56D0*s1**2*x4**6 - 
     &      72D0*s2*x4**6 + 8D0*s1*s2*x4**6 - 
     &      16D0*s1**2*s2*x4**6 + 56D0*s2**2*x4**6 - 
     &      16D0*s1*s2**2*x4**6 - 40D0*s1**2*s2*Log(mub) - 
     &      40D0*s1**4*s2*Log(mub) - 40D0*s1*s2**2*Log(mub) + 
     &      480D0*s1**2*s2**2*Log(mub) - 
     &      560D0*s1**3*s2**2*Log(mub) + 
     &      280D0*s1**4*s2**2*Log(mub) - 
     &      560D0*s1**2*s2**3*Log(mub) + 
     &      960D0*s1**3*s2**3*Log(mub) - 
     &      480D0*s1**4*s2**3*Log(mub) - 
     &      40D0*s1*s2**4*Log(mub) + 
     &      280D0*s1**2*s2**4*Log(mub) - 
     &      480D0*s1**3*s2**4*Log(mub) + 
     &      240D0*s1**4*s2**4*Log(mub) + 
     &      120D0*s1**2*x4*Log(mub) - 
     &      80D0*s1**3*x4*Log(mub) + 40D0*s1**4*x4*Log(mub) + 
     &      80D0*s1*s2*x4*Log(mub) - 
     &      960D0*s1**2*s2*x4*Log(mub) + 
     &      1520D0*s1**3*s2*x4*Log(mub) - 
     &      560D0*s1**4*s2*x4*Log(mub) + 
     &      120D0*s2**2*x4*Log(mub) - 
     &      960D0*s1*s2**2*x4*Log(mub) + 
     &      2640D0*s1**2*s2**2*x4*Log(mub) - 
     &      3600D0*s1**3*s2**2*x4*Log(mub) + 
     &      1400D0*s1**4*s2**2*x4*Log(mub) - 
     &      80D0*s2**3*x4*Log(mub) + 
     &      1520D0*s1*s2**3*x4*Log(mub) - 
     &      3600D0*s1**2*s2**3*x4*Log(mub) + 
     &      3520D0*s1**3*s2**3*x4*Log(mub) - 
     &      1120D0*s1**4*s2**3*x4*Log(mub) + 
     &      40D0*s2**4*x4*Log(mub) - 
     &      560D0*s1*s2**4*x4*Log(mub) + 
     &      1400D0*s1**2*s2**4*x4*Log(mub) - 
     &      1120D0*s1**3*s2**4*x4*Log(mub) + 
     &      240D0*s1**4*s2**4*x4*Log(mub) - 
     &      200D0*s1*x4**2*Log(mub) + 
     &      400D0*s1**2*x4**2*Log(mub) - 
     &      720D0*s1**3*x4**2*Log(mub) + 
     &      280D0*s1**4*x4**2*Log(mub) - 
     &      200D0*s2*x4**2*Log(mub) + 
     &      2160D0*s1*s2*x4**2*Log(mub) - 
     &      4040D0*s1**2*s2*x4**2*Log(mub) + 
     &      3600D0*s1**3*s2*x4**2*Log(mub) - 
     &      1200D0*s1**4*s2*x4**2*Log(mub) + 
     &      400D0*s2**2*x4**2*Log(mub) - 
     &      4040D0*s1*s2**2*x4**2*Log(mub) + 
     &      8400D0*s1**2*s2**2*x4**2*Log(mub) - 
     &      6080D0*s1**3*s2**2*x4**2*Log(mub) + 
     &      1400D0*s1**4*s2**2*x4**2*Log(mub) - 
     &      720D0*s2**3*x4**2*Log(mub) + 
     &      3600D0*s1*s2**3*x4**2*Log(mub) - 
     &      6080D0*s1**2*s2**3*x4**2*Log(mub) + 
     &      3520D0*s1**3*s2**3*x4**2*Log(mub) - 
     &      480D0*s1**4*s2**3*x4**2*Log(mub) + 
     &      280D0*s2**4*x4**2*Log(mub) - 
     &      1200D0*s1*s2**4*x4**2*Log(mub) + 
     &      1400D0*s1**2*s2**4*x4**2*Log(mub) - 
     &      480D0*s1**3*s2**4*x4**2*Log(mub) + 
     &      160D0*x4**3*Log(mub) - 800D0*s1*x4**3*Log(mub) + 
     &      1640D0*s1**2*x4**3*Log(mub) - 
     &      1120D0*s1**3*x4**3*Log(mub) + 
     &      280D0*s1**4*x4**3*Log(mub) - 
     &      800D0*s2*x4**3*Log(mub) + 
     &      3520D0*s1*s2*x4**3*Log(mub) - 
     &      6240D0*s1**2*s2*x4**3*Log(mub) + 
     &      3600D0*s1**3*s2*x4**3*Log(mub) - 
     &      560D0*s1**4*s2*x4**3*Log(mub) + 
     &      1640D0*s2**2*x4**3*Log(mub) - 
     &      6240D0*s1*s2**2*x4**3*Log(mub) + 
     &      8400D0*s1**2*s2**2*x4**3*Log(mub) - 
     &      3600D0*s1**3*s2**2*x4**3*Log(mub) + 
     &      280D0*s1**4*s2**2*x4**3*Log(mub) - 
     &      1120D0*s2**3*x4**3*Log(mub) + 
     &      3600D0*s1*s2**3*x4**3*Log(mub) - 
     &      3600D0*s1**2*s2**3*x4**3*Log(mub) + 
     &      960D0*s1**3*s2**3*x4**3*Log(mub) + 
     &      280D0*s2**4*x4**3*Log(mub) - 
     &      560D0*s1*s2**4*x4**3*Log(mub) + 
     &      280D0*s1**2*s2**4*x4**3*Log(mub) + 
     &      240D0*x4**4*Log(mub) - 1040D0*s1*x4**4*Log(mub) + 
     &      1640D0*s1**2*x4**4*Log(mub) - 
     &      720D0*s1**3*x4**4*Log(mub) + 
     &      40D0*s1**4*x4**4*Log(mub) - 
     &      1040D0*s2*x4**4*Log(mub) + 
     &      3520D0*s1*s2*x4**4*Log(mub) - 
     &      4040D0*s1**2*s2*x4**4*Log(mub) + 
     &      1520D0*s1**3*s2*x4**4*Log(mub) - 
     &      40D0*s1**4*s2*x4**4*Log(mub) + 
     &      1640D0*s2**2*x4**4*Log(mub) - 
     &      4040D0*s1*s2**2*x4**4*Log(mub) + 
     &      2640D0*s1**2*s2**2*x4**4*Log(mub) - 
     &      560D0*s1**3*s2**2*x4**4*Log(mub) - 
     &      720D0*s2**3*x4**4*Log(mub) + 
     &      1520D0*s1*s2**3*x4**4*Log(mub) - 
     &      560D0*s1**2*s2**3*x4**4*Log(mub) + 
     &      40D0*s2**4*x4**4*Log(mub) - 
     &      40D0*s1*s2**4*x4**4*Log(mub) + 
     &      240D0*x4**5*Log(mub) - 800D0*s1*x4**5*Log(mub) + 
     &      400D0*s1**2*x4**5*Log(mub) - 
     &      80D0*s1**3*x4**5*Log(mub) - 
     &      800D0*s2*x4**5*Log(mub) + 
     &      2160D0*s1*s2*x4**5*Log(mub) - 
     &      960D0*s1**2*s2*x4**5*Log(mub) + 
     &      400D0*s2**2*x4**5*Log(mub) - 
     &      960D0*s1*s2**2*x4**5*Log(mub) + 
     &      480D0*s1**2*s2**2*x4**5*Log(mub) - 
     &      80D0*s2**3*x4**5*Log(mub) + 
     &      160D0*x4**6*Log(mub) - 200D0*s1*x4**6*Log(mub) + 
     &      120D0*s1**2*x4**6*Log(mub) - 
     &      200D0*s2*x4**6*Log(mub) + 
     &      80D0*s1*s2*x4**6*Log(mub) - 
     &      40D0*s1**2*s2*x4**6*Log(mub) + 
     &      120D0*s2**2*x4**6*Log(mub) - 
     &      40D0*s1*s2**2*x4**6*Log(mub) + 
     &      4D0*s1**2*s2*Log(s1*s2 - 1D0*x4) + 
     &      4D0*s1**4*s2*Log(s1*s2 - 1D0*x4) + 
     &      4D0*s1*s2**2*Log(s1*s2 - 1D0*x4) - 
     &      48D0*s1**2*s2**2*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1**3*s2**2*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s1**4*s2**2*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1**2*s2**3*Log(s1*s2 - 1D0*x4) - 
     &      96D0*s1**3*s2**3*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s1**4*s2**3*Log(s1*s2 - 1D0*x4) + 
     &      4D0*s1*s2**4*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s1**2*s2**4*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s1**3*s2**4*Log(s1*s2 - 1D0*x4) - 
     &      24D0*s1**4*s2**4*Log(s1*s2 - 1D0*x4) - 
     &      12D0*s1**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      8D0*s1**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      4D0*s1**4*x4*Log(s1*s2 - 1D0*x4) - 
     &      8D0*s1*s2*x4*Log(s1*s2 - 1D0*x4) + 
     &      96D0*s1**2*s2*x4*Log(s1*s2 - 1D0*x4) - 
     &      152D0*s1**3*s2*x4*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1**4*s2*x4*Log(s1*s2 - 1D0*x4) - 
     &      12D0*s2**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      96D0*s1*s2**2*x4*Log(s1*s2 - 1D0*x4) - 
     &      264D0*s1**2*s2**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      360D0*s1**3*s2**2*x4*Log(s1*s2 - 1D0*x4) - 
     &      140D0*s1**4*s2**2*x4*Log(s1*s2 - 1D0*x4) + 
     &      8D0*s2**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      152D0*s1*s2**3*x4*Log(s1*s2 - 1D0*x4) + 
     &      360D0*s1**2*s2**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      352D0*s1**3*s2**3*x4*Log(s1*s2 - 1D0*x4) + 
     &      112D0*s1**4*s2**3*x4*Log(s1*s2 - 1D0*x4) - 
     &      4D0*s2**4*x4*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1*s2**4*x4*Log(s1*s2 - 1D0*x4) - 
     &      140D0*s1**2*s2**4*x4*Log(s1*s2 - 1D0*x4) + 
     &      112D0*s1**3*s2**4*x4*Log(s1*s2 - 1D0*x4) - 
     &      24D0*s1**4*s2**4*x4*Log(s1*s2 - 1D0*x4) + 
     &      20D0*s1*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      40D0*s1**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      72D0*s1**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s1**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      20D0*s2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      216D0*s1*s2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      404D0*s1**2*s2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      360D0*s1**3*s2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      120D0*s1**4*s2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      40D0*s2**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      404D0*s1*s2**2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      840D0*s1**2*s2**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      608D0*s1**3*s2**2*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      140D0*s1**4*s2**2*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      72D0*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      360D0*s1*s2**3*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      608D0*s1**2*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      352D0*s1**3*s2**3*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s1**4*s2**3*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s2**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      120D0*s1*s2**4*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      140D0*s1**2*s2**4*x4**2*Log(s1*s2 - 1D0*x4) + 
     &      48D0*s1**3*s2**4*x4**2*Log(s1*s2 - 1D0*x4) - 
     &      16D0*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      80D0*s1*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      164D0*s1**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      112D0*s1**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s1**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      80D0*s2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      352D0*s1*s2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      624D0*s1**2*s2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      360D0*s1**3*s2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1**4*s2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      164D0*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      624D0*s1*s2**2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      840D0*s1**2*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      360D0*s1**3*s2**2*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s1**4*s2**2*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      112D0*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      360D0*s1*s2**3*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      360D0*s1**2*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      96D0*s1**3*s2**3*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s2**4*x4**3*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1*s2**4*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      28D0*s1**2*s2**4*x4**3*Log(s1*s2 - 1D0*x4) - 
     &      24D0*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      104D0*s1*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      164D0*s1**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      72D0*s1**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      4D0*s1**4*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      104D0*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      352D0*s1*s2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      404D0*s1**2*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      152D0*s1**3*s2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      4D0*s1**4*s2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      164D0*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      404D0*s1*s2**2*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      264D0*s1**2*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1**3*s2**2*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      72D0*s2**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      152D0*s1*s2**3*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      56D0*s1**2*s2**3*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      4D0*s2**4*x4**4*Log(s1*s2 - 1D0*x4) + 
     &      4D0*s1*s2**4*x4**4*Log(s1*s2 - 1D0*x4) - 
     &      24D0*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      80D0*s1*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      40D0*s1**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      8D0*s1**3*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      80D0*s2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      216D0*s1*s2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      96D0*s1**2*s2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      40D0*s2**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      96D0*s1*s2**2*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      48D0*s1**2*s2**2*x4**5*Log(s1*s2 - 1D0*x4) + 
     &      8D0*s2**3*x4**5*Log(s1*s2 - 1D0*x4) - 
     &      16D0*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      20D0*s1*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      12D0*s1**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      20D0*s2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      8D0*s1*s2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      4D0*s1**2*s2*x4**6*Log(s1*s2 - 1D0*x4) - 
     &      12D0*s2**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      4D0*s1*s2**2*x4**6*Log(s1*s2 - 1D0*x4) + 
     &      3D0*s1**2*s2*Log(x4) + 3D0*s1**4*s2*Log(x4) + 
     &      3D0*s1*s2**2*Log(x4) - 36D0*s1**2*s2**2*Log(x4) + 
     &      42D0*s1**3*s2**2*Log(x4) - 
     &      21D0*s1**4*s2**2*Log(x4) + 
     &      42D0*s1**2*s2**3*Log(x4) - 
     &      72D0*s1**3*s2**3*Log(x4) + 
     &      36D0*s1**4*s2**3*Log(x4) + 3D0*s1*s2**4*Log(x4) - 
     &      21D0*s1**2*s2**4*Log(x4) + 
     &      36D0*s1**3*s2**4*Log(x4) - 
     &      18D0*s1**4*s2**4*Log(x4) - 9D0*s1**2*x4*Log(x4) + 
     &      6D0*s1**3*x4*Log(x4) - 3D0*s1**4*x4*Log(x4) - 
     &      6D0*s1*s2*x4*Log(x4) + 78D0*s1**2*s2*x4*Log(x4) - 
     &      114D0*s1**3*s2*x4*Log(x4) + 
     &      48D0*s1**4*s2*x4*Log(x4) - 9D0*s2**2*x4*Log(x4) + 
     &      78D0*s1*s2**2*x4*Log(x4) - 
     &      282D0*s1**2*s2**2*x4*Log(x4) + 
     &      378D0*s1**3*s2**2*x4*Log(x4) - 
     &      159D0*s1**4*s2**2*x4*Log(x4) + 
     &      6D0*s2**3*x4*Log(x4) - 
     &      114D0*s1*s2**3*x4*Log(x4) + 
     &      378D0*s1**2*s2**3*x4*Log(x4) - 
     &      444D0*s1**3*s2**3*x4*Log(x4) + 
     &      168D0*s1**4*s2**3*x4*Log(x4) - 
     &      3D0*s2**4*x4*Log(x4) + 48D0*s1*s2**4*x4*Log(x4) - 
     &      159D0*s1**2*s2**4*x4*Log(x4) + 
     &      168D0*s1**3*s2**4*x4*Log(x4) - 
     &      54D0*s1**4*s2**4*x4*Log(x4) + 
     &      15D0*s1*x4**2*Log(x4) - 
     &      48D0*s1**2*x4**2*Log(x4) + 
     &      66D0*s1**3*x4**2*Log(x4) - 
     &      27D0*s1**4*x4**2*Log(x4) + 
     &      15D0*s2*x4**2*Log(x4) - 
     &      162D0*s1*s2*x4**2*Log(x4) + 
     &      429D0*s1**2*s2*x4**2*Log(x4) - 
     &      510D0*s1**3*s2*x4**2*Log(x4) + 
     &      180D0*s1**4*s2*x4**2*Log(x4) - 
     &      48D0*s2**2*x4**2*Log(x4) + 
     &      429D0*s1*s2**2*x4**2*Log(x4) - 
     &      954D0*s1**2*s2**2*x4**2*Log(x4) + 
     &      912D0*s1**3*s2**2*x4**2*Log(x4) - 
     &      261D0*s1**4*s2**2*x4**2*Log(x4) + 
     &      66D0*s2**3*x4**2*Log(x4) - 
     &      510D0*s1*s2**3*x4**2*Log(x4) + 
     &      912D0*s1**2*s2**3*x4**2*Log(x4) - 
     &      612D0*s1**3*s2**3*x4**2*Log(x4) + 
     &      108D0*s1**4*s2**3*x4**2*Log(x4) - 
     &      27D0*s2**4*x4**2*Log(x4) + 
     &      180D0*s1*s2**4*x4**2*Log(x4) - 
     &      261D0*s1**2*s2**4*x4**2*Log(x4) + 
     &      108D0*s1**3*s2**4*x4**2*Log(x4) - 
     &      12D0*x4**3*Log(x4) + 78D0*s1*x4**3*Log(x4) - 
     &      141D0*s1**2*x4**3*Log(x4) + 
     &      168D0*s1**3*x4**3*Log(x4) - 
     &      57D0*s1**4*x4**3*Log(x4) + 
     &      78D0*s2*x4**3*Log(x4) - 
     &      552D0*s1*s2*x4**3*Log(x4) + 
     &      936D0*s1**2*s2*x4**3*Log(x4) - 
     &      570D0*s1**3*s2*x4**3*Log(x4) + 
     &      120D0*s1**4*s2*x4**3*Log(x4) - 
     &      141D0*s2**2*x4**3*Log(x4) + 
     &      936D0*s1*s2**2*x4**3*Log(x4) - 
     &      1566D0*s1**2*s2**2*x4**3*Log(x4) + 
     &      702D0*s1**3*s2**2*x4**3*Log(x4) - 
     &      63D0*s1**4*s2**2*x4**3*Log(x4) + 
     &      168D0*s2**3*x4**3*Log(x4) - 
     &      570D0*s1*s2**3*x4**3*Log(x4) + 
     &      702D0*s1**2*s2**3*x4**3*Log(x4) - 
     &      216D0*s1**3*s2**3*x4**3*Log(x4) - 
     &      57D0*s2**4*x4**3*Log(x4) + 
     &      120D0*s1*s2**4*x4**3*Log(x4) - 
     &      63D0*s1**2*s2**4*x4**3*Log(x4) - 
     &      30D0*x4**4*Log(x4) + 156D0*s1*x4**4*Log(x4) - 
     &      351D0*s1**2*x4**4*Log(x4) + 
     &      150D0*s1**3*x4**4*Log(x4) - 
     &      9D0*s1**4*x4**4*Log(x4) + 
     &      156D0*s2*x4**4*Log(x4) - 
     &      504D0*s1*s2*x4**4*Log(x4) + 
     &      783D0*s1**2*s2*x4**4*Log(x4) - 
     &      342D0*s1**3*s2*x4**4*Log(x4) + 
     &      9D0*s1**4*s2*x4**4*Log(x4) - 
     &      351D0*s2**2*x4**4*Log(x4) + 
     &      783D0*s1*s2**2*x4**4*Log(x4) - 
     &      510D0*s1**2*s2**2*x4**4*Log(x4) + 
     &      126D0*s1**3*s2**2*x4**4*Log(x4) + 
     &      150D0*s2**3*x4**4*Log(x4) - 
     &      342D0*s1*s2**3*x4**4*Log(x4) + 
     &      126D0*s1**2*s2**3*x4**4*Log(x4) - 
     &      9D0*s2**4*x4**4*Log(x4) + 
     &      9D0*s1*s2**4*x4**4*Log(x4) - 42D0*x4**5*Log(x4) + 
     &      162D0*s1*x4**5*Log(x4) - 
     &      72D0*s1**2*x4**5*Log(x4) + 
     &      18D0*s1**3*x4**5*Log(x4) + 
     &      162D0*s2*x4**5*Log(x4) - 
     &      486D0*s1*s2*x4**5*Log(x4) + 
     &      210D0*s1**2*s2*x4**5*Log(x4) - 
     &      72D0*s2**2*x4**5*Log(x4) + 
     &      210D0*s1*s2**2*x4**5*Log(x4) - 
     &      108D0*s1**2*s2**2*x4**5*Log(x4) + 
     &      18D0*s2**3*x4**5*Log(x4) - 36D0*x4**6*Log(x4) + 
     &      45D0*s1*x4**6*Log(x4) - 
     &      27D0*s1**2*x4**6*Log(x4) + 
     &      45D0*s2*x4**6*Log(x4) - 
     &      18D0*s1*s2*x4**6*Log(x4) + 
     &      9D0*s1**2*s2*x4**6*Log(x4) - 
     &      27D0*s2**2*x4**6*Log(x4) + 
     &      9D0*s1*s2**2*x4**6*Log(x4) + 
     &      4D0*s1**2*s2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      4D0*s1**4*s2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      4D0*s1*s2**2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      48D0*s1**2*s2**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1**3*s2**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s1**4*s2**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1**2*s2**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      96D0*s1**3*s2**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s1**4*s2**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      4D0*s1*s2**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s1**2*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s1**3*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      24D0*s1**4*s2**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      12D0*s1**2*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      8D0*s1**3*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4D0*s1**4*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      8D0*s1*s2*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      96D0*s1**2*s2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      152D0*s1**3*s2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1**4*s2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      12D0*s2**2*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      96D0*s1*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      264D0*s1**2*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      360D0*s1**3*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      140D0*s1**4*s2**2*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      8D0*s2**3*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      152D0*s1*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      360D0*s1**2*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      352D0*s1**3*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      112D0*s1**4*s2**3*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4D0*s2**4*x4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      140D0*s1**2*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      112D0*s1**3*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      24D0*s1**4*s2**4*x4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      20D0*s1*x4**2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      40D0*s1**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      72D0*s1**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s1**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      20D0*s2*x4**2*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      216D0*s1*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      404D0*s1**2*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      360D0*s1**3*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      120D0*s1**4*s2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      40D0*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      404D0*s1*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      840D0*s1**2*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      608D0*s1**3*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      140D0*s1**4*s2**2*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      72D0*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      360D0*s1*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      608D0*s1**2*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      352D0*s1**3*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s1**4*s2**3*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      120D0*s1*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      140D0*s1**2*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      48D0*s1**3*s2**4*x4**2*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      16D0*x4**3*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      80D0*s1*x4**3*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      164D0*s1**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      112D0*s1**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s1**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      80D0*s2*x4**3*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      352D0*s1*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      624D0*s1**2*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      360D0*s1**3*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1**4*s2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      164D0*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      624D0*s1*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      840D0*s1**2*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      360D0*s1**3*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s1**4*s2**2*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      112D0*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      360D0*s1*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      360D0*s1**2*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      96D0*s1**3*s2**3*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      28D0*s1**2*s2**4*x4**3*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      24D0*x4**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      104D0*s1*x4**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      164D0*s1**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      72D0*s1**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4D0*s1**4*x4**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      104D0*s2*x4**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      352D0*s1*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      404D0*s1**2*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      152D0*s1**3*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      4D0*s1**4*s2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      164D0*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      404D0*s1*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      264D0*s1**2*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1**3*s2**2*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      72D0*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      152D0*s1*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      56D0*s1**2*s2**3*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      4D0*s2**4*x4**4*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      4D0*s1*s2**4*x4**4*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      24D0*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      80D0*s1*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      40D0*s1**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      8D0*s1**3*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      80D0*s2*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      216D0*s1*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      96D0*s1**2*s2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      40D0*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      96D0*s1*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      48D0*s1**2*s2**2*x4**5*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      8D0*s2**3*x4**5*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      16D0*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      20D0*s1*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      12D0*s1**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      20D0*s2*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      8D0*s1*s2*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      4D0*s1**2*s2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) - 
     &      12D0*s2**2*x4**6*
     &       Log(1D0 - 1D0*s1 - 1D0*s2 + x4) + 
     &      4D0*s1*s2**2*x4**6*Log(1D0 - 1D0*s1 - 1D0*s2 + x4)
     &      ))/
     &  ((-1D0 + s1)**2*(-1D0 + s2)**2*(s1 - 1D0*x4)**2*
     &    (s2 - 1D0*x4)**2)
 
      return
      end

!=======================================================================
      DOUBLE PRECISION FUNCTION li(x)
!-----------------------------------------------------------------------
c real spence function obtained from j. van der bij
!=======================================================================
      IMPLICIT real*8 (a-z)

      COMPLEX*16 y,z,z2,sp
      REAL*8 xr,xi,r2
      REAL*8 a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,zeta2

      DATA a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,zeta2/
     1 -0.250000000000000d0,
     2 -0.111111111111111d0,
     3 -0.010000000000000d0,
     4 -0.017006802721088d0,
     5 -0.019444444444444d0,
     6 -0.020661157024793d0,
     7 -0.021417300648069d0,
     8 -0.021948866377231d0,
     9 -0.022349233811171d0,
     1 -0.022663689135191d0,
     2  1.644934066848226d0/

      xr=x
      xi=0.0d0
      r2=xr*xr+xi*xi

      IF (r2 .GT. 1.d0 .AND. (xr/r2) .GT. 0.5d0) THEN

        y=(x-1.d0)/x
        z=-LOG(1.d0-y)
        z2=z*z
        sp=z*(1.d0+a1*z*(1.d0+a2*z*(1.d0+a3*z2*(1.d0+a4*z2*
     1 (1.d0+a5*z2*(1.d0+a6*z2*(1.d0+a7*z2*(1.d0+a8*z2*(1.d0+a9*z2*
     2 (1.d0+a10*z2))))))))))
     3 +zeta2-LOG(x)*LOG(1.d0-x)+0.5d0*LOG(x)**2
        li=DREAL(sp)
        RETURN

      ELSEIF (r2 .GT. 1.d0 .AND. (xr/r2) .LE. 0.5d0) THEN

        y=1.d0/x
        z=-LOG(1.d0-y)
        z2=z*z
        sp=-z*(1.d0+a1*z*(1.d0+a2*z*(1.d0+a3*z2*(1.d0+a4*z2*
     1 (1.d0+a5*z2*(1.d0+a6*z2*(1.d0+a7*z2*(1.d0+a8*z2*(1.d0+a9*z2*
     2 (1.d0+a10*z2))))))))))
     3 -zeta2-0.5d0*LOG(-x)**2
        li=DREAL(sp)
        RETURN

      ELSEIF (r2.eq.1.d0 .AND. xi.eq.0.d0) THEN
        sp=zeta2
        li=DREAL(sp)
        RETURN

      ELSEIF (r2 .LE. 1.d0 .AND. xr .GT. 0.5d0) THEN

        y=1.d0-x
        z=-LOG(1.d0-y)
        z2=z*z
        sp=-z*(1.d0+a1*z*(1.d0+a2*z*(1.d0+a3*z2*(1.d0+a4*z2*
     1 (1.d0+a5*z2*(1.d0+a6*z2*(1.d0+a7*z2*(1.d0+a8*z2*(1.d0+a9*z2*
     2 (1.d0+a10*z2))))))))))
     3 +zeta2-LOG(x)*LOG(1.d0-x)
       li=DREAL(sp)
       RETURN

      ELSEIF (r2 .LE. 1.d0 .AND. xr .LE. 0.5d0) THEN

        y=x
        z=-LOG(1.d0-y)
        z2=z*z
        sp=z*(1.d0+a1*z*(1.d0+a2*z*(1.d0+a3*z2*(1.d0+a4*z2*
     1 (1.d0+a5*z2*(1.d0+a6*z2*(1.d0+a7*z2*(1.d0+a8*z2*(1.d0+a9*z2*
     2 (1.d0+a10*z2))))))))))
        li=DREAL(sp)
        RETURN
      ENDIF

      END

